Four-particle scattering amplitudes in QCD at NNLO to higher orders in the dimensional regulator

We compute all helicity amplitudes for four-particle scattering in massless QCD with $n_f$ fermion flavours to next-to-next-to-leading order (NNLO) in perturbation theory. In particular, we consider all possible configurations of external quarks and gluons. We evaluate the amplitudes in terms of a Laurent series in the dimensional regulator to the order required for future next-to-next-to-next-to-leading order (N$^3$LO) calculations. The coefficients of the Laurent series are given in terms of harmonic polylogarithms that can readily be evaluated numerically. We present our findings in the conventional dimensional regularisation and in the t'Hooft-Veltman schemes.

==> anc/Amplitude_gggg_LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-16*a*Pi*x, 16*a*Pi*(-1 + x), 16*a*Pi, 0, 0, 0}, 
 {16*a*Pi, (-16*a*Pi*(-1 + x))/x, (-16*a*Pi)/x, 0, 0, 0}, 
 {(-16*a*Pi*x)/(-1 + x), 16*a*Pi, (16*a*Pi)/(-1 + x), 0, 0, 0}, 
 {32*a*Pi*x^2, -32*a*Pi*(-1 + x)*x, -32*a*Pi*x, 0, 0, 0}, 
 {(32*a*Pi*x^2)/(-1 + x), -32*a*Pi*x, (-32*a*Pi*x)/(-1 + x), 0, 0, 0}, 
 {(32*a*Pi*x^2)/(-1 + x), -32*a*Pi*x, (-32*a*Pi*x)/(-1 + x), 0, 0, 0}, 
 {(32*a*Pi*x^2)/(-1 + x), -32*a*Pi*x, (-32*a*Pi*x)/(-1 + x), 0, 0, 0}, 
 {32*a*Pi*x^2, -32*a*Pi*(-1 + x)*x, -32*a*Pi*x, 0, 0, 0}, 
 {32*a*Pi*x^2, -32*a*Pi*(-1 + x)*x, -32*a*Pi*x, 0, 0, 0}, {0, 0, 0, 0, 0, 0}}


==> anc/Amplitude_ggqqbar_LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, (-4*a*Pi)/x, (4*a*Pi)/(-1 + x)}, {0, (8*a*Pi*(-1 + x))/x, -8*a*Pi}, 
 {0, 0, 0}, {0, 0, 0}, {0, (4*a*Pi)/x, (-4*a*Pi)/(-1 + x)}}


==> anc/Amplitude_ggqqbar_NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-3*a^2*Pi^2)/2 - ((I/2)*a^2*Pi*(-2 + 5*x)*H[0, x])/((-1 + x)*x) - 
   ((I/2)*a^2*Pi*(-3 + 5*x)*H[1, x])/((-1 + x)*x) + 
   (((-I)*a^2*Pi)/((-1 + x)*x) - (a^2*H[0, x])/(-1 + x) - (a^2*H[1, x])/x)/
    ep - (3*a^2*(-1 + 2*x)*H[0, 0, x])/(2*(-1 + x)) - 
   (a^2*(1 - 3*x + 3*x^2)*H[0, 1, x])/((-1 + x)*x) - 
   (a^2*(1 - 3*x + 3*x^2)*H[1, 0, x])/((-1 + x)*x) - 
   (3*a^2*(-1 + 2*x)*H[1, 1, x])/(2*x) + 
   ep*((a^2*Pi*(-39*I - Pi + 9*Pi*x)*H[0, x])/(6*(-1 + x)) - 
     (a^2*Pi*(39*I - 8*Pi + 9*Pi*x)*H[1, x])/(6*x) - 
     (a^2*((2*I)*Pi - x - (5*I)*Pi*x + 14*x^2)*H[0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(13 - (3*I)*Pi - 27*x + (5*I)*Pi*x + 14*x^2)*H[1, 1, x])/
      (2*(-1 + x)*x) + (2*a^2*(-1 + 3*x)*H[0, 0, 0, x])/(-1 + x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + 5*x)*H[1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, x])/((-1 + x)*x) - 
     (2*a^2*(-2 + 3*x)*H[1, 1, 1, x])/x - 
     (a^2*((-I)*Pi^3 - 42*Pi^2*x - (5*I)*Pi^3*x + 42*Pi^2*x^2 - 6*x*Zeta[3] + 
        36*x^2*Zeta[3]))/(12*(-1 + x)*x)) + 
   ep^2*(-(a^2*((-52*I)*Pi - Pi^2 + 112*x + 10*Pi^2*x)*H[0, 0, x])/
      (8*(-1 + x)) + (a^2*((78*I)*Pi - 2*Pi^2 + 168*x - (78*I)*Pi*x - 
        6*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*H[0, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(13*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-112 + (52*I)*Pi - 9*Pi^2 + 112*x + 10*Pi^2*x)*H[1, 1, x])/(8*x) + 
     (a^2*((2*I)*Pi - 2*x - (5*I)*Pi*x + 28*x^2)*H[0, 0, 0, x])/
      (2*(-1 + x)*x) + (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[0, 1, 0, x])/
      (2*(-1 + x)*x) + (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[0, 1, 1, x])/(2*(-1 + x)*x) + (a^2*((2*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[1, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(26 - (3*I)*Pi - 54*x + (5*I)*Pi*x + 28*x^2)*H[1, 1, 1, x])/
      (2*(-1 + x)*x) - (a^2*(-5 + 18*x)*H[0, 0, 0, 0, x])/(2*(-1 + x)) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-2 + 2*x + 3*x^2)*H[0, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[1, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(-13 + 18*x)*H[1, 1, 1, 1, x])/(2*x) + 
     (a^2*(1680*Pi^2*x + (260*I)*Pi^3*x - 51*Pi^4*x - 1680*Pi^2*x^2 + 
        6*Pi^4*x^2 + (560*I)*Pi*Zeta[3] + 120*x*Zeta[3] - 1680*x^2*Zeta[3]))/
      (240*(-1 + x)*x) - (a^2*H[1, x]*((-336*I)*Pi + 78*Pi^2 + (5*I)*Pi^3 + 
        (336*I)*Pi*x - 162*Pi^2*x - (5*I)*Pi^3*x + 84*Pi^2*x^2 + 
        104*Zeta[3] - 188*x*Zeta[3] + 72*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, x]*((-2*I)*Pi^3 - (336*I)*Pi*x - 6*Pi^2*x + (5*I)*Pi^3*x + 
        84*Pi^2*x^2 + 44*x*Zeta[3] + 72*x^2*Zeta[3]))/(24*(-1 + x)*x)) + 
   ep^4*(-(a^2*((-156*I)*Pi - Pi^2 + 1008*x + 18*Pi^2*x)*H[0, 0, 0, 0, x])/
      (24*(-1 + x)) + (a^2*((78*I)*Pi - 2*Pi^2 + 168*x - (78*I)*Pi*x - 
        6*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*H[0, 0, 0, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(13*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[0, 0, 1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(336 - (156*I)*Pi + 27*Pi^2 - 336*x + (156*I)*Pi*x - 61*Pi^2*x + 
        36*Pi^2*x^2)*H[0, 0, 1, 1, x])/(24*(-1 + x)*x) + 
     (a^2*(22*Pi^2 - 336*x + (156*I)*Pi*x - 61*Pi^2*x + 36*Pi^2*x^2)*
       H[0, 1, 0, 0, x])/(24*(-1 + x)*x) - 
     (a^2*((-78*I)*Pi + 16*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 
        21*Pi^2*x^2)*H[0, 1, 0, 1, x])/(12*(-1 + x)*x) - 
     (a^2*(Pi^2 + 168*x - (78*I)*Pi*x - 6*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[0, 1, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(-336 + (78*I)*Pi - Pi^2 + 168*x - (78*I)*Pi*x - 5*Pi^2*x + 
        168*x^2 + 15*Pi^2*x^2)*H[0, 1, 1, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(9*Pi^2 - 504*x + (78*I)*Pi*x - 25*Pi^2*x + 168*x^2 + 15*Pi^2*x^2)*
       H[1, 0, 0, 0, x])/(12*(-1 + x)*x) - 
     (a^2*((-78*I)*Pi + 16*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 
        21*Pi^2*x^2)*H[1, 0, 0, 1, x])/(12*(-1 + x)*x) - 
     (a^2*(Pi^2 + 168*x - (78*I)*Pi*x - 6*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[1, 0, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(-336 + (156*I)*Pi - 3*Pi^2 + 336*x - (156*I)*Pi*x - 11*Pi^2*x + 
        36*Pi^2*x^2)*H[1, 0, 1, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(2*Pi^2 + 336*x - (156*I)*Pi*x - 11*Pi^2*x + 36*Pi^2*x^2)*
       H[1, 1, 0, 0, x])/(24*(-1 + x)*x) + 
     (a^2*((78*I)*Pi - 2*Pi^2 + 168*x - (78*I)*Pi*x - 6*Pi^2*x - 168*x^2 + 
        21*Pi^2*x^2)*H[1, 1, 0, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(13*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[1, 1, 1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-1008 + (156*I)*Pi - 17*Pi^2 + 1008*x + 18*Pi^2*x)*
       H[1, 1, 1, 1, x])/(24*x) + (a^2*((2*I)*Pi - 4*x - (5*I)*Pi*x + 56*x^2)*
       H[0, 0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[0, 0, 0, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[0, 0, 0, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*H[0, 0, 0, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[0, 0, 1, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[0, 0, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(26 - (3*I)*Pi - 40*x + (5*I)*Pi*x + 14*x^2)*H[0, 0, 1, 1, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 40*x + (5*I)*Pi*x + 14*x^2)*
       H[0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[0, 1, 0, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[0, 1, 0, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*H[0, 1, 0, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[0, 1, 1, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[0, 1, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-39 + (3*I)*Pi + 11*x - (5*I)*Pi*x + 28*x^2)*H[0, 1, 1, 1, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 67*x + (5*I)*Pi*x + 28*x^2)*
       H[1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[1, 0, 0, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[1, 0, 0, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*H[1, 0, 0, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[1, 0, 1, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[1, 0, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-26 + (3*I)*Pi + 12*x - (5*I)*Pi*x + 14*x^2)*H[1, 0, 1, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi + 12*x - (5*I)*Pi*x + 14*x^2)*
       H[1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[1, 1, 0, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[1, 1, 0, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*H[1, 1, 0, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((2*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[1, 1, 1, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[1, 1, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(52 - (3*I)*Pi - 108*x + (5*I)*Pi*x + 56*x^2)*H[1, 1, 1, 1, 1, x])/
      (2*(-1 + x)*x) - (a^2*(-7 + 30*x)*H[0, 0, 0, 0, 0, 0, x])/
      (2*(-1 + x)) - (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 0, 0, 1, x])/
      ((-1 + x)*x) - (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 0, 1, 0, x])/
      ((-1 + x)*x) + (a^2*(-3 + 5*x)*H[0, 0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[0, 0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-2 + 2*x + 3*x^2)*H[0, 0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(3 - 8*x + 3*x^2)*H[0, 0, 1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[0, 0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(13 - 27*x + 12*x^2)*H[0, 0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(10 - 27*x + 12*x^2)*H[0, 1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 1, 0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[0, 1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(-2 + x)*(-2 + 3*x)*H[0, 1, 0, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*(1 + x)*(-1 + 3*x)*H[0, 1, 1, 0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 1, 1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[0, 1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + x + 9*x^2)*H[0, 1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(7 - 19*x + 9*x^2)*H[1, 0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[1, 0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(-2 + x)*(-2 + 3*x)*H[1, 0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*(1 + x)*(-1 + 3*x)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[1, 0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-5 + 3*x + 12*x^2)*H[1, 0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 3*x + 12*x^2)*H[1, 1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 1, 0, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[1, 1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-2 + 2*x + 3*x^2)*H[1, 1, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(3 - 8*x + 3*x^2)*H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 1, 1, 0, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 5*x)*H[1, 1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(-23 + 30*x)*H[1, 1, 1, 1, 1, 1, x])/(2*x) + 
     (a^2*H[0, 0, 0, x]*((-2*I)*Pi^3 - (336*I)*Pi*x - 4*Pi^2*x + 
        (5*I)*Pi^3*x + 1344*x^2 + 56*Pi^2*x^2 + 100*x*Zeta[3] - 
        264*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[1, 1, 1, x]*(1344 - (336*I)*Pi + 52*Pi^2 + (5*I)*Pi^3 - 2688*x + 
        (336*I)*Pi*x - 108*Pi^2*x - (5*I)*Pi^3*x + 1344*x^2 + 56*Pi^2*x^2 - 
        176*Zeta[3] + 428*x*Zeta[3] - 264*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(-672 + (336*I)*Pi - 65*Pi^2 - (5*I)*Pi^3 + 672*x - 
        (336*I)*Pi*x - 19*Pi^2*x + (5*I)*Pi^3*x + 84*Pi^2*x^2 + 84*Zeta[3] - 
        152*x*Zeta[3] + 72*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[1, 0, 0, x]*((2*I)*Pi^3 - 672*x + (336*I)*Pi*x - 149*Pi^2*x - 
        (5*I)*Pi^3*x + 84*Pi^2*x^2 - 8*Zeta[3] + 8*x*Zeta[3] + 
        72*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[0, 1, 0, x]*((2*I)*Pi^3 + 672*x + (336*I)*Pi*x - 176*Pi^2*x - 
        (5*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 104*Zeta[3] - 300*x*Zeta[3] + 
        240*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[0, 0, 1, x]*((-336*I)*Pi + 78*Pi^2 + (5*I)*Pi^3 + 672*x + 
        (336*I)*Pi*x - 176*Pi^2*x - (5*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 
        104*Zeta[3] - 300*x*Zeta[3] + 240*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 1, 0, x]*((-2*I)*Pi^3 + 672*x - (336*I)*Pi*x - 20*Pi^2*x + 
        (5*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 56*Zeta[3] - 180*x*Zeta[3] + 
        240*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 0, 1, x]*((336*I)*Pi - 78*Pi^2 - (5*I)*Pi^3 + 672*x - 
        (336*I)*Pi*x - 20*Pi^2*x + (5*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 
        56*Zeta[3] - 180*x*Zeta[3] + 240*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 0, x]*((26880*I)*Pi*x - (520*I)*Pi^3*x - 51*Pi^4*x - 
        53760*x^2 - 5600*Pi^2*x^2 + 118*Pi^4*x^2 + (2240*I)*Pi*Zeta[3] - 
        640*x*Zeta[3] - (5600*I)*Pi*x*Zeta[3] + 8960*x^2*Zeta[3]))/
      (960*(-1 + x)*x) + (a^2*H[1, 1, x]*(-53760 + (26880*I)*Pi - 5600*Pi^2 - 
        (1560*I)*Pi^3 + 247*Pi^4 + 107520*x - (26880*I)*Pi*x + 11200*Pi^2*x + 
        (2600*I)*Pi^3*x - 545*Pi^4*x - 53760*x^2 - 5600*Pi^2*x^2 + 
        118*Pi^4*x^2 + 14560*Zeta[3] - (3360*I)*Pi*Zeta[3] - 
        29760*x*Zeta[3] + (5600*I)*Pi*x*Zeta[3] + 8960*x^2*Zeta[3]))/
      (960*(-1 + x)*x) + (a^2*H[1, 0, x]*(23*Pi^4 + 80640*x + 
        (40320*I)*Pi*x - 21840*Pi^2*x - (780*I)*Pi^3*x - 75*Pi^4*x - 
        80640*x^2 + 11760*Pi^2*x^2 + 105*Pi^4*x^2 + (3360*I)*Pi*Zeta[3] - 
        42960*x*Zeta[3] - (8400*I)*Pi*x*Zeta[3] + 33600*x^2*Zeta[3]))/
      (1440*(-1 + x)*x) + (a^2*H[0, 1, x]*((40320*I)*Pi - 10080*Pi^2 - 
        (2340*I)*Pi^3 + 323*Pi^4 + 80640*x - (40320*I)*Pi*x - 1680*Pi^2*x + 
        (3900*I)*Pi^3*x - 675*Pi^4*x - 80640*x^2 + 11760*Pi^2*x^2 + 
        105*Pi^4*x^2 - (5040*I)*Pi*Zeta[3] - 42960*x*Zeta[3] + 
        (8400*I)*Pi*x*Zeta[3] + 33600*x^2*Zeta[3]))/(1440*(-1 + x)*x) + 
     (a^2*(564480*Pi^2*x + (94080*I)*Pi^3*x - 23520*Pi^4*x - 
        (2912*I)*Pi^5*x - 738*Pi^6*x - 564480*Pi^2*x^2 + 2352*Pi^4*x^2 + 
        963*Pi^6*x^2 - (3920*I)*Pi^3*Zeta[3] - 165480*Pi^2*x*Zeta[3] - 
        (19600*I)*Pi^3*x*Zeta[3] - 564480*x^2*Zeta[3] + 
        176400*Pi^2*x^2*Zeta[3] - 23520*x*Zeta[3]^2 + 141120*x^2*Zeta[3]^2 + 
        (124992*I)*Pi*Zeta[5] + 10080*x*Zeta[5] - 141120*x^2*Zeta[5]))/
      (20160*(-1 + x)*x) - (a^2*H[0, x]*((94*I)*Pi^5 + (161280*I)*Pi*x - 
        (3360*I)*Pi^3*x - 12*Pi^4*x - (235*I)*Pi^5*x - 40320*Pi^2*x^2 + 
        168*Pi^4*x^2 - (43680*I)*Pi*x*Zeta[3] - 1240*Pi^2*x*Zeta[3] - 
        40320*x^2*Zeta[3] + 10800*Pi^2*x^2*Zeta[3] - 16416*x*Zeta[5] - 
        8640*x^2*Zeta[5]))/(2880*(-1 + x)*x) + 
     (a^2*H[1, x]*((161280*I)*Pi - 40320*Pi^2 - (10080*I)*Pi^3 + 1560*Pi^4 - 
        (109*I)*Pi^5 - (161280*I)*Pi*x + 80640*Pi^2*x + (3360*I)*Pi^3*x - 
        324*Pi^4*x + (235*I)*Pi^5*x - 40320*Pi^2*x^2 + 168*Pi^4*x^2 - 
        (43680*I)*Pi*Zeta[3] + 9440*Pi^2*Zeta[3] + 80640*x*Zeta[3] + 
        (43680*I)*Pi*x*Zeta[3] - 20360*Pi^2*x*Zeta[3] - 40320*x^2*Zeta[3] + 
        10800*Pi^2*x^2*Zeta[3] - 23616*Zeta[5] + 33696*x*Zeta[5] - 
        8640*x^2*Zeta[5]))/(2880*(-1 + x)*x)) + 
   ep^3*((a^2*((-78*I)*Pi - Pi^2 + 336*x + 12*Pi^2*x)*H[0, 0, 0, x])/
      (12*(-1 + x)) - (a^2*((-78*I)*Pi + 16*Pi^2 + 168*x + (78*I)*Pi*x - 
        36*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*H[0, 0, 1, x])/(12*(-1 + x)*x) - 
     (a^2*(13*Pi^2 + 168*x + (78*I)*Pi*x - 36*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[0, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(-336 + (156*I)*Pi - 3*Pi^2 + 336*x - (156*I)*Pi*x - 11*Pi^2*x + 
        36*Pi^2*x^2)*H[0, 1, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(22*Pi^2 - 336*x + (156*I)*Pi*x - 61*Pi^2*x + 36*Pi^2*x^2)*
       H[1, 0, 0, x])/(24*(-1 + x)*x) + 
     (a^2*((78*I)*Pi - 2*Pi^2 + 168*x - (78*I)*Pi*x - 6*Pi^2*x - 168*x^2 + 
        21*Pi^2*x^2)*H[1, 0, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(Pi^2 + 168*x - (78*I)*Pi*x - 6*Pi^2*x - 168*x^2 + 21*Pi^2*x^2)*
       H[1, 1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-336 + (78*I)*Pi - 11*Pi^2 + 336*x + 12*Pi^2*x)*H[1, 1, 1, x])/
      (12*x) - (a^2*((2*I)*Pi - 3*x - (5*I)*Pi*x + 42*x^2)*H[0, 0, 0, 0, x])/
      (2*(-1 + x)*x) - (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[0, 0, 1, 0, x])/
      (2*(-1 + x)*x) + (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*
       H[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (13*I)*x + 5*Pi*x)*H[0, 1, 0, 0, x])/((-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[0, 1, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[0, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-26 + (3*I)*Pi + 12*x - (5*I)*Pi*x + 14*x^2)*H[0, 1, 1, 1, x])/
      (2*(-1 + x)*x) + (a^2*((-2*I)*Pi - 40*x + (5*I)*Pi*x + 14*x^2)*
       H[1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*((3*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*H[1, 0, 0, 1, x])/
      (2*(-1 + x)*x) + (a^2*((-2*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*
       H[1, 0, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-13 + (3*I)*Pi + 13*x - (5*I)*Pi*x)*H[1, 0, 1, 1, x])/
      (2*(-1 + x)*x) + ((I/2)*a^2*(-2*Pi + (13*I)*x + 5*Pi*x)*
       H[1, 1, 0, 0, x])/((-1 + x)*x) - 
     (a^2*((-3*I)*Pi - 14*x + (5*I)*Pi*x + 14*x^2)*H[1, 1, 0, 1, x])/
      (2*(-1 + x)*x) - (a^2*((2*I)*Pi - 14*x - (5*I)*Pi*x + 14*x^2)*
       H[1, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(39 - (3*I)*Pi - 81*x + (5*I)*Pi*x + 42*x^2)*H[1, 1, 1, 1, x])/
      (2*(-1 + x)*x) + (3*a^2*(-1 + 4*x)*H[0, 0, 0, 0, 0, x])/(-1 + x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + 5*x)*H[0, 0, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 0, 1, 1, 0, x])/((-1 + x)*x) - 
     (a^2*(-2 + x)*(-2 + 3*x)*H[0, 0, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*(3 - 8*x + 3*x^2)*H[0, 1, 0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + 5*x)*H[0, 1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[0, 1, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-5 + 3*x + 12*x^2)*H[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(10 - 27*x + 12*x^2)*H[1, 0, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + 5*x)*H[1, 0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 0, 1, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-2 + 2*x + 3*x^2)*H[1, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(1 + x)*(-1 + 3*x)*H[1, 1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 0, 1, x])/((-1 + x)*x) + 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 0, 1, 0, x])/((-1 + x)*x) + 
     (a^2*(-3 + 5*x)*H[1, 1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + 5*x)*H[1, 1, 1, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 0, 1, x])/((-1 + x)*x) - 
     (a^2*(1 - 3*x + 3*x^2)*H[1, 1, 1, 1, 0, x])/((-1 + x)*x) - 
     (3*a^2*(-3 + 4*x)*H[1, 1, 1, 1, 1, x])/x - 
     (a^2*H[0, x]*((40320*I)*Pi*x - (780*I)*Pi^3*x - 53*Pi^4*x - 
        10080*Pi^2*x^2 + 36*Pi^4*x^2 + (3360*I)*Pi*Zeta[3] + 720*x*Zeta[3] - 
        (8400*I)*Pi*x*Zeta[3] - 10080*x^2*Zeta[3]))/(1440*(-1 + x)*x) + 
     (a^2*H[1, x]*((40320*I)*Pi - 10080*Pi^2 - (2340*I)*Pi^3 + 37*Pi^4 - 
        (40320*I)*Pi*x + 20160*Pi^2*x + (780*I)*Pi^3*x - 19*Pi^4*x - 
        10080*Pi^2*x^2 + 36*Pi^4*x^2 - (5040*I)*Pi*Zeta[3] + 
        19440*x*Zeta[3] + (8400*I)*Pi*x*Zeta[3] - 10080*x^2*Zeta[3]))/
      (1440*(-1 + x)*x) - (a^2*H[0, 0, x]*((-2*I)*Pi^3 - (336*I)*Pi*x - 
        5*Pi^2*x + (5*I)*Pi^3*x + 672*x^2 + 70*Pi^2*x^2 + 72*x*Zeta[3] - 
        96*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[1, 1, x]*(672 - (336*I)*Pi + 65*Pi^2 + (13*I)*Pi^3 - 1344*x + 
        (336*I)*Pi*x - 135*Pi^2*x - (25*I)*Pi^3*x + 672*x^2 + 70*Pi^2*x^2 - 
        84*Zeta[3] + 240*x*Zeta[3] - 96*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 0, x]*((2*I)*Pi^3 + 672*x + (336*I)*Pi*x - 176*Pi^2*x - 
        (5*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 104*Zeta[3] - 300*x*Zeta[3] + 
        240*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((336*I)*Pi - 78*Pi^2 - (13*I)*Pi^3 + 672*x - 
        (336*I)*Pi*x - 20*Pi^2*x + (25*I)*Pi^3*x - 672*x^2 + 98*Pi^2*x^2 + 
        104*Zeta[3] - 300*x*Zeta[3] + 240*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*((47*I)*Pi^5 + 20160*Pi^2*x + (3360*I)*Pi^3*x - 786*Pi^4*x - 
        (80*I)*Pi^5*x - 20160*Pi^2*x^2 + 84*Pi^4*x^2 - 5100*Pi^2*x*Zeta[3] - 
        20160*x^2*Zeta[3] + 5400*Pi^2*x^2*Zeta[3] + 720*x*Zeta[5] - 
        4320*x^2*Zeta[5]))/(1440*(-1 + x)*x)), 
  (a^2*(-1 + 3*nc^2))/(ep^2*nc*x) - 
   (a^2*(54 - 30*nc^2 - 7*Pi^2 + 9*nc^2*Pi^2))/(12*nc*x) + 
   (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi + 3*x - 3*nc^2*x + 
      (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*H[0, x])/(2*nc*(-1 + x)*x) + 
   ((a^2*(-1 + nc)*(1 + nc)*(3 + (2*I)*Pi))/(2*nc*x) - (2*a^2*nc*H[0, x])/x)/
    ep - (a^2*(1 + nc^2 - x + 2*nc^2*x)*H[0, 0, x])/(nc*(-1 + x)*x) + 
   ep*((a^2*(-27 + 15*nc^2 + 3*Pi^2 - 4*nc^2*Pi^2 + 27*x - 15*nc^2*x + 
        (30*I)*Pi*x - (48*I)*nc^2*Pi*x - 3*Pi^2*x + 13*nc^2*Pi^2*x)*H[0, x])/
      (6*nc*(-1 + x)*x) + (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi + 7*x - 
        13*nc^2*x - (2*I)*Pi*x + (8*I)*nc^2*Pi*x)*H[0, 0, x])/
      (2*nc*(-1 + x)*x) + (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, x])/
      (nc*(-1 + x)*x) + (2*a^2*(1 - x + 3*nc^2*x)*H[0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(216 - 120*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 
        (2*I)*Pi^3 + (2*I)*nc^2*Pi^3 - 216*x + 120*nc^2*x + 3*Pi^2*x - 
        3*nc^2*Pi^2*x + (2*I)*Pi^3*x + (10*I)*nc^2*Pi^3*x - 80*Zeta[3] + 
        192*nc^2*Zeta[3] + 80*x*Zeta[3] - 264*nc^2*x*Zeta[3]))/
      (24*nc*(-1 + x)*x)) + 
   ep^2*(-(a^2*(-54 + 30*nc^2 + 5*Pi^2 - 7*nc^2*Pi^2 - 90*x + 162*nc^2*x + 
         (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 5*Pi^2*x + 22*nc^2*Pi^2*x)*
        H[0, 0, x])/(12*nc*(-1 + x)*x) - 
     (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - Pi*x + 4*nc^2*Pi*x)*
       H[1, 0, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi - 17*x + 29*nc^2*x + 
        (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*H[0, 0, 0, x])/(2*nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*((-I)*Pi + I*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - (4*I)*nc^2*Pi*x)*
       H[1, 0, 0, x])/(nc*(-1 + x)*x) - (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*
       H[1, 1, 0, x])/(nc*(-1 + x)*x) - (a^2*(3 - nc^2 - 3*x + 10*nc^2*x)*
       H[0, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)*x) + (a^2*H[0, x]*(-216 + 120*nc^2 + 3*Pi^2 - 
        3*nc^2*Pi^2 + (2*I)*Pi^3 - (2*I)*nc^2*Pi^3 + 216*x - 120*nc^2*x + 
        (288*I)*Pi*x - (384*I)*nc^2*Pi*x - 63*Pi^2*x + 99*nc^2*Pi^2*x - 
        (2*I)*Pi^3*x + (8*I)*nc^2*Pi^3*x + 24*Zeta[3] - 136*nc^2*Zeta[3] - 
        24*x*Zeta[3] + 208*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x) - 
     (a^2*(-25920 + 14400*nc^2 + 540*Pi^2 - 300*nc^2*Pi^2 + 35*Pi^4 - 
        129*nc^2*Pi^4 + 25920*x - 14400*nc^2*x - 540*Pi^2*x + 
        300*nc^2*Pi^2*x + (1200*I)*Pi^3*x - (1920*I)*nc^2*Pi^3*x - 
        35*Pi^4*x + 453*nc^2*Pi^4*x + 5040*Zeta[3] - 5040*nc^2*Zeta[3] + 
        (3360*I)*Pi*Zeta[3] - (3360*I)*nc^2*Pi*Zeta[3] - 12240*x*Zeta[3] + 
        16560*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + 
        (3360*I)*nc^2*Pi*x*Zeta[3]))/(1440*nc*(-1 + x)*x)) + 
   ep^3*((a^2*(-27 + 15*nc^2 + 2*Pi^2 - 3*nc^2*Pi^2 - 117*x + 177*nc^2*x + 
        (30*I)*Pi*x - (48*I)*nc^2*Pi*x - 2*Pi^2*x + 9*nc^2*Pi^2*x)*
       H[0, 0, 0, x])/(6*nc*(-1 + x)*x) + 
     (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - Pi*x + 4*nc^2*Pi*x)*
       H[0, 1, 0, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(5*Pi^2 - 5*nc^2*Pi^2 - 144*x + 192*nc^2*x + (60*I)*Pi*x - 
        (96*I)*nc^2*Pi*x - 5*Pi^2*x + 20*nc^2*Pi^2*x)*H[1, 0, 0, x])/
      (12*nc*(-1 + x)*x) + (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 1, 0, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi + 27*x - 45*nc^2*x - 
        (2*I)*Pi*x + (8*I)*nc^2*Pi*x)*H[0, 0, 0, 0, x])/(2*nc*(-1 + x)*x) + 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(I*Pi - I*nc^2*Pi + 5*x - 8*nc^2*x - I*Pi*x + (4*I)*nc^2*Pi*x)*
       H[0, 1, 0, 0, x])/(nc*(-1 + x)*x) + 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(I*Pi - I*nc^2*Pi + 10*x - 16*nc^2*x - I*Pi*x + (4*I)*nc^2*Pi*x)*
       H[1, 0, 0, 0, x])/(nc*(-1 + x)*x) + 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(I*Pi - I*nc^2*Pi + 5*x - 8*nc^2*x - I*Pi*x + (4*I)*nc^2*Pi*x)*
       H[1, 1, 0, 0, x])/(nc*(-1 + x)*x) + 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(2 - nc^2 - 2*x + 7*nc^2*x)*H[0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + (3*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + ((I/6)*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)*x) + 
     ((I/6)*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/
      (nc*(-1 + x)*x) + (a^2*H[1, 0, x]*((-I)*Pi^3 + I*nc^2*Pi^3 - 
        (144*I)*Pi*x + (192*I)*nc^2*Pi*x + 30*Pi^2*x - 48*nc^2*Pi^2*x + 
        I*Pi^3*x - (4*I)*nc^2*Pi^3*x - 12*Zeta[3] + 12*nc^2*Zeta[3] + 
        12*x*Zeta[3] - 48*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) + 
     (a^2*H[0, 0, x]*(216 - 120*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - (2*I)*Pi^3 + 
        (2*I)*nc^2*Pi^3 + 360*x - 648*nc^2*x - (288*I)*Pi*x + 
        (384*I)*nc^2*Pi*x + 53*Pi^2*x - 83*nc^2*Pi^2*x + (2*I)*Pi^3*x - 
        (8*I)*nc^2*Pi^3*x + 32*Zeta[3] + 80*nc^2*Zeta[3] - 32*x*Zeta[3] + 
        16*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*(9*Pi^4 - 9*nc^2*Pi^4 + (100*I)*Pi^3*x - 
        (160*I)*nc^2*Pi^3*x - 9*Pi^4*x + 36*nc^2*Pi^4*x - 600*x*Zeta[3] + 
        960*nc^2*x*Zeta[3]))/(120*nc*(-1 + x)*x) + 
     (a^2*H[0, x]*(-12960 + 7200*nc^2 + 270*Pi^2 - 150*nc^2*Pi^2 - 6*Pi^4 - 
        41*nc^2*Pi^4 + 12960*x - 7200*nc^2*x + (17280*I)*Pi*x - 
        (23040*I)*nc^2*Pi*x - 4590*Pi^2*x + 5910*nc^2*Pi^2*x - 
        (300*I)*Pi^3*x + (480*I)*nc^2*Pi^3*x + 6*Pi^4*x + 23*nc^2*Pi^4*x + 
        2520*Zeta[3] - 2520*nc^2*Zeta[3] + (1680*I)*Pi*Zeta[3] - 
        (1680*I)*nc^2*Pi*Zeta[3] - 6120*x*Zeta[3] + 8280*nc^2*x*Zeta[3] - 
        (1680*I)*Pi*x*Zeta[3] + (6720*I)*nc^2*Pi*x*Zeta[3]))/
      (720*nc*(-1 + x)*x) + (a^2*(103680 - 57600*nc^2 - 2160*Pi^2 + 
        1200*nc^2*Pi^2 - 141*Pi^4 + 141*nc^2*Pi^4 - (94*I)*Pi^5 + 
        (94*I)*nc^2*Pi^5 - 103680*x + 57600*nc^2*x + 2160*Pi^2*x - 
        1200*nc^2*Pi^2*x - (5760*I)*Pi^3*x + (7680*I)*nc^2*Pi^3*x + 
        1221*Pi^4*x - 1869*nc^2*Pi^4*x + (94*I)*Pi^5*x - 
        (286*I)*nc^2*Pi^5*x - 30240*Zeta[3] + 16800*nc^2*Zeta[3] + 
        4160*Pi^2*Zeta[3] - 5280*nc^2*Pi^2*Zeta[3] + 64800*x*Zeta[3] - 
        62880*nc^2*x*Zeta[3] - 4160*Pi^2*x*Zeta[3] + 6000*nc^2*Pi^2*x*
         Zeta[3] - 20736*Zeta[5] + 56448*nc^2*Zeta[5] + 20736*x*Zeta[5] - 
        65088*nc^2*x*Zeta[5]))/(2880*nc*(-1 + x)*x)) + 
   ep^4*(-(a^2*(-54 + 30*nc^2 + 3*Pi^2 - 5*nc^2*Pi^2 - 378*x + 546*nc^2*x + 
         (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 3*Pi^2*x + 14*nc^2*Pi^2*x)*
        H[0, 0, 0, 0, x])/(12*nc*(-1 + x)*x) - 
     (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - Pi*x + 4*nc^2*Pi*x)*
       H[0, 0, 1, 0, x])/(2*nc*(-1 + x)*x) - 
     (a^2*(5*Pi^2 - 5*nc^2*Pi^2 - 144*x + 192*nc^2*x + (60*I)*Pi*x - 
        (96*I)*nc^2*Pi*x - 5*Pi^2*x + 20*nc^2*Pi^2*x)*H[0, 1, 0, 0, x])/
      (12*nc*(-1 + x)*x) - (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[0, 1, 1, 0, x])/(2*nc*(-1 + x)*x) - 
     (a^2*(Pi^2 - nc^2*Pi^2 - 72*x + 96*nc^2*x + (15*I)*Pi*x - 
        (24*I)*nc^2*Pi*x - Pi^2*x + 4*nc^2*Pi^2*x)*H[1, 0, 0, 0, x])/
      (3*nc*(-1 + x)*x) - (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 0, 1, 0, x])/(2*nc*(-1 + x)*x) - 
     (a^2*(5*Pi^2 - 5*nc^2*Pi^2 - 144*x + 192*nc^2*x + (60*I)*Pi*x - 
        (96*I)*nc^2*Pi*x - 5*Pi^2*x + 20*nc^2*Pi^2*x)*H[1, 1, 0, 0, x])/
      (12*nc*(-1 + x)*x) - (a^2*Pi*(Pi - nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 1, 1, 0, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi - 37*x + 61*nc^2*x + 
        (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*H[0, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)*x) - (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*
       H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*((-I)*Pi + I*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - (4*I)*nc^2*Pi*x)*
       H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 10*x + 16*nc^2*x + 
        I*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 15*x + 24*nc^2*x + 
        I*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 10*x + 16*nc^2*x + 
        I*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*((-I)*Pi + I*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 1, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(5 - 3*nc^2 - 5*x + 18*nc^2*x)*
       H[0, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[0, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (3*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[0, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[0, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (4*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[1, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[1, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (3*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[1, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     (2*a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(1 - nc^2 - x + 4*nc^2*x)*
       H[1, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 0, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[0, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)*x) + 
     (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 0, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)*x) + (a^2*(1 - nc^2 - x + 4*nc^2*x)*H[1, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)*x) + 
     (a^2*H[0, 0, 0, x]*(-216 + 120*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 + 
        (2*I)*Pi^3 - (2*I)*nc^2*Pi^3 - 936*x + 1416*nc^2*x + (288*I)*Pi*x - 
        (384*I)*nc^2*Pi*x - 43*Pi^2*x + 67*nc^2*Pi^2*x - (2*I)*Pi^3*x + 
        (8*I)*nc^2*Pi^3*x - 88*Zeta[3] - 24*nc^2*Zeta[3] + 88*x*Zeta[3] - 
        240*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x) + 
     (a^2*H[1, 0, 0, x]*(I*Pi^3 - I*nc^2*Pi^3 - 288*x + 384*nc^2*x + 
        (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 25*Pi^2*x + 40*nc^2*Pi^2*x - 
        I*Pi^3*x + (4*I)*nc^2*Pi^3*x - 16*Zeta[3] + 16*nc^2*Zeta[3] + 
        16*x*Zeta[3] - 64*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) + 
     (a^2*H[0, 1, 0, x]*(I*Pi^3 - I*nc^2*Pi^3 + (144*I)*Pi*x - 
        (192*I)*nc^2*Pi*x - 30*Pi^2*x + 48*nc^2*Pi^2*x - I*Pi^3*x + 
        (4*I)*nc^2*Pi^3*x + 12*Zeta[3] - 12*nc^2*Zeta[3] - 12*x*Zeta[3] + 
        48*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) + 
     (a^2*H[1, 1, 0, x]*(I*Pi^3 - I*nc^2*Pi^3 + (144*I)*Pi*x - 
        (192*I)*nc^2*Pi*x - 30*Pi^2*x + 48*nc^2*Pi^2*x - I*Pi^3*x + 
        (4*I)*nc^2*Pi^3*x + 12*Zeta[3] - 12*nc^2*Zeta[3] - 12*x*Zeta[3] + 
        48*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*(9*Pi^4 - 9*nc^2*Pi^4 + (100*I)*Pi^3*x - 
        (160*I)*nc^2*Pi^3*x - 9*Pi^4*x + 36*nc^2*Pi^4*x - 600*x*Zeta[3] + 
        960*nc^2*x*Zeta[3]))/(120*nc*(-1 + x)*x) - 
     (a^2*H[1, 1, x]*(9*Pi^4 - 9*nc^2*Pi^4 + (100*I)*Pi^3*x - 
        (160*I)*nc^2*Pi^3*x - 9*Pi^4*x + 36*nc^2*Pi^4*x - 600*x*Zeta[3] + 
        960*nc^2*x*Zeta[3]))/(120*nc*(-1 + x)*x) + 
     (a^2*H[1, 0, x]*(Pi^4 - nc^2*Pi^4 - (2880*I)*Pi*x + (3840*I)*nc^2*Pi*x + 
        720*Pi^2*x - 960*nc^2*Pi^2*x + (50*I)*Pi^3*x - (80*I)*nc^2*Pi^3*x - 
        Pi^4*x + 4*nc^2*Pi^4*x - (280*I)*Pi*Zeta[3] + 
        (280*I)*nc^2*Pi*Zeta[3] + 600*x*Zeta[3] - 960*nc^2*x*Zeta[3] + 
        (280*I)*Pi*x*Zeta[3] - (1120*I)*nc^2*Pi*x*Zeta[3]))/
      (120*nc*(-1 + x)*x) + (a^2*H[0, 0, x]*(25920 - 14400*nc^2 - 540*Pi^2 + 
        300*nc^2*Pi^2 + 59*Pi^4 + 35*nc^2*Pi^4 + 43200*x - 77760*nc^2*x - 
        (34560*I)*Pi*x + (46080*I)*nc^2*Pi*x + 7740*Pi^2*x - 
        9900*nc^2*Pi^2*x + (600*I)*Pi^3*x - (960*I)*nc^2*Pi^3*x - 59*Pi^4*x + 
        142*nc^2*Pi^4*x - 5040*Zeta[3] + 5040*nc^2*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] + (3360*I)*nc^2*Pi*Zeta[3] - 4560*x*Zeta[3] + 
        10320*nc^2*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - (13440*I)*nc^2*Pi*x*
         Zeta[3]))/(1440*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*((8*I)*Pi^5 - (8*I)*nc^2*Pi^5 + (720*I)*Pi^3*x - 
        (960*I)*nc^2*Pi^3*x - 135*Pi^4*x + 216*nc^2*Pi^4*x - (8*I)*Pi^5*x + 
        (32*I)*nc^2*Pi^5*x - 30*Pi^2*Zeta[3] + 30*nc^2*Pi^2*Zeta[3] - 
        4320*x*Zeta[3] + 5760*nc^2*x*Zeta[3] + 30*Pi^2*x*Zeta[3] - 
        120*nc^2*Pi^2*x*Zeta[3] + 360*Zeta[5] - 360*nc^2*Zeta[5] - 
        360*x*Zeta[5] + 1440*nc^2*x*Zeta[5]))/(360*nc*(-1 + x)*x) + 
     (a^2*H[0, x]*(-103680 + 57600*nc^2 + 2160*Pi^2 - 1200*nc^2*Pi^2 + 
        141*Pi^4 - 141*nc^2*Pi^4 + (94*I)*Pi^5 - (94*I)*nc^2*Pi^5 + 
        103680*x - 57600*nc^2*x + (138240*I)*Pi*x - (184320*I)*nc^2*Pi*x - 
        36720*Pi^2*x + 47280*nc^2*Pi^2*x - (2880*I)*Pi^3*x + 
        (3840*I)*nc^2*Pi^3*x - 21*Pi^4*x - 51*nc^2*Pi^4*x - (94*I)*Pi^5*x + 
        (376*I)*nc^2*Pi^5*x + 30240*Zeta[3] - 16800*nc^2*Zeta[3] - 
        3600*Pi^2*Zeta[3] + 4720*nc^2*Pi^2*Zeta[3] - 64800*x*Zeta[3] + 
        62880*nc^2*x*Zeta[3] - (33600*I)*Pi*x*Zeta[3] + 
        (53760*I)*nc^2*Pi*x*Zeta[3] + 3600*Pi^2*x*Zeta[3] - 
        15520*nc^2*Pi^2*x*Zeta[3] + 2880*Zeta[5] - 38592*nc^2*Zeta[5] - 
        2880*x*Zeta[5] + 47232*nc^2*x*Zeta[5]))/(2880*nc*(-1 + x)*x) + 
     (a^2*(8709120 - 4838400*nc^2 - 181440*Pi^2 + 100800*nc^2*Pi^2 - 
        17766*Pi^4 + 9870*nc^2*Pi^4 + 977*Pi^6 + 921*nc^2*Pi^6 - 8709120*x + 
        4838400*nc^2*x + 181440*Pi^2*x - 100800*nc^2*Pi^2*x - 
        (483840*I)*Pi^3*x + (645120*I)*nc^2*Pi^3*x + 126630*Pi^4*x - 
        155022*nc^2*Pi^4*x + (13440*I)*Pi^5*x - (21504*I)*nc^2*Pi^5*x - 
        977*Pi^6*x + 699*nc^2*Pi^6*x - 2540160*Zeta[3] + 
        1411200*nc^2*Zeta[3] + 35280*Pi^2*Zeta[3] - 35280*nc^2*Pi^2*Zeta[3] + 
        (23520*I)*Pi^3*Zeta[3] - (23520*I)*nc^2*Pi^3*Zeta[3] + 
        5443200*x*Zeta[3] - 5281920*nc^2*x*Zeta[3] - 85680*Pi^2*x*Zeta[3] + 
        115920*nc^2*Pi^2*x*Zeta[3] - (23520*I)*Pi^3*x*Zeta[3] - 
        (117600*I)*nc^2*Pi^3*x*Zeta[3] + 611520*Zeta[3]^2 - 
        1270080*nc^2*Zeta[3]^2 - 611520*x*Zeta[3]^2 + 
        2116800*nc^2*x*Zeta[3]^2 - 1124928*Zeta[5] + 1124928*nc^2*Zeta[5] - 
        (749952*I)*Pi*Zeta[5] + (749952*I)*nc^2*Pi*Zeta[5] + 
        1729728*x*Zeta[5] - 2092608*nc^2*x*Zeta[5] + (749952*I)*Pi*x*
         Zeta[5] - (749952*I)*nc^2*Pi*x*Zeta[5]))/(120960*nc*(-1 + x)*x)), 
  -((a^2*(-1 + 3*nc^2))/(ep^2*nc*(-1 + x))) + 
   (a^2*(54 - 30*nc^2 - 7*Pi^2 + 9*nc^2*Pi^2))/(12*nc*(-1 + x)) + 
   (a^2*((6*I)*nc^2*Pi + 3*x - 3*nc^2*x + (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*
     H[1, x])/(2*nc*(-1 + x)*x) + 
   (((-I/2)*a^2*(-1 + nc)*(1 + nc)*(-3*I + 2*Pi))/(nc*(-1 + x)) - 
     (2*a^2*nc*H[1, x])/(-1 + x))/ep + 
   (a^2*(-3*nc^2 - x + 2*nc^2*x)*H[1, 1, x])/(nc*(-1 + x)*x) + 
   ep*((a^2*((-30*I)*Pi + (48*I)*nc^2*Pi - 9*nc^2*Pi^2 + 27*x - 15*nc^2*x + 
        (30*I)*Pi*x - (48*I)*nc^2*Pi*x - 3*Pi^2*x + 13*nc^2*Pi^2*x)*H[1, x])/
      (6*nc*(-1 + x)*x) - (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(10 - 16*nc^2 + (6*I)*nc^2*Pi - 7*x + 
        13*nc^2*x + (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*H[1, 1, x])/
      (2*nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 1, x])/
      (nc*(-1 + x)*x) + (2*a^2*(-3*nc^2 - x + 3*nc^2*x)*H[1, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(216 - 120*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 
        (6*I)*Pi^3 + (6*I)*nc^2*Pi^3 - 56*Zeta[3] + 168*nc^2*Zeta[3]))/
      (24*nc*(-1 + x))) + 
   ep^2*((a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - 
        (16*I)*nc^2*x - Pi*x + 4*nc^2*Pi*x)*H[0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(144 - 192*nc^2 - (60*I)*Pi + (96*I)*nc^2*Pi - 15*nc^2*Pi^2 - 
        90*x + 162*nc^2*x + (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 5*Pi^2*x + 
        22*nc^2*Pi^2*x)*H[1, 1, x])/(12*nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(20 - 32*nc^2 + (6*I)*nc^2*Pi - 17*x + 29*nc^2*x + (2*I)*Pi*x - 
        (8*I)*nc^2*Pi*x)*H[1, 1, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-9*nc^2 - 3*x + 10*nc^2*x)*H[1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(25920 - 14400*nc^2 - 540*Pi^2 + 300*nc^2*Pi^2 + 73*Pi^4 + 
        21*nc^2*Pi^4 - 5040*Zeta[3] + 5040*nc^2*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] + (3360*I)*nc^2*Pi*Zeta[3]))/(1440*nc*(-1 + x)) + 
     (a^2*H[1, x]*((-288*I)*Pi + (384*I)*nc^2*Pi + 60*Pi^2 - 96*nc^2*Pi^2 - 
        (18*I)*nc^2*Pi^3 + 216*x - 120*nc^2*x + (288*I)*Pi*x - 
        (384*I)*nc^2*Pi*x - 63*Pi^2*x + 99*nc^2*Pi^2*x - (6*I)*Pi^3*x + 
        (24*I)*nc^2*Pi^3*x + 112*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x)) + 
   ep^3*((a^2*Pi*(-48*I + (64*I)*nc^2 + 10*Pi - 16*nc^2*Pi - 
        (3*I)*nc^2*Pi^2 + (48*I)*x - (64*I)*nc^2*x - 10*Pi*x + 16*nc^2*Pi*x - 
        I*Pi^2*x + (4*I)*nc^2*Pi^2*x)*H[0, 1, x])/(4*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[0, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(144 - 192*nc^2 - (60*I)*Pi + (96*I)*nc^2*Pi - 15*nc^2*Pi^2 - 
        144*x + 192*nc^2*x + (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 5*Pi^2*x + 
        20*nc^2*Pi^2*x)*H[0, 1, 1, x])/(12*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(144 - 192*nc^2 - (30*I)*Pi + (48*I)*nc^2*Pi - 6*nc^2*Pi^2 - 
        117*x + 177*nc^2*x + (30*I)*Pi*x - (48*I)*nc^2*Pi*x - 2*Pi^2*x + 
        9*nc^2*Pi^2*x)*H[1, 1, 1, x])/(6*nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(10 - 16*nc^2 + (3*I)*nc^2*Pi - 10*x + 16*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 1, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(30 - 48*nc^2 + (6*I)*nc^2*Pi - 27*x + 45*nc^2*x + (2*I)*Pi*x - 
        (8*I)*nc^2*Pi*x)*H[1, 1, 1, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (3*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-6*nc^2 - 2*x + 7*nc^2*x)*H[1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(576 - 768*nc^2 - (288*I)*Pi + (384*I)*nc^2*Pi + 
        50*Pi^2 - 80*nc^2*Pi^2 - (18*I)*nc^2*Pi^3 - 360*x + 648*nc^2*x + 
        (288*I)*Pi*x - (384*I)*nc^2*Pi*x - 53*Pi^2*x + 83*nc^2*Pi^2*x - 
        (6*I)*Pi^3*x + (24*I)*nc^2*Pi^3*x + 168*nc^2*Zeta[3] + 56*x*Zeta[3] - 
        112*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x) - 
     (a^2*H[1, x]*((17280*I)*Pi - (23040*I)*nc^2*Pi - 4320*Pi^2 + 
        5760*nc^2*Pi^2 - (900*I)*Pi^3 + (1440*I)*nc^2*Pi^3 - 180*nc^2*Pi^4 - 
        12960*x + 7200*nc^2*x - (17280*I)*Pi*x + (23040*I)*nc^2*Pi*x + 
        4590*Pi^2*x - 5910*nc^2*Pi^2*x + (900*I)*Pi^3*x - 
        (1440*I)*nc^2*Pi^3*x - 60*Pi^4*x + 193*nc^2*Pi^4*x + 
        (5040*I)*nc^2*Pi*Zeta[3] + 2520*x*Zeta[3] - 2520*nc^2*x*Zeta[3] + 
        (1680*I)*Pi*x*Zeta[3] - (6720*I)*nc^2*Pi*x*Zeta[3]))/
      (720*nc*(-1 + x)*x) + (a^2*(103680 - 57600*nc^2 - 2160*Pi^2 + 
        1200*nc^2*Pi^2 - 141*Pi^4 + 141*nc^2*Pi^4 - (30*I)*Pi^5 + 
        (30*I)*nc^2*Pi^5 - 30240*Zeta[3] + 16800*nc^2*Zeta[3] + 
        3920*Pi^2*Zeta[3] - 5040*nc^2*Pi^2*Zeta[3] - 17856*Zeta[5] + 
        53568*nc^2*Zeta[5]))/(2880*nc*(-1 + x))) + 
   ep^4*((a^2*Pi*(-48*I + (64*I)*nc^2 + 10*Pi - 16*nc^2*Pi - 
        (3*I)*nc^2*Pi^2 + (48*I)*x - (64*I)*nc^2*x - 10*Pi*x + 16*nc^2*Pi*x - 
        I*Pi^2*x + (4*I)*nc^2*Pi^2*x)*H[0, 0, 1, x])/(4*nc*(-1 + x)*x) + 
     (a^2*Pi*(-48*I + (64*I)*nc^2 + 10*Pi - 16*nc^2*Pi - (3*I)*nc^2*Pi^2 + 
        (48*I)*x - (64*I)*nc^2*x - 10*Pi*x + 16*nc^2*Pi*x - I*Pi^2*x + 
        (4*I)*nc^2*Pi^2*x)*H[1, 0, 1, x])/(4*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[0, 0, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(144 - 192*nc^2 - (60*I)*Pi + (96*I)*nc^2*Pi - 15*nc^2*Pi^2 - 
        144*x + 192*nc^2*x + (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 5*Pi^2*x + 
        20*nc^2*Pi^2*x)*H[0, 0, 1, 1, x])/(12*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[0, 1, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(72 - 96*nc^2 - (15*I)*Pi + (24*I)*nc^2*Pi - 3*nc^2*Pi^2 - 72*x + 
        96*nc^2*x + (15*I)*Pi*x - (24*I)*nc^2*Pi*x - Pi^2*x + 4*nc^2*Pi^2*x)*
       H[0, 1, 1, 1, x])/(3*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 0, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(144 - 192*nc^2 - (60*I)*Pi + (96*I)*nc^2*Pi - 15*nc^2*Pi^2 - 
        144*x + 192*nc^2*x + (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 5*Pi^2*x + 
        20*nc^2*Pi^2*x)*H[1, 0, 1, 1, x])/(12*nc*(-1 + x)*x) + 
     (a^2*Pi*(-10*I + (16*I)*nc^2 - 3*nc^2*Pi + (10*I)*x - (16*I)*nc^2*x - 
        Pi*x + 4*nc^2*Pi*x)*H[1, 1, 0, 1, x])/(2*nc*(-1 + x)*x) + 
     (a^2*(432 - 576*nc^2 - (60*I)*Pi + (96*I)*nc^2*Pi - 9*nc^2*Pi^2 - 
        378*x + 546*nc^2*x + (60*I)*Pi*x - (96*I)*nc^2*Pi*x - 3*Pi^2*x + 
        14*nc^2*Pi^2*x)*H[1, 1, 1, 1, x])/(12*nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 0, 0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + 
        I*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(10 - 16*nc^2 + (3*I)*nc^2*Pi - 10*x + 
        16*nc^2*x + I*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) - (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*
       H[0, 1, 0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 1, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(15 - 24*nc^2 + (3*I)*nc^2*Pi - 15*x + 
        24*nc^2*x + I*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 1, 1, 1, x])/
      (nc*(-1 + x)*x) - (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*
       H[1, 0, 0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(10 - 16*nc^2 + (3*I)*nc^2*Pi - 10*x + 
        16*nc^2*x + I*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) - (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*
       H[1, 1, 0, 0, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(5 - 8*nc^2 + (3*I)*nc^2*Pi - 5*x + 8*nc^2*x + I*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 1, 0, 1, 1, x])/(nc*(-1 + x)*x) - 
     (I*a^2*Pi*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 0, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(40 - 64*nc^2 + (6*I)*nc^2*Pi - 37*x + 
        61*nc^2*x + (2*I)*Pi*x - (8*I)*nc^2*Pi*x)*H[1, 1, 1, 1, 1, x])/
      (2*nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*
       H[0, 0, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 0, 1, 0, 1, 1, x])/
      (nc*(-1 + x)*x) + (3*a^2*(-3*nc^2 - x + 4*nc^2*x)*
       H[0, 0, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[0, 1, 1, 0, 1, 1, x])/
      (nc*(-1 + x)*x) + (4*a^2*(-3*nc^2 - x + 4*nc^2*x)*
       H[0, 1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 0, 1, 0, 1, 1, x])/
      (nc*(-1 + x)*x) + (3*a^2*(-3*nc^2 - x + 4*nc^2*x)*
       H[1, 0, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 0, 1, 1, x])/(nc*(-1 + x)*x) + 
     (2*a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 0, 1, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(-3*nc^2 - x + 4*nc^2*x)*H[1, 1, 1, 0, 1, 1, x])/
      (nc*(-1 + x)*x) + (a^2*(-15*nc^2 - 5*x + 18*nc^2*x)*
       H[1, 1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x) + 
     (a^2*H[1, 1, 1, x]*(1152 - 1536*nc^2 - (288*I)*Pi + (384*I)*nc^2*Pi + 
        40*Pi^2 - 64*nc^2*Pi^2 - (18*I)*nc^2*Pi^3 - 936*x + 1416*nc^2*x + 
        (288*I)*Pi*x - (384*I)*nc^2*Pi*x - 43*Pi^2*x + 67*nc^2*Pi^2*x - 
        (6*I)*Pi^3*x + (24*I)*nc^2*Pi^3*x + 336*nc^2*Zeta[3] + 
        112*x*Zeta[3] - 336*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(288 - 384*nc^2 - (144*I)*Pi + (192*I)*nc^2*Pi + 
        25*Pi^2 - 40*nc^2*Pi^2 - (9*I)*nc^2*Pi^3 - 288*x + 384*nc^2*x + 
        (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 25*Pi^2*x + 40*nc^2*Pi^2*x - 
        (3*I)*Pi^3*x + (12*I)*nc^2*Pi^3*x + 84*nc^2*Zeta[3] + 28*x*Zeta[3] - 
        112*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) - 
     (a^2*Pi*H[0, 1, x]*(288*I - (384*I)*nc^2 - 72*Pi + 96*nc^2*Pi - 
        (15*I)*Pi^2 + (24*I)*nc^2*Pi^2 - 3*nc^2*Pi^3 - (288*I)*x + 
        (384*I)*nc^2*x + 72*Pi*x - 96*nc^2*Pi*x + (15*I)*Pi^2*x - 
        (24*I)*nc^2*Pi^2*x - Pi^3*x + 4*nc^2*Pi^3*x + (84*I)*nc^2*Zeta[3] + 
        (28*I)*x*Zeta[3] - (112*I)*nc^2*x*Zeta[3]))/(12*nc*(-1 + x)*x) - 
     (a^2*H[1, 1, x]*(-69120 + 92160*nc^2 + (34560*I)*Pi - 
        (46080*I)*nc^2*Pi - 7200*Pi^2 + 9600*nc^2*Pi^2 - (1800*I)*Pi^3 + 
        (2880*I)*nc^2*Pi^3 - 501*nc^2*Pi^4 + 43200*x - 77760*nc^2*x - 
        (34560*I)*Pi*x + (46080*I)*nc^2*Pi*x + 7740*Pi^2*x - 
        9900*nc^2*Pi^2*x + (1800*I)*Pi^3*x - (2880*I)*nc^2*Pi^3*x - 
        167*Pi^4*x + 574*nc^2*Pi^4*x + 16800*Zeta[3] - 26880*nc^2*Zeta[3] + 
        (10080*I)*nc^2*Pi*Zeta[3] - 11760*x*Zeta[3] + 21840*nc^2*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] - (13440*I)*nc^2*Pi*x*Zeta[3]))/
      (1440*nc*(-1 + x)*x) + (a^2*(8709120 - 4838400*nc^2 - 181440*Pi^2 + 
        100800*nc^2*Pi^2 - 17766*Pi^4 + 9870*nc^2*Pi^4 + 437*Pi^6 + 
        1461*nc^2*Pi^6 - 2540160*Zeta[3] + 1411200*nc^2*Zeta[3] + 
        35280*Pi^2*Zeta[3] - 35280*nc^2*Pi^2*Zeta[3] + 
        (70560*I)*Pi^3*Zeta[3] - (70560*I)*nc^2*Pi^3*Zeta[3] + 
        329280*Zeta[3]^2 - 987840*nc^2*Zeta[3]^2 - 1124928*Zeta[5] + 
        1124928*nc^2*Zeta[5] - (749952*I)*Pi*Zeta[5] + 
        (749952*I)*nc^2*Pi*Zeta[5]))/(120960*nc*(-1 + x)) + 
     (a^2*H[1, x]*((-138240*I)*Pi + (184320*I)*nc^2*Pi + 34560*Pi^2 - 
        46080*nc^2*Pi^2 + (8640*I)*Pi^3 - (11520*I)*nc^2*Pi^3 - 1200*Pi^4 + 
        1920*nc^2*Pi^4 - (90*I)*nc^2*Pi^5 + 103680*x - 57600*nc^2*x + 
        (138240*I)*Pi*x - (184320*I)*nc^2*Pi*x - 36720*Pi^2*x + 
        47280*nc^2*Pi^2*x - (8640*I)*Pi^3*x + (11520*I)*nc^2*Pi^3*x + 
        1059*Pi^4*x - 1779*nc^2*Pi^4*x - (30*I)*Pi^5*x + 
        (120*I)*nc^2*Pi^5*x + (33600*I)*Pi*Zeta[3] - (53760*I)*nc^2*Pi*
         Zeta[3] + 10080*nc^2*Pi^2*Zeta[3] - 30240*x*Zeta[3] + 
        16800*nc^2*x*Zeta[3] - (33600*I)*Pi*x*Zeta[3] + 
        (53760*I)*nc^2*Pi*x*Zeta[3] + 3360*Pi^2*x*Zeta[3] - 
        14560*nc^2*Pi^2*x*Zeta[3] + 35712*nc^2*x*Zeta[5]))/
      (2880*nc*(-1 + x)*x))}, 
 {(-3*a^2*Pi^2)/2 + ((2*I)*a^2*Pi*(-1 + x)*H[0, x])/x + 
   (I*a^2*Pi*(-3 + 2*x)*H[1, x])/x + (((2*I)*a^2*Pi)/x + 2*a^2*H[0, x] + 
     (2*a^2*(-1 + x)*H[1, x])/x)/ep - 3*a^2*H[0, 0, x] - 
   (a^2*(-2 + 3*x)*H[0, 1, x])/x - (a^2*(-2 + 3*x)*H[1, 0, x])/x - 
   (3*a^2*(-1 + x)*H[1, 1, x])/x + 
   ep*((a^2*Pi*(-18*I - Pi + Pi*x)*H[0, x])/(3*(-1 + x)) - 
     (a^2*Pi*(21*I - 8*Pi + 8*Pi*x)*H[1, x])/(3*x) + 
     (a^2*((-2*I)*Pi + x + (4*I)*Pi*x - 7*x^2 - (2*I)*Pi*x^2)*H[0, 0, x])/
      ((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[0, 1, x])/x - 
     (I*a^2*(-2*Pi - (7*I)*x + 2*Pi*x)*H[1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi - 7*x + (2*I)*Pi*x)*H[1, 1, x])/x + 
     4*a^2*H[0, 0, 0, x] + (a^2*(-2 + 3*x)*H[0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 0, x])/x - (a^2*(-3 + 2*x)*H[0, 1, 1, x])/x - 
     (2*a^2*(-1 + x)*H[1, 0, 0, x])/x - (a^2*(-2 + 3*x)*H[1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 0, x])/x - (8*a^2*(-1 + x)*H[1, 1, 1, x])/x - 
     ((I/6)*a^2*(Pi^3 - (21*I)*Pi^2*x + 2*Pi^3*x - (6*I)*x*Zeta[3]))/x) + 
   ep^2*(-(a^2*((-24*I)*Pi - Pi^2 + 56*x + Pi^2*x)*H[0, 0, x])/(4*(-1 + x)) + 
     (a^2*((-84*I)*Pi + 4*Pi^2 - 168*x + 9*Pi^2*x)*H[0, 1, x])/(12*x) + 
     (a^2*(26*Pi^2 + 168*x + (72*I)*Pi*x - 59*Pi^2*x - 168*x^2 + 33*Pi^2*x^2)*
       H[1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-56 + (28*I)*Pi - 9*Pi^2 + 56*x + 9*Pi^2*x)*H[1, 1, x])/(4*x) + 
     (2*a^2*(I*Pi - x - (2*I)*Pi*x + 7*x^2 + I*Pi*x^2)*H[0, 0, 0, x])/
      ((-1 + x)*x) + (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 0, 1, x])/x + 
     (a^2*((-2*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[0, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 3*x - (2*I)*Pi*x + I*Pi*x^2)*H[1, 0, 0, x])/
      ((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[1, 0, 1, x])/x + 
     (I*a^2*(-2*Pi + (7*I)*x + 2*Pi*x)*H[1, 1, 0, x])/x + 
     (a^2*(14 - (3*I)*Pi - 14*x + (2*I)*Pi*x)*H[1, 1, 1, x])/x - 
     5*a^2*H[0, 0, 0, 0, x] - (a^2*(-2 + 3*x)*H[0, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 0, x])/x - (a^2*(-3 + 2*x)*H[0, 0, 1, 1, x])/
      x + (2*a^2*(-1 + x)*H[0, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 1, x])/x + (a^2*(-2 + 3*x)*H[0, 1, 1, 0, x])/
      x - (a^2*(-4 + x)*H[0, 1, 1, 1, x])/x + 
     (a^2*(-6 + 7*x)*H[1, 0, 0, 0, x])/x + (a^2*(-2 + 3*x)*H[1, 0, 0, 1, x])/
      x + (a^2*(-2 + 3*x)*H[1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 0, 1, 1, x])/x + (2*a^2*(-1 + x)*H[1, 1, 0, 0, x])/
      x - (a^2*(-2 + 3*x)*H[1, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 0, x])/x - (13*a^2*(-1 + x)*H[1, 1, 1, 1, x])/
      x + (a^2*H[1, x]*((-168*I)*Pi + 42*Pi^2 + (5*I)*Pi^3 - 42*Pi^2*x - 
        (2*I)*Pi^3*x + 104*Zeta[3] - 116*x*Zeta[3]))/(12*x) + 
     (a^2*(840*Pi^2*x + (120*I)*Pi^3*x - 21*Pi^4*x - 840*Pi^2*x^2 + 
        21*Pi^4*x^2 + (560*I)*Pi*Zeta[3] + 120*x*Zeta[3] - 
        (560*I)*Pi*x*Zeta[3] - 840*x^2*Zeta[3]))/(120*(-1 + x)*x) + 
     (a^2*H[0, x]*((-I)*Pi^3 - (84*I)*Pi*x - 3*Pi^2*x + (2*I)*Pi^3*x + 
        21*Pi^2*x^2 - I*Pi^3*x^2 + 22*x*Zeta[3] - 22*x^2*Zeta[3]))/
      (6*(-1 + x)*x)) + 
   ep^4*(-(a^2*((-72*I)*Pi - Pi^2 + 504*x + Pi^2*x)*H[0, 0, 0, 0, x])/
      (12*(-1 + x)) + (a^2*((-84*I)*Pi + 4*Pi^2 - 168*x + 9*Pi^2*x)*
       H[0, 0, 0, 1, x])/(12*x) + (a^2*(26*Pi^2 + 168*x + (72*I)*Pi*x - 
        59*Pi^2*x - 168*x^2 + 33*Pi^2*x^2)*H[0, 0, 1, 0, x])/
      (12*(-1 + x)*x) - (a^2*(-168 + (84*I)*Pi - 27*Pi^2 + 28*Pi^2*x)*
       H[0, 0, 1, 1, x])/(12*x) + (a^2*(11*Pi^2 - 84*x + (36*I)*Pi*x - 
        25*Pi^2*x + 14*Pi^2*x^2)*H[0, 1, 0, 0, x])/(6*(-1 + x)*x) - 
     (a^2*((84*I)*Pi - 32*Pi^2 - 168*x + 33*Pi^2*x)*H[0, 1, 0, 1, x])/
      (12*x) - (a^2*(2*Pi^2 + 168*x - (72*I)*Pi*x - 11*Pi^2*x - 168*x^2 + 
        9*Pi^2*x^2)*H[0, 1, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(336 - (84*I)*Pi + 2*Pi^2 + 168*x + 7*Pi^2*x)*H[0, 1, 1, 1, x])/
      (12*x) + (a^2*(18*Pi^2 - 504*x + (72*I)*Pi*x - 41*Pi^2*x + 168*x^2 + 
        23*Pi^2*x^2)*H[1, 0, 0, 0, x])/(12*(-1 + x)*x) - 
     (a^2*((84*I)*Pi - 32*Pi^2 - 168*x + 33*Pi^2*x)*H[1, 0, 0, 1, x])/
      (12*x) - (a^2*(2*Pi^2 + 168*x - (72*I)*Pi*x - 11*Pi^2*x - 168*x^2 + 
        9*Pi^2*x^2)*H[1, 0, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(168 - (84*I)*Pi + 3*Pi^2 + 8*Pi^2*x)*H[1, 0, 1, 1, x])/(12*x) - 
     (a^2*(Pi^2 + 84*x - (36*I)*Pi*x - 5*Pi^2*x + 4*Pi^2*x^2)*
       H[1, 1, 0, 0, x])/(6*(-1 + x)*x) + 
     (a^2*((-84*I)*Pi + 4*Pi^2 - 168*x + 9*Pi^2*x)*H[1, 1, 0, 1, x])/(12*x) + 
     (a^2*(26*Pi^2 + 168*x + (72*I)*Pi*x - 59*Pi^2*x - 168*x^2 + 33*Pi^2*x^2)*
       H[1, 1, 1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-504 + (84*I)*Pi - 17*Pi^2 + 504*x + 17*Pi^2*x)*H[1, 1, 1, 1, x])/
      (12*x) + (2*a^2*(I*Pi - 2*x - (2*I)*Pi*x + 14*x^2 + I*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 0, 0, 0, 1, x])/x + 
     (a^2*((-2*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 0, 0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[0, 0, 0, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 3*x - (2*I)*Pi*x + I*Pi*x^2)*H[0, 0, 1, 0, 0, x])/
      ((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[0, 0, 1, 0, 1, x])/
      x + (I*a^2*(-2*Pi + (7*I)*x + 2*Pi*x)*H[0, 0, 1, 1, 0, x])/x + 
     (a^2*(14 - (3*I)*Pi - 7*x + (2*I)*Pi*x)*H[0, 0, 1, 1, 1, x])/x + 
     (a^2*((2*I)*Pi + 19*x - (4*I)*Pi*x - 7*x^2 + (2*I)*Pi*x^2)*
       H[0, 1, 0, 0, 0, x])/((-1 + x)*x) + 
     (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[0, 1, 0, 0, 1, x])/x + 
     (I*a^2*(-2*Pi + (7*I)*x + 2*Pi*x)*H[0, 1, 0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[0, 1, 0, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 3*x - (2*I)*Pi*x + I*Pi*x^2)*H[0, 1, 1, 0, 0, x])/
      ((-1 + x)*x) + (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 1, 1, 0, 1, x])/
      x + (a^2*((-2*I)*Pi + 7*x + (2*I)*Pi*x)*H[0, 1, 1, 1, 0, x])/x + 
     (a^2*(21 - (3*I)*Pi + 14*x + (2*I)*Pi*x)*H[0, 1, 1, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 16*x - (2*I)*Pi*x - 7*x^2 + I*Pi*x^2)*
       H[1, 0, 0, 0, 0, x])/((-1 + x)*x) + 
     (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[1, 0, 0, 0, 1, x])/x + 
     (I*a^2*(-2*Pi + (7*I)*x + 2*Pi*x)*H[1, 0, 0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[1, 0, 0, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 3*x - (2*I)*Pi*x + I*Pi*x^2)*H[1, 0, 1, 0, 0, x])/
      ((-1 + x)*x) + (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 0, 1, 0, 1, x])/
      x + (a^2*((-2*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 0, 1, 1, 0, x])/x + 
     (a^2*(14 - (3*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 0, 1, 1, 1, x])/x + 
     (a^2*((2*I)*Pi + 5*x - (4*I)*Pi*x + 7*x^2 + (2*I)*Pi*x^2)*
       H[1, 1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 1, 0, 0, 1, x])/x + 
     (a^2*((-2*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 1, 0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[1, 1, 0, 1, 1, x])/x + 
     (2*a^2*(I*Pi + 3*x - (2*I)*Pi*x + I*Pi*x^2)*H[1, 1, 1, 0, 0, x])/
      ((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[1, 1, 1, 0, 1, x])/
      x + (I*a^2*(-2*Pi + (7*I)*x + 2*Pi*x)*H[1, 1, 1, 1, 0, x])/x + 
     (a^2*(28 - (3*I)*Pi - 28*x + (2*I)*Pi*x)*H[1, 1, 1, 1, 1, x])/x - 
     7*a^2*H[0, 0, 0, 0, 0, 0, x] - (a^2*(-2 + 3*x)*H[0, 0, 0, 0, 0, 1, x])/
      x - (a^2*(-2 + 3*x)*H[0, 0, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 0, 0, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[0, 0, 0, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 0, 0, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 0, 0, 1, 1, 0, x])/x - 
     (a^2*(-4 + x)*H[0, 0, 0, 1, 1, 1, x])/x + 
     (a^2*(-6 + 7*x)*H[0, 0, 1, 0, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 0, 1, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[0, 0, 1, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 1, 1, 0, x])/x - 
     (a^2*(-13 + 12*x)*H[0, 0, 1, 1, 1, 1, x])/x + 
     (2*a^2*(-5 + 6*x)*H[0, 1, 0, 0, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 1, 0, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[0, 1, 0, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 1, 1, 0, x])/x - 
     (a^2*(-8 + 7*x)*H[0, 1, 0, 1, 1, 1, x])/x + 
     (a^2*(-2 + x)*H[0, 1, 1, 0, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 1, 1, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[0, 1, 1, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 1, 1, 0, x])/x + 
     (a^2*(6 + x)*H[0, 1, 1, 1, 1, 1, x])/x + 
     (a^2*(-14 + 17*x)*H[1, 0, 0, 0, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 0, 0, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[1, 0, 0, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 1, 1, 0, x])/x - 
     (a^2*(-8 + 7*x)*H[1, 0, 0, 1, 1, 1, x])/x + 
     (a^2*(-2 + x)*H[1, 0, 1, 0, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 0, 1, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[1, 0, 1, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 1, 1, 0, x])/x + 
     (5*a^2*H[1, 0, 1, 1, 1, 1, x])/x - (2*a^2*H[1, 1, 0, 0, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 1, 0, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[1, 1, 0, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 1, 1, 0, x])/x - 
     (a^2*(-4 + x)*H[1, 1, 0, 1, 1, 1, x])/x + 
     (a^2*(-6 + 7*x)*H[1, 1, 1, 0, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 1, 1, 0, 1, 1, x])/x + 
     (2*a^2*(-1 + x)*H[1, 1, 1, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 1, 1, 0, x])/x - 
     (23*a^2*(-1 + x)*H[1, 1, 1, 1, 1, 1, x])/x + 
     (a^2*H[0, 0, 1, x]*((-168*I)*Pi + 42*Pi^2 + (5*I)*Pi^3 + 336*x - 
        49*Pi^2*x - (2*I)*Pi^3*x + 104*Zeta[3] - 144*x*Zeta[3]))/(12*x) + 
     (a^2*H[0, 1, 1, x]*(336 - (168*I)*Pi + 35*Pi^2 + (5*I)*Pi^3 + 
        42*Pi^2*x - (2*I)*Pi^3*x - 84*Zeta[3] + 68*x*Zeta[3]))/(12*x) + 
     (a^2*H[1, 0, 1, x]*((-168*I)*Pi + 42*Pi^2 + (5*I)*Pi^3 - 336*x + 
        49*Pi^2*x - (2*I)*Pi^3*x - 56*Zeta[3] + 96*x*Zeta[3]))/(12*x) + 
     (a^2*H[1, 1, 1, x]*(672 - (168*I)*Pi + 28*Pi^2 + (5*I)*Pi^3 - 672*x - 
        28*Pi^2*x - (2*I)*Pi^3*x - 176*Zeta[3] + 164*x*Zeta[3]))/(12*x) + 
     (a^2*H[0, 1, 0, x]*((-2*I)*Pi^3 - 336*x - (168*I)*Pi*x + 85*Pi^2*x + 
        (4*I)*Pi^3*x + 336*x^2 - 49*Pi^2*x^2 - (2*I)*Pi^3*x^2 - 104*Zeta[3] + 
        248*x*Zeta[3] - 144*x^2*Zeta[3]))/(12*(-1 + x)*x) + 
     (a^2*H[0, 0, 0, x]*((-I)*Pi^3 - (84*I)*Pi*x - 2*Pi^2*x + (2*I)*Pi^3*x + 
        336*x^2 + 14*Pi^2*x^2 - I*Pi^3*x^2 + 50*x*Zeta[3] - 50*x^2*Zeta[3]))/
      (6*(-1 + x)*x) + (a^2*H[1, 0, 0, x]*((-I)*Pi^3 + 168*x - (84*I)*Pi*x + 
        36*Pi^2*x + (2*I)*Pi^3*x - 21*Pi^2*x^2 - I*Pi^3*x^2 + 4*Zeta[3] - 
        2*x*Zeta[3] - 2*x^2*Zeta[3]))/(6*(-1 + x)*x) + 
     (a^2*H[1, 1, 0, x]*((-2*I)*Pi^3 + 336*x - (168*I)*Pi*x - 13*Pi^2*x + 
        (4*I)*Pi^3*x - 336*x^2 + 49*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 56*Zeta[3] - 
        152*x*Zeta[3] + 96*x^2*Zeta[3]))/(12*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(-26880 + (13440*I)*Pi - 2800*Pi^2 - (840*I)*Pi^3 + 
        247*Pi^4 + 53760*x - (13440*I)*Pi*x + 5600*Pi^2*x + (1320*I)*Pi^3*x - 
        458*Pi^4*x - 26880*x^2 - 2800*Pi^2*x^2 + 211*Pi^4*x^2 + 
        7840*Zeta[3] - (3360*I)*Pi*Zeta[3] - 15200*x*Zeta[3] + 
        (5600*I)*Pi*x*Zeta[3] + 4480*x^2*Zeta[3] - (2240*I)*Pi*x^2*Zeta[3]))/
      (480*(-1 + x)*x) + (a^2*H[0, 0, x]*((13440*I)*Pi*x - (240*I)*Pi^3*x - 
        51*Pi^4*x - 26880*x^2 - 2800*Pi^2*x^2 + 51*Pi^4*x^2 + 
        (2240*I)*Pi*Zeta[3] - 640*x*Zeta[3] - (4480*I)*Pi*x*Zeta[3] + 
        4480*x^2*Zeta[3] + (2240*I)*Pi*x^2*Zeta[3]))/(480*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((40320*I)*Pi - 10080*Pi^2 - (2520*I)*Pi^3 + 646*Pi^4 + 
        80640*x - (40320*I)*Pi*x - 1680*Pi^2*x + (3960*I)*Pi^3*x - 
        1207*Pi^4*x - 80640*x^2 + 11760*Pi^2*x^2 + 561*Pi^4*x^2 - 
        (10080*I)*Pi*Zeta[3] - 42240*x*Zeta[3] + (16800*I)*Pi*x*Zeta[3] + 
        33600*x^2*Zeta[3] - (6720*I)*Pi*x^2*Zeta[3]))/(1440*(-1 + x)*x) + 
     (a^2*H[1, 0, x]*(46*Pi^4 + 80640*x + (40320*I)*Pi*x - 21840*Pi^2*x - 
        (720*I)*Pi^3*x - 127*Pi^4*x - 80640*x^2 + 11760*Pi^2*x^2 + 
        81*Pi^4*x^2 + (6720*I)*Pi*Zeta[3] - 42240*x*Zeta[3] - 
        (13440*I)*Pi*x*Zeta[3] + 33600*x^2*Zeta[3] + (6720*I)*Pi*x^2*
         Zeta[3]))/(1440*(-1 + x)*x) + 
     (a^2*(564480*Pi^2*x + (94080*I)*Pi^3*x - 23520*Pi^4*x - 
        (2688*I)*Pi^5*x - 783*Pi^6*x - 564480*Pi^2*x^2 + 2352*Pi^4*x^2 + 
        783*Pi^6*x^2 - (7840*I)*Pi^3*Zeta[3] - 166320*Pi^2*x*Zeta[3] - 
        (7840*I)*Pi^3*x*Zeta[3] - 564480*x^2*Zeta[3] + 
        176400*Pi^2*x^2*Zeta[3] + (15680*I)*Pi^3*x^2*Zeta[3] - 
        47040*x*Zeta[3]^2 + 47040*x^2*Zeta[3]^2 + (249984*I)*Pi*Zeta[5] + 
        20160*x*Zeta[5] - (249984*I)*Pi*x*Zeta[5] - 141120*x^2*Zeta[5]))/
      (20160*(-1 + x)*x) + (a^2*H[1, x]*((80640*I)*Pi - 20160*Pi^2 - 
        (5040*I)*Pi^3 + 840*Pi^4 - (109*I)*Pi^5 - (80640*I)*Pi*x + 
        40320*Pi^2*x + (1680*I)*Pi^3*x - 276*Pi^4*x + (203*I)*Pi^5*x - 
        20160*Pi^2*x^2 + 84*Pi^4*x^2 - (94*I)*Pi^5*x^2 - 
        (23520*I)*Pi*Zeta[3] + 9440*Pi^2*Zeta[3] + 40320*x*Zeta[3] + 
        (23520*I)*Pi*x*Zeta[3] - 19000*Pi^2*x*Zeta[3] - 20160*x^2*Zeta[3] + 
        9560*Pi^2*x^2*Zeta[3] - 23616*Zeta[5] + 48672*x*Zeta[5] - 
        25056*x^2*Zeta[5]))/(1440*(-1 + x)*x) + 
     (a^2*H[0, x]*((-47*I)*Pi^5 - (40320*I)*Pi*x + (840*I)*Pi^3*x + 
        6*Pi^4*x + (94*I)*Pi^5*x + 10080*Pi^2*x^2 - 42*Pi^4*x^2 - 
        (47*I)*Pi^5*x^2 + (10080*I)*Pi*x*Zeta[3] + 620*Pi^2*x*Zeta[3] + 
        10080*x^2*Zeta[3] - 620*Pi^2*x^2*Zeta[3] + 8208*x*Zeta[5] - 
        8208*x^2*Zeta[5]))/(720*(-1 + x)*x)) + 
   ep^3*((a^2*((-36*I)*Pi - Pi^2 + 168*x + Pi^2*x)*H[0, 0, 0, x])/
      (6*(-1 + x)) - (a^2*((84*I)*Pi - 32*Pi^2 - 168*x + 33*Pi^2*x)*
       H[0, 0, 1, x])/(12*x) - (a^2*(26*Pi^2 + 168*x + (72*I)*Pi*x - 
        59*Pi^2*x - 168*x^2 + 33*Pi^2*x^2)*H[0, 1, 0, x])/(12*(-1 + x)*x) + 
     (a^2*(168 - (84*I)*Pi + 3*Pi^2 + 8*Pi^2*x)*H[0, 1, 1, x])/(12*x) - 
     (a^2*(11*Pi^2 - 84*x + (36*I)*Pi*x - 25*Pi^2*x + 14*Pi^2*x^2)*
       H[1, 0, 0, x])/(6*(-1 + x)*x) + 
     (a^2*((-84*I)*Pi + 4*Pi^2 - 168*x + 9*Pi^2*x)*H[1, 0, 1, x])/(12*x) + 
     (a^2*(2*Pi^2 + 168*x - (72*I)*Pi*x - 11*Pi^2*x - 168*x^2 + 9*Pi^2*x^2)*
       H[1, 1, 0, x])/(12*(-1 + x)*x) - 
     (a^2*(-168 + (42*I)*Pi - 11*Pi^2 + 168*x + 11*Pi^2*x)*H[1, 1, 1, x])/
      (6*x) + (a^2*((-2*I)*Pi + 3*x + (4*I)*Pi*x - 21*x^2 - (2*I)*Pi*x^2)*
       H[0, 0, 0, 0, x])/((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*
       H[0, 0, 0, 1, x])/x - (I*a^2*(-2*Pi - (7*I)*x + 2*Pi*x)*
       H[0, 0, 1, 0, x])/x + (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*
       H[0, 0, 1, 1, x])/x - ((2*I)*a^2*(Pi - (3*I)*x - 2*Pi*x + Pi*x^2)*
       H[0, 1, 0, 0, x])/((-1 + x)*x) + (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*
       H[0, 1, 0, 1, x])/x + (a^2*((2*I)*Pi + 7*x - (2*I)*Pi*x)*
       H[0, 1, 1, 0, x])/x + (a^2*(14 - (3*I)*Pi + 7*x + (2*I)*Pi*x)*
       H[0, 1, 1, 1, x])/x + (a^2*((-2*I)*Pi - 19*x + (4*I)*Pi*x + 7*x^2 - 
        (2*I)*Pi*x^2)*H[1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*((-3*I)*Pi + 7*x + (2*I)*Pi*x)*H[1, 0, 0, 1, x])/x + 
     (a^2*((2*I)*Pi + 7*x - (2*I)*Pi*x)*H[1, 0, 1, 0, x])/x + 
     (a^2*(7 - (3*I)*Pi + (2*I)*Pi*x)*H[1, 0, 1, 1, x])/x - 
     ((2*I)*a^2*(Pi - (3*I)*x - 2*Pi*x + Pi*x^2)*H[1, 1, 0, 0, x])/
      ((-1 + x)*x) + (I*a^2*(-3*Pi + (7*I)*x + 2*Pi*x)*H[1, 1, 0, 1, x])/x - 
     (I*a^2*(-2*Pi - (7*I)*x + 2*Pi*x)*H[1, 1, 1, 0, x])/x + 
     (a^2*(21 - (3*I)*Pi - 21*x + (2*I)*Pi*x)*H[1, 1, 1, 1, x])/x + 
     6*a^2*H[0, 0, 0, 0, 0, x] + (a^2*(-2 + 3*x)*H[0, 0, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 0, 0, 1, 1, x])/x - 
     (2*a^2*(-1 + x)*H[0, 0, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 0, 1, 1, 0, x])/x - 
     (a^2*(-8 + 7*x)*H[0, 0, 1, 1, 1, x])/x - 
     (a^2*(-6 + 7*x)*H[0, 1, 0, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[0, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[0, 1, 0, 1, 1, x])/x - 
     (2*a^2*(-1 + x)*H[0, 1, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[0, 1, 1, 1, 0, x])/x + (5*a^2*H[0, 1, 1, 1, 1, x])/x - 
     (2*a^2*(-5 + 6*x)*H[1, 0, 0, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 0, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 0, 0, 1, 1, x])/x - 
     (2*a^2*(-1 + x)*H[1, 0, 1, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 0, 1, 1, 0, x])/x - 
     (a^2*(-4 + x)*H[1, 0, 1, 1, 1, x])/x - 
     (a^2*(-2 + x)*H[1, 1, 0, 0, 0, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 0, 1, x])/x + 
     (a^2*(-2 + 3*x)*H[1, 1, 0, 1, 0, x])/x - 
     (a^2*(-3 + 2*x)*H[1, 1, 0, 1, 1, x])/x - 
     (2*a^2*(-1 + x)*H[1, 1, 1, 0, 0, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 0, 1, x])/x - 
     (a^2*(-2 + 3*x)*H[1, 1, 1, 1, 0, x])/x - 
     (18*a^2*(-1 + x)*H[1, 1, 1, 1, 1, x])/x + 
     (a^2*H[1, 1, x]*(336 - (168*I)*Pi + 35*Pi^2 + (13*I)*Pi^3 - 336*x - 
        35*Pi^2*x - (10*I)*Pi^3*x - 84*Zeta[3] + 72*x*Zeta[3]))/(12*x) + 
     (a^2*H[0, 1, x]*((-168*I)*Pi + 42*Pi^2 + (13*I)*Pi^3 - 336*x + 
        49*Pi^2*x - (10*I)*Pi^3*x - 104*Zeta[3] + 144*x*Zeta[3]))/(12*x) + 
     (a^2*H[0, 0, x]*((2*I)*Pi^3 + (168*I)*Pi*x + 5*Pi^2*x - (4*I)*Pi^3*x - 
        336*x^2 - 35*Pi^2*x^2 + (2*I)*Pi^3*x^2 - 72*x*Zeta[3] + 
        72*x^2*Zeta[3]))/(12*(-1 + x)*x) + 
     (a^2*H[1, 0, x]*((2*I)*Pi^3 + 336*x + (168*I)*Pi*x - 85*Pi^2*x - 
        (4*I)*Pi^3*x - 336*x^2 + 49*Pi^2*x^2 + (2*I)*Pi^3*x^2 + 104*Zeta[3] - 
        248*x*Zeta[3] + 144*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*H[0, x]*((20160*I)*Pi*x - (360*I)*Pi^3*x - 53*Pi^4*x - 
        5040*Pi^2*x^2 + 53*Pi^4*x^2 + (3360*I)*Pi*Zeta[3] + 720*x*Zeta[3] - 
        (6720*I)*Pi*x*Zeta[3] - 5040*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3]))/
      (720*(-1 + x)*x) - (a^2*H[1, x]*((-20160*I)*Pi + 5040*Pi^2 + 
        (1260*I)*Pi^3 - 37*Pi^4 + (20160*I)*Pi*x - 10080*Pi^2*x - 
        (540*I)*Pi^3*x + 20*Pi^4*x + 5040*Pi^2*x^2 + 17*Pi^4*x^2 + 
        (5040*I)*Pi*Zeta[3] - 9360*x*Zeta[3] - (8400*I)*Pi*x*Zeta[3] + 
        5040*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3]))/(720*(-1 + x)*x) + 
     (a^2*((47*I)*Pi^5 + 10080*Pi^2*x + (1680*I)*Pi^3*x - 366*Pi^4*x - 
        (79*I)*Pi^5*x - 10080*Pi^2*x^2 + 42*Pi^4*x^2 + (32*I)*Pi^5*x^2 - 
        2580*Pi^2*x*Zeta[3] - 10080*x^2*Zeta[3] + 2580*Pi^2*x^2*Zeta[3] + 
        720*x*Zeta[5] - 720*x^2*Zeta[5]))/(720*(-1 + x)*x)), 
  (-2*a^2*nf)/3 - (2*a^2*(-1 + 3*nc^2)*(-1 + x))/(ep^2*nc*x) + 
   (a^2*(54 - 30*nc^2 - 7*Pi^2 + 9*nc^2*Pi^2 - 102*x + 62*nc^2*x - 
      (24*I)*Pi*x + (12*I)*nc^2*Pi*x + 14*Pi^2*x - 18*nc^2*Pi^2*x + 48*x^2 - 
      32*nc^2*x^2 + (18*I)*Pi*x^2 - (18*I)*nc^2*Pi*x^2 - 7*Pi^2*x^2 + 
      9*nc^2*Pi^2*x^2))/(6*nc*(-1 + x)*x) + 
   (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi - 5*x + 7*nc^2*x - 
      (3*I)*Pi*x + (9*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (2*I)*Pi*x^2 - 
      (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[0, x])/(nc*(-1 + x)^2*x) + 
   (((-I)*a^2*(-1 + nc)*(1 + nc)*(-3*I + 2*Pi)*(-1 + x))/(nc*x) + 
     (4*a^2*nc*(-1 + x)*H[0, x])/x)/ep + 
   (a^2*(1 + nc^2)*(2 - 3*x + 2*x^2)*H[0, 0, x])/(nc*(-1 + x)^2*x) + 
   ep*(((-2*I)/9)*a^2*nf*(-11*I + 3*Pi) - 
     (a^2*(-54 + 30*nc^2 + 6*Pi^2 - 8*nc^2*Pi^2 + 96*x - 72*nc^2*x + 
        (18*I)*Pi*x - (54*I)*nc^2*Pi*x - 9*Pi^2*x + 33*nc^2*Pi^2*x - 42*x^2 + 
        42*nc^2*x^2 - (24*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 + 6*Pi^2*x^2 - 
        36*nc^2*Pi^2*x^2 + 14*nc^2*Pi^2*x^3)*H[0, x])/(6*nc*(-1 + x)^2*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi + 2*x + 2*nc^2*x + 
        (3*I)*Pi*x - (9*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 - (2*I)*Pi*x^2 + 
        (10*I)*nc^2*Pi*x^2 - (4*I)*nc^2*Pi*x^3)*H[0, 0, x])/
      (nc*(-1 + x)^2*x) - (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 0, x])/(nc*(-1 + x)^2*x) - 
     (2*a^2*(2 - 3*x + 3*nc^2*x + 2*x^2 - 4*nc^2*x^2 + 2*nc^2*x^3)*
       H[0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-648 + 360*nc^2 + 9*Pi^2 - 9*nc^2*Pi^2 + (6*I)*Pi^3 - 
        (6*I)*nc^2*Pi^3 + 1872*x - 1088*nc^2*x + (360*I)*Pi*x - 
        (120*I)*nc^2*Pi*x - 99*Pi^2*x + 63*nc^2*Pi^2*x - (36*I)*Pi^3*x - 
        1800*x^2 + 1096*nc^2*x^2 - (648*I)*Pi*x^2 + (312*I)*nc^2*Pi*x^2 + 
        153*Pi^2*x^2 - 117*nc^2*Pi^2*x^2 + (42*I)*Pi^3*x^2 + 
        (6*I)*nc^2*Pi^3*x^2 + 576*x^3 - 368*nc^2*x^3 + (288*I)*Pi*x^3 - 
        (192*I)*nc^2*Pi*x^3 - 63*Pi^2*x^3 + 63*nc^2*Pi^2*x^3 - 
        (18*I)*Pi^3*x^3 - (6*I)*nc^2*Pi^3*x^3 + 240*Zeta[3] - 
        576*nc^2*Zeta[3] - 612*x*Zeta[3] + 1836*nc^2*x*Zeta[3] + 
        576*x^2*Zeta[3] - 1872*nc^2*x^2*Zeta[3] - 168*x^3*Zeta[3] + 
        648*nc^2*x^3*Zeta[3]))/(36*nc*(-1 + x)^2*x)) + 
   ep^2*((a^2*nf*(-340 - (132*I)*Pi + 21*Pi^2))/54 + 
     (a^2*(-108 + 60*nc^2 + 10*Pi^2 - 14*nc^2*Pi^2 + 72*x + 72*nc^2*x + 
        (36*I)*Pi*x - (108*I)*nc^2*Pi*x - 15*Pi^2*x + 57*nc^2*Pi^2*x + 
        60*x^2 - 108*nc^2*x^2 - (48*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        10*Pi^2*x^2 - 62*nc^2*Pi^2*x^2 + 24*nc^2*Pi^2*x^3)*H[0, 0, x])/
      (12*nc*(-1 + x)^2*x) + (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - 
        (18*I)*nc^2*x - 3*Pi*x + 9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 
        2*Pi*x^2 - 10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[1, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi + x - 
        11*nc^2*x - (3*I)*Pi*x + (9*I)*nc^2*Pi*x - 6*x^2 + 12*nc^2*x^2 + 
        (2*I)*Pi*x^2 - (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[0, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 3*x - 9*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[1, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(6 - 2*nc^2 - 9*x + 15*nc^2*x + 6*x^2 - 18*nc^2*x^2 + 8*nc^2*x^3)*
       H[0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     ((I/6)*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     (a^2*H[0, x]*(216 - 120*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - (2*I)*Pi^3 + 
        (2*I)*nc^2*Pi^3 - 384*x + 288*nc^2*x - (120*I)*Pi*x + 
        (216*I)*nc^2*Pi*x + 23*Pi^2*x - 61*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (9*I)*nc^2*Pi^3*x + 168*x^2 - 168*nc^2*x^2 + (144*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 26*Pi^2*x^2 + 52*nc^2*Pi^2*x^2 - 
        (2*I)*Pi^3*x^2 + (10*I)*nc^2*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^3 - 
        24*Zeta[3] + 136*nc^2*Zeta[3] + 36*x*Zeta[3] - 444*nc^2*x*Zeta[3] - 
        24*x^2*Zeta[3] + 456*nc^2*x^2*Zeta[3] - 160*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) + (a^2*(-77760 + 43200*nc^2 + 1620*Pi^2 - 
        900*nc^2*Pi^2 + 105*Pi^4 - 387*nc^2*Pi^4 + 224640*x - 129920*nc^2*x + 
        (43200*I)*Pi*x - (13440*I)*nc^2*Pi*x - 15480*Pi^2*x + 
        6360*nc^2*Pi^2*x - (1080*I)*Pi^3*x - (2160*I)*nc^2*Pi^3*x + 
        171*Pi^4*x + 1647*nc^2*Pi^4*x - 216000*x^2 + 130240*nc^2*x^2 - 
        (77760*I)*Pi*x^2 + (35520*I)*nc^2*Pi*x^2 + 23940*Pi^2*x^2 - 
        12180*nc^2*Pi^2*x^2 + (2340*I)*Pi^3*x^2 + (180*I)*nc^2*Pi^3*x^2 - 
        333*Pi^4*x^2 - 1809*nc^2*Pi^4*x^2 + 69120*x^3 - 43520*nc^2*x^3 + 
        (34560*I)*Pi*x^3 - (22080*I)*nc^2*Pi*x^3 - 10080*Pi^2*x^3 + 
        6720*nc^2*Pi^2*x^3 - (1620*I)*Pi^3*x^3 + (1620*I)*nc^2*Pi^3*x^3 + 
        219*Pi^4*x^3 + 711*nc^2*Pi^4*x^3 + 15120*Zeta[3] - 
        15120*nc^2*Zeta[3] + (10080*I)*Pi*Zeta[3] - (10080*I)*nc^2*Pi*
         Zeta[3] - 51840*x*Zeta[3] + 64800*nc^2*x*Zeta[3] - 
        (30240*I)*Pi*x*Zeta[3] + (30240*I)*nc^2*Pi*x*Zeta[3] + 
        54000*x^2*Zeta[3] - 62640*nc^2*x^2*Zeta[3] + (30240*I)*Pi*x^2*
         Zeta[3] - (30240*I)*nc^2*Pi*x^2*Zeta[3] - 15120*x^3*Zeta[3] + 
        15120*nc^2*x^3*Zeta[3] - (10080*I)*Pi*x^3*Zeta[3] + 
        (10080*I)*nc^2*Pi*x^3*Zeta[3]))/(2160*nc*(-1 + x)^2*x)) + 
   ep^3*(-(a^2*(-27 + 15*nc^2 + 2*Pi^2 - 3*nc^2*Pi^2 - 12*x + 72*nc^2*x + 
         (9*I)*Pi*x - (27*I)*nc^2*Pi*x - 3*Pi^2*x + 12*nc^2*Pi^2*x + 51*x^2 - 
         75*nc^2*x^2 - (12*I)*Pi*x^2 + (24*I)*nc^2*Pi*x^2 + 2*Pi^2*x^2 - 
         13*nc^2*Pi^2*x^2 + 5*nc^2*Pi^2*x^3)*H[0, 0, 0, x])/
      (3*nc*(-1 + x)^2*x) - (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - 
        (18*I)*nc^2*x - 3*Pi*x + 9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 
        2*Pi*x^2 - 10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[0, 1, 0, x])/
      (2*nc*(-1 + x)^2*x) - (a^2*(10*Pi^2 - 10*nc^2*Pi^2 - 120*x + 
        216*nc^2*x + (36*I)*Pi*x - (108*I)*nc^2*Pi*x - 15*Pi^2*x + 
        45*nc^2*Pi^2*x + 144*x^2 - 192*nc^2*x^2 - (48*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 50*nc^2*Pi^2*x^2 + 
        20*nc^2*Pi^2*x^3)*H[1, 0, 0, x])/(12*nc*(-1 + x)^2*x) - 
     (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - (18*I)*nc^2*x - 3*Pi*x + 
        9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 2*Pi*x^2 - 
        10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[1, 1, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi - 4*x + 20*nc^2*x + 
        (3*I)*Pi*x - (9*I)*nc^2*Pi*x + 10*x^2 - 20*nc^2*x^2 - (2*I)*Pi*x^2 + 
        (10*I)*nc^2*Pi*x^2 - (4*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 3*x + 9*nc^2*x + (3*I)*Pi*x - 
        (9*I)*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 - (2*I)*Pi*x^2 + 
        (10*I)*nc^2*Pi*x^2 - (4*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 6*x + 18*nc^2*x + (3*I)*Pi*x - 
        (9*I)*nc^2*Pi*x + 8*x^2 - 16*nc^2*x^2 - (2*I)*Pi*x^2 + 
        (10*I)*nc^2*Pi*x^2 - (4*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 3*x + 9*nc^2*x + (3*I)*Pi*x - 
        (9*I)*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 - (2*I)*Pi*x^2 + 
        (10*I)*nc^2*Pi*x^2 - (4*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) - 
     (4*a^2*(2 - nc^2 - 3*x + 6*nc^2*x + 2*x^2 - 7*nc^2*x^2 + 3*nc^2*x^3)*
       H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (3*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)^2*x) + 
     (a^2*nf*(-2300 - (1020*I)*Pi + 231*Pi^2 + (27*I)*Pi^3 + 252*Zeta[3]))/
      162 - (a^2*H[1, x]*(18*Pi^4 - 18*nc^2*Pi^4 + (60*I)*Pi^3*x - 
        (180*I)*nc^2*Pi^3*x - 27*Pi^4*x + 81*nc^2*Pi^4*x - (80*I)*Pi^3*x^2 + 
        (160*I)*nc^2*Pi^3*x^2 + 18*Pi^4*x^2 - 90*nc^2*Pi^4*x^2 + 
        36*nc^2*Pi^4*x^3 - 360*x*Zeta[3] + 1080*nc^2*x*Zeta[3] + 
        480*x^2*Zeta[3] - 960*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 0, x]*(-216 + 120*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 + (2*I)*Pi^3 - 
        (2*I)*nc^2*Pi^3 + 144*x + 144*nc^2*x + (120*I)*Pi*x - 
        (216*I)*nc^2*Pi*x - 20*Pi^2*x + 52*nc^2*Pi^2*x - (3*I)*Pi^3*x + 
        (9*I)*nc^2*Pi^3*x + 120*x^2 - 216*nc^2*x^2 - (144*I)*Pi*x^2 + 
        (192*I)*nc^2*Pi*x^2 + 22*Pi^2*x^2 - 44*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (10*I)*nc^2*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^3 - 
        32*Zeta[3] - 80*nc^2*Zeta[3] + 48*x*Zeta[3] + 192*nc^2*x*Zeta[3] - 
        32*x^2*Zeta[3] - 176*nc^2*x^2*Zeta[3] + 48*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) + (a^2*H[1, 0, x]*((2*I)*Pi^3 - (2*I)*nc^2*Pi^3 + 
        (120*I)*Pi*x - (216*I)*nc^2*Pi*x - 18*Pi^2*x + 54*nc^2*Pi^2*x - 
        (3*I)*Pi^3*x + (9*I)*nc^2*Pi^3*x - (144*I)*Pi*x^2 + 
        (192*I)*nc^2*Pi*x^2 + 24*Pi^2*x^2 - 48*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (10*I)*nc^2*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^3 + 
        24*Zeta[3] - 24*nc^2*Zeta[3] - 36*x*Zeta[3] + 108*nc^2*x*Zeta[3] + 
        24*x^2*Zeta[3] - 120*nc^2*x^2*Zeta[3] + 48*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) - (a^2*H[0, x]*(-12960 + 7200*nc^2 + 270*Pi^2 - 
        150*nc^2*Pi^2 - 6*Pi^4 - 41*nc^2*Pi^4 + 23040*x - 17280*nc^2*x + 
        (7200*I)*Pi*x - (12960*I)*nc^2*Pi*x - 2280*Pi^2*x + 
        3600*nc^2*Pi^2*x - (90*I)*Pi^3*x + (270*I)*nc^2*Pi^3*x + 9*Pi^4*x + 
        114*nc^2*Pi^4*x - 10080*x^2 + 10080*nc^2*x^2 - (8640*I)*Pi*x^2 + 
        (11520*I)*nc^2*Pi*x^2 + 2370*Pi^2*x^2 - 3090*nc^2*Pi^2*x^2 + 
        (120*I)*Pi^3*x^2 - (240*I)*nc^2*Pi^3*x^2 - 6*Pi^4*x^2 - 
        111*nc^2*Pi^4*x^2 + 35*nc^2*Pi^4*x^3 + 2520*Zeta[3] - 
        2520*nc^2*Zeta[3] + (1680*I)*Pi*Zeta[3] - (1680*I)*nc^2*Pi*Zeta[3] - 
        5280*x*Zeta[3] + 9120*nc^2*x*Zeta[3] - (2520*I)*Pi*x*Zeta[3] + 
        (7560*I)*nc^2*Pi*x*Zeta[3] + 3120*x^2*Zeta[3] - 
        6240*nc^2*x^2*Zeta[3] + (1680*I)*Pi*x^2*Zeta[3] - 
        (8400*I)*nc^2*Pi*x^2*Zeta[3] + (3360*I)*nc^2*Pi*x^3*Zeta[3]))/
      (360*nc*(-1 + x)^2*x) + (a^2*(-933120 + 518400*nc^2 + 19440*Pi^2 - 
        10800*nc^2*Pi^2 + 1269*Pi^4 - 1269*nc^2*Pi^4 + (846*I)*Pi^5 - 
        (846*I)*nc^2*Pi^5 + 2695680*x - 1556480*nc^2*x + (518400*I)*Pi*x - 
        (157440*I)*nc^2*Pi*x - 185760*Pi^2*x + 72960*nc^2*Pi^2*x - 
        (10800*I)*Pi^3*x - (28080*I)*nc^2*Pi^3*x - 2403*Pi^4*x + 
        10395*nc^2*Pi^4*x - (1674*I)*Pi^5*x + (3402*I)*nc^2*Pi^5*x - 
        2592000*x^2 + 1557760*nc^2*x^2 - (933120*I)*Pi*x^2 + 
        (418560*I)*nc^2*Pi*x^2 + 287280*Pi^2*x^2 - 139440*nc^2*Pi^2*x^2 + 
        (32400*I)*Pi^3*x^2 + (6480*I)*nc^2*Pi^3*x^2 + 135*Pi^4*x^2 - 
        6183*nc^2*Pi^4*x^2 + (1386*I)*Pi^5*x^2 - (3690*I)*nc^2*Pi^5*x^2 + 
        829440*x^3 - 519680*nc^2*x^3 + (414720*I)*Pi*x^3 - 
        (261120*I)*nc^2*Pi*x^3 - 120960*Pi^2*x^3 + 77280*nc^2*Pi^2*x^3 - 
        (25920*I)*Pi^3*x^3 + (17280*I)*nc^2*Pi^3*x^3 + 1971*Pi^4*x^3 - 
        1971*nc^2*Pi^4*x^3 - (270*I)*Pi^5*x^3 + (1422*I)*nc^2*Pi^5*x^3 + 
        272160*Zeta[3] - 151200*nc^2*Zeta[3] - 37440*Pi^2*Zeta[3] + 
        47520*nc^2*Pi^2*Zeta[3] - 915840*x*Zeta[3] + 696960*nc^2*x*Zeta[3] - 
        (120960*I)*Pi*x*Zeta[3] + (60480*I)*nc^2*Pi*x*Zeta[3] + 
        109080*Pi^2*x*Zeta[3] - 145800*nc^2*Pi^2*x*Zeta[3] + 
        911520*x^2*Zeta[3] - 681120*nc^2*x^2*Zeta[3] + 
        (211680*I)*Pi*x^2*Zeta[3] - (151200*I)*nc^2*Pi*x^2*Zeta[3] - 
        108000*Pi^2*x^2*Zeta[3] + 146880*nc^2*Pi^2*x^2*Zeta[3] - 
        241920*x^3*Zeta[3] + 161280*nc^2*x^3*Zeta[3] - 
        (90720*I)*Pi*x^3*Zeta[3] + (90720*I)*nc^2*Pi*x^3*Zeta[3] + 
        35280*Pi^2*x^3*Zeta[3] - 49680*nc^2*Pi^2*x^3*Zeta[3] + 
        186624*Zeta[5] - 508032*nc^2*Zeta[5] - 520992*x*Zeta[5] + 
        1562976*nc^2*x*Zeta[5] + 508032*x^2*Zeta[5] - 1575936*nc^2*x^2*
         Zeta[5] - 160704*x^3*Zeta[5] + 533952*nc^2*x^3*Zeta[5]))/
      (12960*nc*(-1 + x)^2*x)) + 
   ep^4*((a^2*(-108 + 60*nc^2 + 6*Pi^2 - 10*nc^2*Pi^2 - 168*x + 504*nc^2*x + 
        (36*I)*Pi*x - (108*I)*nc^2*Pi*x - 9*Pi^2*x + 39*nc^2*Pi^2*x + 
        348*x^2 - 492*nc^2*x^2 - (48*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        6*Pi^2*x^2 - 42*nc^2*Pi^2*x^2 + 16*nc^2*Pi^2*x^3)*H[0, 0, 0, 0, x])/
      (12*nc*(-1 + x)^2*x) + (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - 
        (18*I)*nc^2*x - 3*Pi*x + 9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 
        2*Pi*x^2 - 10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(10*Pi^2 - 10*nc^2*Pi^2 - 120*x + 
        216*nc^2*x + (36*I)*Pi*x - (108*I)*nc^2*Pi*x - 15*Pi^2*x + 
        45*nc^2*Pi^2*x + 144*x^2 - 192*nc^2*x^2 - (48*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 50*nc^2*Pi^2*x^2 + 
        20*nc^2*Pi^2*x^3)*H[0, 1, 0, 0, x])/(12*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - (18*I)*nc^2*x - 3*Pi*x + 
        9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 2*Pi*x^2 - 
        10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[0, 1, 1, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(2*Pi^2 - 2*nc^2*Pi^2 - 60*x + 108*nc^2*x + 
        (9*I)*Pi*x - (27*I)*nc^2*Pi*x - 3*Pi^2*x + 9*nc^2*Pi^2*x + 72*x^2 - 
        96*nc^2*x^2 - (12*I)*Pi*x^2 + (24*I)*nc^2*Pi*x^2 + 2*Pi^2*x^2 - 
        10*nc^2*Pi^2*x^2 + 4*nc^2*Pi^2*x^3)*H[1, 0, 0, 0, x])/
      (3*nc*(-1 + x)^2*x) + (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - 
        (18*I)*nc^2*x - 3*Pi*x + 9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 
        2*Pi*x^2 - 10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[1, 0, 1, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(10*Pi^2 - 10*nc^2*Pi^2 - 120*x + 
        216*nc^2*x + (36*I)*Pi*x - (108*I)*nc^2*Pi*x - 15*Pi^2*x + 
        45*nc^2*Pi^2*x + 144*x^2 - 192*nc^2*x^2 - (48*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 50*nc^2*Pi^2*x^2 + 
        20*nc^2*Pi^2*x^3)*H[1, 1, 0, 0, x])/(12*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(2*Pi - 2*nc^2*Pi + (6*I)*x - (18*I)*nc^2*x - 3*Pi*x + 
        9*nc^2*Pi*x - (8*I)*x^2 + (16*I)*nc^2*x^2 + 2*Pi*x^2 - 
        10*nc^2*Pi*x^2 + 4*nc^2*Pi*x^3)*H[1, 1, 1, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi + 
        7*x - 29*nc^2*x - (3*I)*Pi*x + (9*I)*nc^2*Pi*x - 14*x^2 + 
        28*nc^2*x^2 + (2*I)*Pi*x^2 - (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*
       H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 3*x - 9*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 6*x - 18*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 8*x^2 + 16*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 3*x - 9*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[0, 1, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 9*x - 27*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 12*x^2 + 24*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 3*x - 9*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 6*x - 18*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 8*x^2 + 16*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 3*x - 9*nc^2*x - (3*I)*Pi*x + 
        (9*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (4*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, 0, x])/
      (nc*(-1 + x)^2*x) + (I*a^2*Pi*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 
        10*nc^2*x^2 + 4*nc^2*x^3)*H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(10 - 6*nc^2 - 15*x + 33*nc^2*x + 10*x^2 - 38*nc^2*x^2 + 
        16*nc^2*x^3)*H[0, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (3*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[0, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (4*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (3*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (2*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 4*nc^2*x^3)*
       H[1, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     ((I/6)*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[0, 0, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/6)*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[0, 1, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/6)*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[1, 0, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/6)*a^2*(2 - 2*nc^2 - 3*x + 9*nc^2*x + 2*x^2 - 10*nc^2*x^2 + 
        4*nc^2*x^3)*H[1, 1, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) - 
     (a^2*nf*(585760 + (276000*I)*Pi - 71400*Pi^2 - (11880*I)*Pi^3 + 
        657*Pi^4 - 110880*Zeta[3] - (30240*I)*Pi*Zeta[3]))/19440 + 
     (a^2*H[0, 1, x]*(18*Pi^4 - 18*nc^2*Pi^4 + (60*I)*Pi^3*x - 
        (180*I)*nc^2*Pi^3*x - 27*Pi^4*x + 81*nc^2*Pi^4*x - (80*I)*Pi^3*x^2 + 
        (160*I)*nc^2*Pi^3*x^2 + 18*Pi^4*x^2 - 90*nc^2*Pi^4*x^2 + 
        36*nc^2*Pi^4*x^3 - 360*x*Zeta[3] + 1080*nc^2*x*Zeta[3] + 
        480*x^2*Zeta[3] - 960*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 1, x]*(18*Pi^4 - 18*nc^2*Pi^4 + (60*I)*Pi^3*x - 
        (180*I)*nc^2*Pi^3*x - 27*Pi^4*x + 81*nc^2*Pi^4*x - (80*I)*Pi^3*x^2 + 
        (160*I)*nc^2*Pi^3*x^2 + 18*Pi^4*x^2 - 90*nc^2*Pi^4*x^2 + 
        36*nc^2*Pi^4*x^3 - 360*x*Zeta[3] + 1080*nc^2*x*Zeta[3] + 
        480*x^2*Zeta[3] - 960*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 1, 0, x]*((-2*I)*Pi^3 + (2*I)*nc^2*Pi^3 - (120*I)*Pi*x + 
        (216*I)*nc^2*Pi*x + 18*Pi^2*x - 54*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (9*I)*nc^2*Pi^3*x + (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 
        24*Pi^2*x^2 + 48*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 
        (10*I)*nc^2*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^3 - 24*Zeta[3] + 
        24*nc^2*Zeta[3] + 36*x*Zeta[3] - 108*nc^2*x*Zeta[3] - 
        24*x^2*Zeta[3] + 120*nc^2*x^2*Zeta[3] - 48*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) + (a^2*H[1, 1, 0, x]*((-2*I)*Pi^3 + 
        (2*I)*nc^2*Pi^3 - (120*I)*Pi*x + (216*I)*nc^2*Pi*x + 18*Pi^2*x - 
        54*nc^2*Pi^2*x + (3*I)*Pi^3*x - (9*I)*nc^2*Pi^3*x + (144*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 24*Pi^2*x^2 + 48*nc^2*Pi^2*x^2 - 
        (2*I)*Pi^3*x^2 + (10*I)*nc^2*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^3 - 
        24*Zeta[3] + 24*nc^2*Zeta[3] + 36*x*Zeta[3] - 108*nc^2*x*Zeta[3] - 
        24*x^2*Zeta[3] + 120*nc^2*x^2*Zeta[3] - 48*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) + (a^2*H[1, 0, 0, x]*((-2*I)*Pi^3 + 
        (2*I)*nc^2*Pi^3 + 240*x - 432*nc^2*x - (120*I)*Pi*x + 
        (216*I)*nc^2*Pi*x + 15*Pi^2*x - 45*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (9*I)*nc^2*Pi^3*x - 288*x^2 + 384*nc^2*x^2 + (144*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 20*Pi^2*x^2 + 40*nc^2*Pi^2*x^2 - 
        (2*I)*Pi^3*x^2 + (10*I)*nc^2*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^3 + 
        32*Zeta[3] - 32*nc^2*Zeta[3] - 48*x*Zeta[3] + 144*nc^2*x*Zeta[3] + 
        32*x^2*Zeta[3] - 160*nc^2*x^2*Zeta[3] + 64*nc^2*x^3*Zeta[3]))/
      (12*nc*(-1 + x)^2*x) + (a^2*H[0, 0, 0, x]*(216 - 120*nc^2 - 3*Pi^2 + 
        3*nc^2*Pi^2 - (2*I)*Pi^3 + (2*I)*nc^2*Pi^3 + 96*x - 576*nc^2*x - 
        (120*I)*Pi*x + (216*I)*nc^2*Pi*x + 17*Pi^2*x - 43*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x - (9*I)*nc^2*Pi^3*x - 408*x^2 + 600*nc^2*x^2 + 
        (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 18*Pi^2*x^2 + 
        36*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + (10*I)*nc^2*Pi^3*x^2 - 
        (4*I)*nc^2*Pi^3*x^3 + 88*Zeta[3] + 24*nc^2*Zeta[3] - 132*x*Zeta[3] + 
        60*nc^2*x*Zeta[3] + 88*x^2*Zeta[3] - 104*nc^2*x^2*Zeta[3] + 
        64*nc^2*x^3*Zeta[3]))/(12*nc*(-1 + x)^2*x) - 
     (a^2*H[1, 0, x]*(2*Pi^4 - 2*nc^2*Pi^4 - (2400*I)*Pi*x + 
        (4320*I)*nc^2*Pi*x + 600*Pi^2*x - 1080*nc^2*Pi^2*x + (30*I)*Pi^3*x - 
        (90*I)*nc^2*Pi^3*x - 3*Pi^4*x + 9*nc^2*Pi^4*x + (2880*I)*Pi*x^2 - 
        (3840*I)*nc^2*Pi*x^2 - 720*Pi^2*x^2 + 960*nc^2*Pi^2*x^2 - 
        (40*I)*Pi^3*x^2 + (80*I)*nc^2*Pi^3*x^2 + 2*Pi^4*x^2 - 
        10*nc^2*Pi^4*x^2 + 4*nc^2*Pi^4*x^3 - (560*I)*Pi*Zeta[3] + 
        (560*I)*nc^2*Pi*Zeta[3] + 360*x*Zeta[3] - 1080*nc^2*x*Zeta[3] + 
        (840*I)*Pi*x*Zeta[3] - (2520*I)*nc^2*Pi*x*Zeta[3] - 480*x^2*Zeta[3] + 
        960*nc^2*x^2*Zeta[3] - (560*I)*Pi*x^2*Zeta[3] + 
        (2800*I)*nc^2*Pi*x^2*Zeta[3] - (1120*I)*nc^2*Pi*x^3*Zeta[3]))/
      (120*nc*(-1 + x)^2*x) - (a^2*H[0, 0, x]*(51840 - 28800*nc^2 - 
        1080*Pi^2 + 600*nc^2*Pi^2 + 118*Pi^4 + 70*nc^2*Pi^4 - 34560*x - 
        34560*nc^2*x - (28800*I)*Pi*x + (51840*I)*nc^2*Pi*x + 7920*Pi^2*x - 
        12240*nc^2*Pi^2*x + (360*I)*Pi^3*x - (1080*I)*nc^2*Pi^3*x - 
        177*Pi^4*x - 33*nc^2*Pi^4*x - 28800*x^2 + 51840*nc^2*x^2 + 
        (34560*I)*Pi*x^2 - (46080*I)*nc^2*Pi*x^2 - 8040*Pi^2*x^2 + 
        10440*nc^2*Pi^2*x^2 - (480*I)*Pi^3*x^2 + (960*I)*nc^2*Pi^3*x^2 + 
        118*Pi^4*x^2 - 26*nc^2*Pi^4*x^2 + 48*nc^2*Pi^4*x^3 - 10080*Zeta[3] + 
        10080*nc^2*Zeta[3] - (6720*I)*Pi*Zeta[3] + (6720*I)*nc^2*Pi*Zeta[3] + 
        11040*x*Zeta[3] - 6240*nc^2*x*Zeta[3] + (10080*I)*Pi*x*Zeta[3] - 
        (30240*I)*nc^2*Pi*x*Zeta[3] + 960*x^2*Zeta[3] - 
        1920*nc^2*x^2*Zeta[3] - (6720*I)*Pi*x^2*Zeta[3] + 
        (33600*I)*nc^2*Pi*x^2*Zeta[3] - (13440*I)*nc^2*Pi*x^3*Zeta[3]))/
      (1440*nc*(-1 + x)^2*x) + (a^2*H[0, x]*(103680 - 57600*nc^2 - 
        2160*Pi^2 + 1200*nc^2*Pi^2 - 141*Pi^4 + 141*nc^2*Pi^4 - (94*I)*Pi^5 + 
        (94*I)*nc^2*Pi^5 - 184320*x + 138240*nc^2*x - (57600*I)*Pi*x + 
        (103680*I)*nc^2*Pi*x + 18240*Pi^2*x - 28800*nc^2*Pi^2*x + 
        (1200*I)*Pi^3*x - (2160*I)*nc^2*Pi^3*x + 199*Pi^4*x - 
        221*nc^2*Pi^4*x + (141*I)*Pi^5*x - (423*I)*nc^2*Pi^5*x + 80640*x^2 - 
        80640*nc^2*x^2 + (69120*I)*Pi*x^2 - (92160*I)*nc^2*Pi*x^2 - 
        18960*Pi^2*x^2 + 24720*nc^2*Pi^2*x^2 - (1440*I)*Pi^3*x^2 + 
        (1920*I)*nc^2*Pi^3*x^2 - 46*Pi^4*x^2 + 92*nc^2*Pi^4*x^2 - 
        (94*I)*Pi^5*x^2 + (470*I)*nc^2*Pi^5*x^2 - (188*I)*nc^2*Pi^5*x^3 - 
        30240*Zeta[3] + 16800*nc^2*Zeta[3] + 3600*Pi^2*Zeta[3] - 
        4720*nc^2*Pi^2*Zeta[3] + 68160*x*Zeta[3] - 66240*nc^2*x*Zeta[3] + 
        (10080*I)*Pi*x*Zeta[3] - (30240*I)*nc^2*Pi*x*Zeta[3] - 
        5400*Pi^2*x*Zeta[3] + 19560*nc^2*Pi^2*x*Zeta[3] - 40800*x^2*Zeta[3] + 
        46560*nc^2*x^2*Zeta[3] - (13440*I)*Pi*x^2*Zeta[3] + 
        (26880*I)*nc^2*Pi*x^2*Zeta[3] + 3600*Pi^2*x^2*Zeta[3] - 
        21360*nc^2*Pi^2*x^2*Zeta[3] + 8320*nc^2*Pi^2*x^3*Zeta[3] - 
        2880*Zeta[5] + 38592*nc^2*Zeta[5] + 4320*x*Zeta[5] - 
        120096*nc^2*x*Zeta[5] - 2880*x^2*Zeta[5] + 121536*nc^2*x^2*Zeta[5] - 
        41472*nc^2*x^3*Zeta[5]))/(1440*nc*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((-16*I)*Pi^5 + (16*I)*nc^2*Pi^5 - (600*I)*Pi^3*x + 
        (1080*I)*nc^2*Pi^3*x + 81*Pi^4*x - 243*nc^2*Pi^4*x + (24*I)*Pi^5*x - 
        (72*I)*nc^2*Pi^5*x + (720*I)*Pi^3*x^2 - (960*I)*nc^2*Pi^3*x^2 - 
        108*Pi^4*x^2 + 216*nc^2*Pi^4*x^2 - (16*I)*Pi^5*x^2 + 
        (80*I)*nc^2*Pi^5*x^2 - (32*I)*nc^2*Pi^5*x^3 + 60*Pi^2*Zeta[3] - 
        60*nc^2*Pi^2*Zeta[3] + 3600*x*Zeta[3] - 6480*nc^2*x*Zeta[3] - 
        90*Pi^2*x*Zeta[3] + 270*nc^2*Pi^2*x*Zeta[3] - 4320*x^2*Zeta[3] + 
        5760*nc^2*x^2*Zeta[3] + 60*Pi^2*x^2*Zeta[3] - 300*nc^2*Pi^2*x^2*
         Zeta[3] + 120*nc^2*Pi^2*x^3*Zeta[3] - 720*Zeta[5] + 
        720*nc^2*Zeta[5] + 1080*x*Zeta[5] - 3240*nc^2*x*Zeta[5] - 
        720*x^2*Zeta[5] + 3600*nc^2*x^2*Zeta[5] - 1440*nc^2*x^3*Zeta[5]))/
      (360*nc*(-1 + x)^2*x) + (a^2*(-78382080 + 43545600*nc^2 + 
        1632960*Pi^2 - 907200*nc^2*Pi^2 + 159894*Pi^4 - 88830*nc^2*Pi^4 - 
        8793*Pi^6 - 8289*nc^2*Pi^6 + 226437120*x - 130672640*nc^2*x + 
        (43545600*I)*Pi*x - (13117440*I)*nc^2*Pi*x - 15603840*Pi^2*x + 
        6034560*nc^2*Pi^2*x - (907200*I)*Pi^3*x - (2419200*I)*nc^2*Pi^3*x - 
        416556*Pi^4*x + 856044*nc^2*Pi^4*x - (58968*I)*Pi^5*x + 
        (120204*I)*nc^2*Pi^5*x + 19089*Pi^6*x + 17577*nc^2*Pi^6*x - 
        217728000*x^2 + 130708480*nc^2*x^2 - (78382080*I)*Pi*x^2 + 
        (34944000*I)*nc^2*Pi*x^2 + 24131520*Pi^2*x^2 - 
        11524800*nc^2*Pi^2*x^2 + (2721600*I)*Pi^3*x^2 + 
        (665280*I)*nc^2*Pi^3*x^2 + 117558*Pi^4*x^2 - 538398*nc^2*Pi^4*x^2 + 
        (88074*I)*Pi^5*x^2 - (125118*I)*nc^2*Pi^5*x^2 - 16659*Pi^6*x^2 - 
        15147*nc^2*Pi^6*x^2 + 69672960*x^3 - 43581440*nc^2*x^3 + 
        (34836480*I)*Pi*x^3 - (21826560*I)*nc^2*Pi*x^3 - 10160640*Pi^2*x^3 + 
        6397440*nc^2*Pi^2*x^3 - (2177280*I)*Pi^3*x^3 + (1391040*I)*nc^2*Pi^3*
         x^3 + 220752*Pi^4*x^3 - 147168*nc^2*Pi^4*x^3 - (17010*I)*Pi^5*x^3 + 
        (17010*I)*nc^2*Pi^5*x^3 + 3933*Pi^6*x^3 + 3429*nc^2*Pi^6*x^3 + 
        22861440*Zeta[3] - 12700800*nc^2*Zeta[3] - 317520*Pi^2*Zeta[3] + 
        317520*nc^2*Pi^2*Zeta[3] - (211680*I)*Pi^3*Zeta[3] + 
        (211680*I)*nc^2*Pi^3*Zeta[3] - 76930560*x*Zeta[3] + 
        57980160*nc^2*x*Zeta[3] - (12700800*I)*Pi*x*Zeta[3] + 
        (4233600*I)*nc^2*Pi*x*Zeta[3] + 3628800*Pi^2*x*Zeta[3] - 
        2630880*nc^2*Pi^2*x*Zeta[3] + (1270080*I)*Pi^3*x*Zeta[3] + 
        76567680*x^2*Zeta[3] - 56085120*nc^2*x^2*Zeta[3] + 
        (22861440*I)*Pi*x^2*Zeta[3] - (11007360*I)*nc^2*Pi*x^2*Zeta[3] - 
        5579280*Pi^2*x^2*Zeta[3] + 4490640*nc^2*Pi^2*x^2*Zeta[3] - 
        (1481760*I)*Pi^3*x^2*Zeta[3] - (211680*I)*nc^2*Pi^3*x^2*Zeta[3] - 
        20321280*x^3*Zeta[3] + 12983040*nc^2*x^3*Zeta[3] - 
        (10160640*I)*Pi*x^3*Zeta[3] + (6773760*I)*nc^2*Pi*x^3*Zeta[3] + 
        2222640*Pi^2*x^3*Zeta[3] - 2222640*nc^2*Pi^2*x^3*Zeta[3] + 
        (635040*I)*Pi^3*x^3*Zeta[3] + (211680*I)*nc^2*Pi^3*x^3*Zeta[3] - 
        5503680*Zeta[3]^2 + 11430720*nc^2*Zeta[3]^2 + 12700800*x*Zeta[3]^2 - 
        38102400*nc^2*x*Zeta[3]^2 - 11430720*x^2*Zeta[3]^2 + 
        39372480*nc^2*x^2*Zeta[3]^2 + 2963520*x^3*Zeta[3]^2 - 
        13970880*nc^2*x^3*Zeta[3]^2 + 10124352*Zeta[5] - 
        10124352*nc^2*Zeta[5] + (6749568*I)*Pi*Zeta[5] - 
        (6749568*I)*nc^2*Pi*Zeta[5] - 32006016*x*Zeta[5] + 
        35271936*nc^2*x*Zeta[5] - (20248704*I)*Pi*x*Zeta[5] + 
        (20248704*I)*nc^2*Pi*x*Zeta[5] + 32550336*x^2*Zeta[5] - 
        34727616*nc^2*x^2*Zeta[5] + (20248704*I)*Pi*x^2*Zeta[5] - 
        (20248704*I)*nc^2*Pi*x^2*Zeta[5] - 10124352*x^3*Zeta[5] + 
        10124352*nc^2*x^3*Zeta[5] - (6749568*I)*Pi*x^3*Zeta[5] + 
        (6749568*I)*nc^2*Pi*x^3*Zeta[5]))/(544320*nc*(-1 + x)^2*x)), 
  (2*a^2*(-1 + 3*nc^2))/(ep^2*nc) + (2*a^2*nf)/3 - 
   (a^2*((6*I)*Pi + (6*I)*nc^2*Pi + 48*x - 32*nc^2*x + (18*I)*Pi*x - 
      (18*I)*nc^2*Pi*x - 7*Pi^2*x + 9*nc^2*Pi^2*x))/(6*nc*x) + 
   (a^2*(I*Pi + I*nc^2*Pi + x + nc^2*x - (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*
     H[1, x])/(nc*x^2) + ((a^2*(-1 + nc)*(1 + nc)*(3 + (2*I)*Pi))/nc + 
     4*a^2*nc*H[1, x])/ep + (a^2*(-1 - nc^2 + 6*nc^2*x)*H[1, 1, x])/
    (nc*x^2) + ep*((2*a^2*nf*(11 + (3*I)*Pi))/9 - 
     (a^2*((-6*I)*Pi - (6*I)*nc^2*Pi + 3*Pi^2 + 3*nc^2*Pi^2 - 12*x - 
        12*nc^2*x - (36*I)*Pi*x + (48*I)*nc^2*Pi*x - 18*nc^2*Pi^2*x + 
        14*nc^2*Pi^2*x^2)*H[1, x])/(6*nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 5*x + 9*nc^2*x - (6*I)*nc^2*Pi*x + 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, x])/(nc*x^2) - 
     (2*a^2*(1 + nc^2 - 6*nc^2*x + 2*nc^2*x^2)*H[1, 1, 1, x])/(nc*x^2) + 
     (a^2*((-72*I)*Pi - (72*I)*nc^2*Pi + 18*Pi^2 + 18*nc^2*Pi^2 - 576*x + 
        368*nc^2*x - (288*I)*Pi*x + (192*I)*nc^2*Pi*x + 63*Pi^2*x - 
        63*nc^2*Pi^2*x + (18*I)*Pi^3*x - (18*I)*nc^2*Pi^3*x + 168*x*Zeta[3] - 
        504*nc^2*x*Zeta[3]))/(36*nc*x)) + 
   ep^2*(-(a^2*nf*(-340 - (132*I)*Pi + 21*Pi^2))/54 - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[0, 1, x])/(2*nc*x^2) - 
     (a^2*(24 + 24*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        120*x - 216*nc^2*x - (72*I)*Pi*x + (96*I)*nc^2*Pi*x - 
        30*nc^2*Pi^2*x + 24*nc^2*Pi^2*x^2)*H[1, 1, x])/(12*nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - (6*I)*nc^2*Pi*x + 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 11*x + 17*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 1, x])/(nc*x^2) - 
     (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 1, x])/(nc*x^2) - 
     (a^2*(3 + 3*nc^2 - 18*nc^2*x + 8*nc^2*x^2)*H[1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*((8640*I)*Pi + (8640*I)*nc^2*Pi - 2160*Pi^2 - 2160*nc^2*Pi^2 - 
        (540*I)*Pi^3 - (540*I)*nc^2*Pi^3 + 69120*x - 43520*nc^2*x + 
        (34560*I)*Pi*x - (22080*I)*nc^2*Pi*x - 10080*Pi^2*x + 
        6720*nc^2*Pi^2*x - (1620*I)*Pi^3*x + (1620*I)*nc^2*Pi^3*x + 
        219*Pi^4*x + 63*nc^2*Pi^4*x - 15120*x*Zeta[3] + 
        15120*nc^2*x*Zeta[3] - (10080*I)*Pi*x*Zeta[3] + 
        (10080*I)*nc^2*Pi*x*Zeta[3]))/(2160*nc*x) + 
     (a^2*H[1, x]*((24*I)*Pi + (24*I)*nc^2*Pi - 6*Pi^2 - 6*nc^2*Pi^2 - 
        (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 + 48*x + 48*nc^2*x + (144*I)*Pi*x - 
        (192*I)*nc^2*Pi*x - 37*Pi^2*x + 47*nc^2*Pi^2*x + (18*I)*nc^2*Pi^3*x - 
        (12*I)*nc^2*Pi^3*x^2 - 112*nc^2*x^2*Zeta[3]))/(12*nc*x^2)) + 
   ep^3*((a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - 
        I*nc^2*Pi^2 + (48*I)*x - (64*I)*nc^2*x - 12*Pi*x + 16*nc^2*Pi*x + 
        (6*I)*nc^2*Pi^2*x - (4*I)*nc^2*Pi^2*x^2)*H[0, 1, x])/(4*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[0, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(24 + 24*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        144*x - 192*nc^2*x - (72*I)*Pi*x + (96*I)*nc^2*Pi*x - 
        30*nc^2*Pi^2*x + 20*nc^2*Pi^2*x^2)*H[0, 1, 1, x])/(12*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[1, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(12 + 12*nc^2 - (3*I)*Pi - (3*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 + 
        66*x - 102*nc^2*x - (18*I)*Pi*x + (24*I)*nc^2*Pi*x - 6*nc^2*Pi^2*x + 
        5*nc^2*Pi^2*x^2)*H[1, 1, 1, x])/(3*nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 12*x + 16*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-3 - 3*nc^2 + I*Pi + I*nc^2*Pi - 17*x + 25*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 1, 1, x])/(nc*x^2) - 
     (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 1, 1, x])/
      (nc*x^2) - (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 1, 1, x])/
      (nc*x^2) - (3*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 1, 1, x])/(nc*x^2) - 
     (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 1, 1, x])/
      (nc*x^2) - (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 1, 1, x])/
      (nc*x^2) - (4*a^2*(1 + nc^2 - 6*nc^2*x + 3*nc^2*x^2)*
       H[1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*nf*(2300 + (1020*I)*Pi - 231*Pi^2 - (27*I)*Pi^3 - 252*Zeta[3]))/
      162 + (a^2*H[1, 1, x]*(-48 - 48*nc^2 + (24*I)*Pi + (24*I)*nc^2*Pi - 
        5*Pi^2 - 5*nc^2*Pi^2 - (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 240*x + 
        432*nc^2*x + (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 31*Pi^2*x + 
        39*nc^2*Pi^2*x + (18*I)*nc^2*Pi^3*x - (12*I)*nc^2*Pi^3*x^2 + 
        28*Zeta[3] + 28*nc^2*Zeta[3] - 168*nc^2*x*Zeta[3]))/(12*nc*x^2) + 
     (a^2*H[1, x]*((1440*I)*Pi + (1440*I)*nc^2*Pi - 360*Pi^2 - 
        360*nc^2*Pi^2 - (90*I)*Pi^3 - (90*I)*nc^2*Pi^3 + 30*Pi^4 + 
        30*nc^2*Pi^4 + 2880*x + 2880*nc^2*x + (8640*I)*Pi*x - 
        (11520*I)*nc^2*Pi*x - 2220*Pi^2*x + 2820*nc^2*Pi^2*x - 
        (540*I)*Pi^3*x + (720*I)*nc^2*Pi^3*x - 180*nc^2*Pi^4*x + 
        73*nc^2*Pi^4*x^2 - (840*I)*Pi*Zeta[3] - (840*I)*nc^2*Pi*Zeta[3] - 
        840*x*Zeta[3] - 840*nc^2*x*Zeta[3] + (5040*I)*nc^2*Pi*x*Zeta[3] - 
        (3360*I)*nc^2*Pi*x^2*Zeta[3]))/(360*nc*x^2) + 
     (a^2*((-103680*I)*Pi - (103680*I)*nc^2*Pi + 25920*Pi^2 + 
        25920*nc^2*Pi^2 + (6480*I)*Pi^3 + (6480*I)*nc^2*Pi^3 - 1080*Pi^4 - 
        1080*nc^2*Pi^4 - 829440*x + 519680*nc^2*x - (414720*I)*Pi*x + 
        (261120*I)*nc^2*Pi*x + 120960*Pi^2*x - 77280*nc^2*Pi^2*x + 
        (25920*I)*Pi^3*x - (17280*I)*nc^2*Pi^3*x - 1971*Pi^4*x + 
        1971*nc^2*Pi^4*x + (270*I)*Pi^5*x - (270*I)*nc^2*Pi^5*x + 
        (30240*I)*Pi*Zeta[3] + (30240*I)*nc^2*Pi*Zeta[3] + 241920*x*Zeta[3] - 
        161280*nc^2*x*Zeta[3] + (90720*I)*Pi*x*Zeta[3] - 
        (90720*I)*nc^2*Pi*x*Zeta[3] - 35280*Pi^2*x*Zeta[3] + 
        45360*nc^2*Pi^2*x*Zeta[3] + 160704*x*Zeta[5] - 
        482112*nc^2*x*Zeta[5]))/(12960*nc*x)) + 
   ep^4*((a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - 
        I*nc^2*Pi^2 + (48*I)*x - (64*I)*nc^2*x - 12*Pi*x + 16*nc^2*Pi*x + 
        (6*I)*nc^2*Pi^2*x - (4*I)*nc^2*Pi^2*x^2)*H[0, 0, 1, x])/(4*nc*x^2) + 
     (a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - I*nc^2*Pi^2 + 
        (48*I)*x - (64*I)*nc^2*x - 12*Pi*x + 16*nc^2*Pi*x + 
        (6*I)*nc^2*Pi^2*x - (4*I)*nc^2*Pi^2*x^2)*H[1, 0, 1, x])/(4*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[0, 0, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(24 + 24*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        144*x - 192*nc^2*x - (72*I)*Pi*x + (96*I)*nc^2*Pi*x - 
        30*nc^2*Pi^2*x + 20*nc^2*Pi^2*x^2)*H[0, 0, 1, 1, x])/(12*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[0, 1, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(12 + 12*nc^2 - (3*I)*Pi - (3*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 + 
        72*x - 96*nc^2*x - (18*I)*Pi*x + (24*I)*nc^2*Pi*x - 6*nc^2*Pi^2*x + 
        4*nc^2*Pi^2*x^2)*H[0, 1, 1, 1, x])/(3*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[1, 0, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(24 + 24*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        144*x - 192*nc^2*x - (72*I)*Pi*x + (96*I)*nc^2*Pi*x - 
        30*nc^2*Pi^2*x + 20*nc^2*Pi^2*x^2)*H[1, 0, 1, 1, x])/(12*nc*x^2) - 
     (a^2*Pi*(-2*I - (2*I)*nc^2 + Pi + nc^2*Pi - (12*I)*x + (16*I)*nc^2*x - 
        6*nc^2*Pi*x + 4*nc^2*Pi*x^2)*H[1, 1, 0, 1, x])/(2*nc*x^2) - 
     (a^2*(72 + 72*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 3*Pi^2 + 3*nc^2*Pi^2 + 
        408*x - 600*nc^2*x - (72*I)*Pi*x + (96*I)*nc^2*Pi*x - 
        18*nc^2*Pi^2*x + 16*nc^2*Pi^2*x^2)*H[1, 1, 1, 1, x])/(12*nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 0, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 12*x + 16*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 1, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-3 - 3*nc^2 + I*Pi + I*nc^2*Pi - 18*x + 24*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 0, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 12*x + 16*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 6*x + 8*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 1, 0, 1, 1, x])/(nc*x^2) + 
     (I*a^2*Pi*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-4 - 4*nc^2 + I*Pi + I*nc^2*Pi - 23*x + 33*nc^2*x - 
        (6*I)*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 0, 1, 1, x])/
      (nc*x^2) - (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 0, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 0, 1, 1, x])/
      (nc*x^2) - (3*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, 1, 1, x])/
      (nc*x^2) - (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 0, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 0, 1, 1, x])/
      (nc*x^2) - (4*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 0, 1, 1, x])/
      (nc*x^2) - (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 0, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 0, 1, 1, x])/
      (nc*x^2) - (3*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, 1, 1, x])/
      (nc*x^2) - (2*a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(1 + nc^2 - 6*nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, 0, 1, 1, x])/
      (nc*x^2) - (a^2*(5 + 5*nc^2 - 30*nc^2*x + 16*nc^2*x^2)*
       H[1, 1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*nf*(585760 + (276000*I)*Pi - 71400*Pi^2 - (11880*I)*Pi^3 + 
        657*Pi^4 - 110880*Zeta[3] - (30240*I)*Pi*Zeta[3]))/19440 + 
     (a^2*Pi*H[0, 1, x]*(48*I + (48*I)*nc^2 - 12*Pi - 12*nc^2*Pi - 
        (3*I)*Pi^2 - (3*I)*nc^2*Pi^2 + Pi^3 + nc^2*Pi^3 + (288*I)*x - 
        (384*I)*nc^2*x - 72*Pi*x + 96*nc^2*Pi*x - (18*I)*Pi^2*x + 
        (24*I)*nc^2*Pi^2*x - 6*nc^2*Pi^3*x + 4*nc^2*Pi^3*x^2 - 
        (28*I)*Zeta[3] - (28*I)*nc^2*Zeta[3] + (168*I)*nc^2*x*Zeta[3] - 
        (112*I)*nc^2*x^2*Zeta[3]))/(12*nc*x^2) + 
     (a^2*H[1, 1, 1, x]*(-96 - 96*nc^2 + (24*I)*Pi + (24*I)*nc^2*Pi - 
        4*Pi^2 - 4*nc^2*Pi^2 - (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 528*x + 
        816*nc^2*x + (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 25*Pi^2*x + 
        31*nc^2*Pi^2*x + (18*I)*nc^2*Pi^3*x - (12*I)*nc^2*Pi^3*x^2 + 
        56*Zeta[3] + 56*nc^2*Zeta[3] - 336*nc^2*x*Zeta[3] + 
        112*nc^2*x^2*Zeta[3]))/(12*nc*x^2) + 
     (a^2*H[0, 1, 1, x]*(-48 - 48*nc^2 + (24*I)*Pi + (24*I)*nc^2*Pi - 
        5*Pi^2 - 5*nc^2*Pi^2 - (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 288*x + 
        384*nc^2*x + (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 30*Pi^2*x + 
        40*nc^2*Pi^2*x + (18*I)*nc^2*Pi^3*x - (12*I)*nc^2*Pi^3*x^2 + 
        28*Zeta[3] + 28*nc^2*Zeta[3] - 168*nc^2*x*Zeta[3] + 
        112*nc^2*x^2*Zeta[3]))/(12*nc*x^2) + 
     (a^2*H[1, 1, x]*(-11520 - 11520*nc^2 + (5760*I)*Pi + (5760*I)*nc^2*Pi - 
        1200*Pi^2 - 1200*nc^2*Pi^2 - (360*I)*Pi^3 - (360*I)*nc^2*Pi^3 + 
        167*Pi^4 + 167*nc^2*Pi^4 - 57600*x + 103680*nc^2*x + (34560*I)*Pi*x - 
        (46080*I)*nc^2*Pi*x - 7440*Pi^2*x + 9360*nc^2*Pi^2*x - 
        (2160*I)*Pi^3*x + (2880*I)*nc^2*Pi^3*x - 1002*nc^2*Pi^4*x + 
        480*nc^2*Pi^4*x^2 + 3360*Zeta[3] + 3360*nc^2*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] - (3360*I)*nc^2*Pi*Zeta[3] + 16800*x*Zeta[3] - 
        30240*nc^2*x*Zeta[3] + (20160*I)*nc^2*Pi*x*Zeta[3] - 
        (13440*I)*nc^2*Pi*x^2*Zeta[3]))/(1440*nc*x^2) - 
     (a^2*((8709120*I)*Pi + (8709120*I)*nc^2*Pi - 2177280*Pi^2 - 
        2177280*nc^2*Pi^2 - (544320*I)*Pi^3 - (544320*I)*nc^2*Pi^3 + 
        90720*Pi^4 + 90720*nc^2*Pi^4 - (5670*I)*Pi^5 - (5670*I)*nc^2*Pi^5 + 
        69672960*x - 43581440*nc^2*x + (34836480*I)*Pi*x - 
        (21826560*I)*nc^2*Pi*x - 10160640*Pi^2*x + 6397440*nc^2*Pi^2*x - 
        (2177280*I)*Pi^3*x + (1391040*I)*nc^2*Pi^3*x + 220752*Pi^4*x - 
        147168*nc^2*Pi^4*x - (17010*I)*Pi^5*x + (17010*I)*nc^2*Pi^5*x + 
        3933*Pi^6*x + 13149*nc^2*Pi^6*x - (2540160*I)*Pi*Zeta[3] - 
        (2540160*I)*nc^2*Pi*Zeta[3] + 635040*Pi^2*Zeta[3] + 
        635040*nc^2*Pi^2*Zeta[3] - 20321280*x*Zeta[3] + 
        12983040*nc^2*x*Zeta[3] - (10160640*I)*Pi*x*Zeta[3] + 
        (6773760*I)*nc^2*Pi*x*Zeta[3] + 2222640*Pi^2*x*Zeta[3] - 
        2222640*nc^2*Pi^2*x*Zeta[3] + (635040*I)*Pi^3*x*Zeta[3] - 
        (635040*I)*nc^2*Pi^3*x*Zeta[3] + 2963520*x*Zeta[3]^2 - 
        8890560*nc^2*x*Zeta[3]^2 - 10124352*x*Zeta[5] + 
        10124352*nc^2*x*Zeta[5] - (6749568*I)*Pi*x*Zeta[5] + 
        (6749568*I)*nc^2*Pi*x*Zeta[5]))/(544320*nc*x) + 
     (a^2*H[1, x]*((11520*I)*Pi + (11520*I)*nc^2*Pi - 2880*Pi^2 - 
        2880*nc^2*Pi^2 - (720*I)*Pi^3 - (720*I)*nc^2*Pi^3 + 120*Pi^4 + 
        120*nc^2*Pi^4 - (15*I)*Pi^5 - (15*I)*nc^2*Pi^5 + 23040*x + 
        23040*nc^2*x + (69120*I)*Pi*x - (92160*I)*nc^2*Pi*x - 17760*Pi^2*x + 
        22560*nc^2*Pi^2*x - (4320*I)*Pi^3*x + (5760*I)*nc^2*Pi^3*x + 
        673*Pi^4*x - 1007*nc^2*Pi^4*x + (90*I)*nc^2*Pi^5*x - 
        (60*I)*nc^2*Pi^5*x^2 - (3360*I)*Pi*Zeta[3] - (3360*I)*nc^2*Pi*
         Zeta[3] + 1680*Pi^2*Zeta[3] + 1680*nc^2*Pi^2*Zeta[3] - 
        6720*x*Zeta[3] - 6720*nc^2*x*Zeta[3] - (20160*I)*Pi*x*Zeta[3] + 
        (26880*I)*nc^2*Pi*x*Zeta[3] - 10080*nc^2*Pi^2*x*Zeta[3] + 
        7840*nc^2*Pi^2*x^2*Zeta[3] - 35712*nc^2*x^2*Zeta[5]))/
      (1440*nc*x^2))}, {(((-3*I)/2)*a^2*Pi*H[0, x])/(-1 + x)^2 - 
   (((3*I)/2)*a^2*Pi*H[1, x])/x^2 - (3*a^2*H[0, 0, x])/(2*(-1 + x)^2) + 
   (3*a^2*H[1, 1, x])/(2*x^2) + 
   ep*((a^2*Pi*(6*I - (14*I)*x + 3*Pi*x)*H[0, x])/(4*(-1 + x)^2*x) + 
     (a^2*Pi*(8*I - 3*Pi - (14*I)*x + 3*Pi*x)*H[1, x])/(4*(-1 + x)*x^2) - 
     (a^2*(-2 - (3*I)*Pi + 6*x)*H[0, 0, x])/(2*(-1 + x)^2) - 
     (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*H[0, 1, x])/(2*(-1 + x)*x^2) - 
     (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*H[1, 0, x])/(2*(-1 + x)^2*x) - 
     (a^2*(-4 + (3*I)*Pi + 6*x)*H[1, 1, x])/(2*x^2) + 
     (3*a^2*H[0, 0, 0, x])/(-1 + x)^2 + (3*a^2*H[0, 1, 1, x])/(2*x^2) + 
     (3*a^2*H[1, 0, 0, x])/(2*(-1 + x)^2) + (3*a^2*H[1, 1, 1, x])/x^2 - 
     (a^2*(3*Pi^2 - 9*Pi^2*x - I*Pi^3*x + 6*Pi^2*x^2 + 6*x*Zeta[3]))/
      (4*(-1 + x)^2*x)) + 
   ep^2*(-(a^2*((12*I)*Pi - 28*x - (28*I)*Pi*x + 5*Pi^2*x + 56*x^2)*
        H[0, 0, x])/(8*(-1 + x)^2*x) - 
     (a^2*((-8*I)*Pi + 3*Pi^2 - 14*x + (14*I)*Pi*x - 3*Pi^2*x + 28*x^2)*
       H[0, 1, x])/(4*(-1 + x)*x^2) - 
     (a^2*(14 + (6*I)*Pi - 42*x - (14*I)*Pi*x + 3*Pi^2*x + 28*x^2)*
       H[1, 0, x])/(4*(-1 + x)^2*x) - 
     (a^2*(28 - (16*I)*Pi + 5*Pi^2 - 84*x + (28*I)*Pi*x - 5*Pi^2*x + 56*x^2)*
       H[1, 1, x])/(8*(-1 + x)*x^2) + (a^2*(-4 - (3*I)*Pi + 12*x)*
       H[0, 0, 0, x])/(2*(-1 + x)^2) + (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*
       H[0, 0, 1, x])/(2*(-1 + x)*x^2) + (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*
       H[0, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*H[0, 1, 1, x])/
      (2*(-1 + x)*x^2) + (a^2*(-3 + 7*x - (3*I)*Pi*x)*H[1, 0, 0, x])/
      (2*(-1 + x)^2*x) - (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*H[1, 0, 1, x])/
      (2*(-1 + x)*x^2) - (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*H[1, 1, 0, x])/
      (2*(-1 + x)^2*x) - (a^2*(-8 + (3*I)*Pi + 12*x)*H[1, 1, 1, x])/(2*x^2) - 
     (9*a^2*H[0, 0, 0, 0, x])/(2*(-1 + x)^2) + (3*a^2*H[0, 0, 1, 1, x])/
      (2*x^2) - (3*a^2*H[0, 1, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[0, 1, 1, 1, x])/x^2 - (3*a^2*H[1, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[1, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[1, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (9*a^2*H[1, 1, 1, 1, x])/(2*x^2) + 
     (a^2*H[0, x]*((28*I)*Pi - (56*I)*Pi*x - 4*Pi^2*x + I*Pi^3*x + 
        12*Pi^2*x^2 + 12*x*Zeta[3]))/(8*(-1 + x)^2*x) - 
     (a^2*H[1, x]*((28*I)*Pi - 8*Pi^2 - (3*I)*Pi^3 - (84*I)*Pi*x + 
        28*Pi^2*x + (6*I)*Pi^3*x + (56*I)*Pi*x^2 - 32*Pi^2*x^2 - I*Pi^3*x^2 + 
        12*Pi^2*x^3 - 12*x^2*Zeta[3]))/(8*(-1 + x)^2*x^2) - 
     (a^2*(420*Pi^2 + (60*I)*Pi^3 - 1260*Pi^2*x - (140*I)*Pi^3*x + 
        27*Pi^4*x + 840*Pi^2*x^2 - 240*x*Zeta[3] + 720*x^2*Zeta[3]))/
      (240*(-1 + x)^2*x)) + 
   ep^3*((a^2*((3*I)*Pi - 14*x - (7*I)*Pi*x + Pi^2*x + 28*x^2)*H[0, 0, 0, x])/
      (2*(-1 + x)^2*x) + (a^2*((8*I)*Pi - 3*Pi^2 - 14*x - (14*I)*Pi*x + 
        3*Pi^2*x + 28*x^2)*H[0, 0, 1, x])/(4*(-1 + x)*x^2) + 
     (a^2*(14 + (6*I)*Pi - 42*x - (14*I)*Pi*x + 3*Pi^2*x + 28*x^2)*
       H[0, 1, 0, x])/(4*(-1 + x)^2*x) + 
     (a^2*(-28 + (16*I)*Pi - 5*Pi^2 + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*
       H[0, 1, 1, x])/(8*(-1 + x)*x^2) + 
     (a^2*(-28 + (12*I)*Pi + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*H[1, 0, 0, x])/
      (8*(-1 + x)^2*x) - (a^2*((-8*I)*Pi + 3*Pi^2 - 14*x + (14*I)*Pi*x - 
        3*Pi^2*x + 28*x^2)*H[1, 0, 1, x])/(4*(-1 + x)*x^2) - 
     (a^2*(14 - (6*I)*Pi - 42*x + (14*I)*Pi*x - 3*Pi^2*x + 28*x^2)*
       H[1, 1, 0, x])/(4*(-1 + x)^2*x) - 
     (a^2*(14 - (4*I)*Pi + Pi^2 - 42*x + (7*I)*Pi*x - Pi^2*x + 28*x^2)*
       H[1, 1, 1, x])/(2*(-1 + x)*x^2) - 
     (3*a^2*(-2 - I*Pi + 6*x)*H[0, 0, 0, 0, x])/(2*(-1 + x)^2) - 
     (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*H[0, 0, 0, 1, x])/
      (2*(-1 + x)*x^2) - (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*H[0, 0, 1, 0, x])/
      (2*(-1 + x)^2*x) + (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*
       H[0, 0, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (a^2*(3 - 7*x + (3*I)*Pi*x)*H[0, 1, 0, 0, x])/(2*(-1 + x)^2*x) + 
     (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*H[0, 1, 0, 1, x])/(2*(-1 + x)*x^2) + 
     (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*H[0, 1, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*(-8 + (3*I)*Pi + 11*x - (3*I)*Pi*x + 6*x^2)*H[0, 1, 1, 1, x])/
      (2*(-1 + x)*x^2) + (a^2*(9 - 23*x + (3*I)*Pi*x + 6*x^2)*
       H[1, 0, 0, 0, x])/(2*(-1 + x)^2*x) + 
     (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*H[1, 0, 0, 1, x])/(2*(-1 + x)*x^2) + 
     (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*H[1, 0, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*H[1, 0, 1, 1, x])/
      (2*(-1 + x)*x^2) + (a^2*(3 - 7*x + (3*I)*Pi*x)*H[1, 1, 0, 0, x])/
      (2*(-1 + x)^2*x) - (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*
       H[1, 1, 0, 1, x])/(2*(-1 + x)*x^2) - 
     (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*H[1, 1, 1, 0, x])/(2*(-1 + x)^2*x) - 
     (3*a^2*(-4 + I*Pi + 6*x)*H[1, 1, 1, 1, x])/(2*x^2) + 
     (6*a^2*H[0, 0, 0, 0, 0, x])/(-1 + x)^2 + (3*a^2*H[0, 0, 0, 1, 1, x])/
      (2*x^2) + (3*a^2*H[0, 0, 1, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[0, 0, 1, 1, 1, x])/x^2 + (3*a^2*H[0, 1, 0, 0, 0, x])/
      (-1 + x)^2 + (3*a^2*H[0, 1, 0, 1, 1, x])/(2*x^2) + 
     (3*a^2*H[0, 1, 1, 0, 0, x])/(2*(-1 + x)^2) + (9*a^2*H[0, 1, 1, 1, 1, x])/
      (2*x^2) + (9*a^2*H[1, 0, 0, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[1, 0, 0, 1, 1, x])/(2*x^2) + (3*a^2*H[1, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (3*a^2*H[1, 0, 1, 1, 1, x])/x^2 + 
     (3*a^2*H[1, 1, 0, 0, 0, x])/(-1 + x)^2 + (3*a^2*H[1, 1, 0, 1, 1, x])/
      (2*x^2) + (3*a^2*H[1, 1, 1, 0, 0, x])/(2*(-1 + x)^2) + 
     (6*a^2*H[1, 1, 1, 1, 1, x])/x^2 - 
     (a^2*H[0, 0, x]*((84*I)*Pi - 168*x - (168*I)*Pi*x - 10*Pi^2*x + 
        (3*I)*Pi^3*x + 336*x^2 + 30*Pi^2*x^2 - 48*x*Zeta[3]))/
      (24*(-1 + x)^2*x) + (a^2*H[1, 0, x]*(-56 - (28*I)*Pi + 13*Pi^2 + 
        168*x + (56*I)*Pi*x - 35*Pi^2*x - I*Pi^3*x - 112*x^2 + 14*Pi^2*x^2 - 
        12*x*Zeta[3]))/(8*(-1 + x)^2*x) + 
     (a^2*H[0, 1, x]*((-28*I)*Pi + 8*Pi^2 + (3*I)*Pi^3 - 56*x + (84*I)*Pi*x - 
        15*Pi^2*x - (6*I)*Pi^3*x + 168*x^2 - (56*I)*Pi*x^2 - 7*Pi^2*x^2 + 
        (5*I)*Pi^3*x^2 - 112*x^3 + 14*Pi^2*x^3 - 12*x^2*Zeta[3]))/
      (8*(-1 + x)^2*x^2) - (a^2*H[1, 1, x]*(-168 + (84*I)*Pi - 20*Pi^2 - 
        (9*I)*Pi^3 + 672*x - (252*I)*Pi*x + 70*Pi^2*x + (18*I)*Pi^3*x - 
        840*x^2 + (168*I)*Pi*x^2 - 80*Pi^2*x^2 - (15*I)*Pi^3*x^2 + 336*x^3 + 
        30*Pi^2*x^3 + 84*Zeta[3] - 168*x*Zeta[3] + 120*x^2*Zeta[3]))/
      (24*(-1 + x)^2*x^2) + (a^2*H[0, x]*((1680*I)*Pi - (30*I)*Pi^3 - 
        (3360*I)*Pi*x - 420*Pi^2*x + (70*I)*Pi^3*x - 3*Pi^4*x + 
        840*Pi^2*x^2 - 240*x*Zeta[3] + (840*I)*Pi*x*Zeta[3] + 
        720*x^2*Zeta[3]))/(240*(-1 + x)^2*x) - 
     (a^2*H[1, x]*((1680*I)*Pi - 420*Pi^2 - (120*I)*Pi^3 + 30*Pi^4 - 
        (5040*I)*Pi*x + 1680*Pi^2*x + (270*I)*Pi^3*x - 60*Pi^4*x + 
        (3360*I)*Pi*x^2 - 2100*Pi^2*x^2 - (70*I)*Pi^3*x^2 + 3*Pi^4*x^2 + 
        840*Pi^2*x^3 - (840*I)*Pi*Zeta[3] + 720*x*Zeta[3] + 
        (1680*I)*Pi*x*Zeta[3] - 1920*x^2*Zeta[3] - (840*I)*Pi*x^2*Zeta[3] + 
        720*x^3*Zeta[3]))/(240*(-1 + x)^2*x^2) + 
     (a^2*(-420*Pi^2 - (70*I)*Pi^3 + 15*Pi^4 + 1260*Pi^2*x + (140*I)*Pi^3*x - 
        36*Pi^4*x - (4*I)*Pi^5*x - 840*Pi^2*x^2 + 3*Pi^4*x^2 + 
        420*x*Zeta[3] + 15*Pi^2*x*Zeta[3] - 840*x^2*Zeta[3] - 180*x*Zeta[5]))/
      (120*(-1 + x)^2*x)) + 
   ep^4*(-(a^2*((12*I)*Pi - 84*x - (28*I)*Pi*x + 3*Pi^2*x + 168*x^2)*
        H[0, 0, 0, 0, x])/(8*(-1 + x)^2*x) - 
     (a^2*((-8*I)*Pi + 3*Pi^2 - 14*x + (14*I)*Pi*x - 3*Pi^2*x + 28*x^2)*
       H[0, 0, 0, 1, x])/(4*(-1 + x)*x^2) - 
     (a^2*(14 + (6*I)*Pi - 42*x - (14*I)*Pi*x + 3*Pi^2*x + 28*x^2)*
       H[0, 0, 1, 0, x])/(4*(-1 + x)^2*x) + 
     (a^2*(-28 + (16*I)*Pi - 5*Pi^2 + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*
       H[0, 0, 1, 1, x])/(8*(-1 + x)*x^2) - 
     (a^2*(-28 + (12*I)*Pi + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*H[0, 1, 0, 0, x])/
      (8*(-1 + x)^2*x) + (a^2*((8*I)*Pi - 3*Pi^2 - 14*x - (14*I)*Pi*x + 
        3*Pi^2*x + 28*x^2)*H[0, 1, 0, 1, x])/(4*(-1 + x)*x^2) + 
     (a^2*(14 - (6*I)*Pi - 42*x + (14*I)*Pi*x - 3*Pi^2*x + 28*x^2)*
       H[0, 1, 1, 0, x])/(4*(-1 + x)^2*x) + 
     (a^2*(-14 + (4*I)*Pi - Pi^2 + 21*x - (7*I)*Pi*x + Pi^2*x + 14*x^2)*
       H[0, 1, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (a^2*(21 - (3*I)*Pi - 49*x + (7*I)*Pi*x - Pi^2*x + 14*x^2)*
       H[1, 0, 0, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*((8*I)*Pi - 3*Pi^2 - 14*x - (14*I)*Pi*x + 3*Pi^2*x + 28*x^2)*
       H[1, 0, 0, 1, x])/(4*(-1 + x)*x^2) + 
     (a^2*(14 - (6*I)*Pi - 42*x + (14*I)*Pi*x - 3*Pi^2*x + 28*x^2)*
       H[1, 0, 1, 0, x])/(4*(-1 + x)^2*x) + 
     (a^2*(-28 + (16*I)*Pi - 5*Pi^2 + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*
       H[1, 0, 1, 1, x])/(8*(-1 + x)*x^2) - 
     (a^2*(-28 + (12*I)*Pi + 56*x - (28*I)*Pi*x + 5*Pi^2*x)*H[1, 1, 0, 0, x])/
      (8*(-1 + x)^2*x) - (a^2*((-8*I)*Pi + 3*Pi^2 - 14*x + (14*I)*Pi*x - 
        3*Pi^2*x + 28*x^2)*H[1, 1, 0, 1, x])/(4*(-1 + x)*x^2) - 
     (a^2*(14 + (6*I)*Pi - 42*x - (14*I)*Pi*x + 3*Pi^2*x + 28*x^2)*
       H[1, 1, 1, 0, x])/(4*(-1 + x)^2*x) - 
     (a^2*(84 - (16*I)*Pi + 3*Pi^2 - 252*x + (28*I)*Pi*x - 3*Pi^2*x + 
        168*x^2)*H[1, 1, 1, 1, x])/(8*(-1 + x)*x^2) + 
     (a^2*(-8 - (3*I)*Pi + 24*x)*H[0, 0, 0, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*H[0, 0, 0, 0, 1, x])/
      (2*(-1 + x)*x^2) + (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*
       H[0, 0, 0, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*H[0, 0, 0, 1, 1, x])/
      (2*(-1 + x)*x^2) + (a^2*(-3 + 7*x - (3*I)*Pi*x)*H[0, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2*x) - (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*
       H[0, 0, 1, 0, 1, x])/(2*(-1 + x)*x^2) - 
     (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*H[0, 0, 1, 1, 0, x])/
      (2*(-1 + x)^2*x) - (a^2*(8 - (3*I)*Pi - 17*x + (3*I)*Pi*x + 6*x^2)*
       H[0, 0, 1, 1, 1, x])/(2*(-1 + x)*x^2) - 
     (a^2*(9 - 23*x + (3*I)*Pi*x + 6*x^2)*H[0, 1, 0, 0, 0, x])/
      (2*(-1 + x)^2*x) - (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*
       H[0, 1, 0, 0, 1, x])/(2*(-1 + x)*x^2) - 
     (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*H[0, 1, 0, 1, 0, x])/
      (2*(-1 + x)^2*x) + (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*
       H[0, 1, 0, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (a^2*(-3 + 7*x - (3*I)*Pi*x)*H[0, 1, 1, 0, 0, x])/(2*(-1 + x)^2*x) + 
     (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*H[0, 1, 1, 0, 1, x])/
      (2*(-1 + x)*x^2) + (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*
       H[0, 1, 1, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (3*a^2*(-4 + I*Pi + 5*x - I*Pi*x + 4*x^2)*H[0, 1, 1, 1, 1, x])/
      (2*(-1 + x)*x^2) - (3*a^2*(5 - 13*x + I*Pi*x + 4*x^2)*
       H[1, 0, 0, 0, 0, x])/(2*(-1 + x)^2*x) - 
     (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*H[1, 0, 0, 0, 1, x])/
      (2*(-1 + x)*x^2) - (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*
       H[1, 0, 0, 1, 0, x])/(2*(-1 + x)^2*x) + 
     (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*H[1, 0, 0, 1, 1, x])/
      (2*(-1 + x)*x^2) + (a^2*(-3 + 7*x - (3*I)*Pi*x)*H[1, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2*x) + (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*
       H[1, 0, 1, 0, 1, x])/(2*(-1 + x)*x^2) + 
     (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*H[1, 0, 1, 1, 0, x])/
      (2*(-1 + x)^2*x) + (a^2*(-8 + (3*I)*Pi + 11*x - (3*I)*Pi*x + 6*x^2)*
       H[1, 0, 1, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (a^2*(-3 + 5*x - (3*I)*Pi*x + 6*x^2)*H[1, 1, 0, 0, 0, x])/
      (2*(-1 + x)^2*x) + (3*a^2*(I*Pi - x - I*Pi*x + 2*x^2)*
       H[1, 1, 0, 0, 1, x])/(2*(-1 + x)*x^2) + 
     (3*a^2*(1 - 3*x - I*Pi*x + 2*x^2)*H[1, 1, 0, 1, 0, x])/
      (2*(-1 + x)^2*x) + (a^2*(-4 + (3*I)*Pi + 7*x - (3*I)*Pi*x)*
       H[1, 1, 0, 1, 1, x])/(2*(-1 + x)*x^2) + 
     (a^2*(-3 + 7*x - (3*I)*Pi*x)*H[1, 1, 1, 0, 0, x])/(2*(-1 + x)^2*x) - 
     (3*a^2*((-I)*Pi - x + I*Pi*x + 2*x^2)*H[1, 1, 1, 0, 1, x])/
      (2*(-1 + x)*x^2) - (3*a^2*(1 - 3*x + I*Pi*x + 2*x^2)*
       H[1, 1, 1, 1, 0, x])/(2*(-1 + x)^2*x) - 
     (a^2*(-16 + (3*I)*Pi + 24*x)*H[1, 1, 1, 1, 1, x])/(2*x^2) - 
     (15*a^2*H[0, 0, 0, 0, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[0, 0, 0, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[0, 0, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (3*a^2*H[0, 0, 0, 1, 1, 1, x])/x^2 - 
     (3*a^2*H[0, 0, 1, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[0, 0, 1, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[0, 0, 1, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (9*a^2*H[0, 0, 1, 1, 1, 1, x])/(2*x^2) - 
     (9*a^2*H[0, 1, 0, 0, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[0, 1, 0, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[0, 1, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (3*a^2*H[0, 1, 0, 1, 1, 1, x])/x^2 - 
     (3*a^2*H[0, 1, 1, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[0, 1, 1, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[0, 1, 1, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (6*a^2*H[0, 1, 1, 1, 1, 1, x])/x^2 - 
     (6*a^2*H[1, 0, 0, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[1, 0, 0, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[1, 0, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (3*a^2*H[1, 0, 0, 1, 1, 1, x])/x^2 - 
     (3*a^2*H[1, 0, 1, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[1, 0, 1, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[1, 0, 1, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (9*a^2*H[1, 0, 1, 1, 1, 1, x])/(2*x^2) - 
     (9*a^2*H[1, 1, 0, 0, 0, 0, x])/(2*(-1 + x)^2) + 
     (3*a^2*H[1, 1, 0, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[1, 1, 0, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (3*a^2*H[1, 1, 0, 1, 1, 1, x])/x^2 - 
     (3*a^2*H[1, 1, 1, 0, 0, 0, x])/(-1 + x)^2 + 
     (3*a^2*H[1, 1, 1, 0, 1, 1, x])/(2*x^2) - (3*a^2*H[1, 1, 1, 1, 0, 0, x])/
      (2*(-1 + x)^2) + (15*a^2*H[1, 1, 1, 1, 1, 1, x])/(2*x^2) + 
     (a^2*H[0, 0, 0, x]*((84*I)*Pi - 336*x - (168*I)*Pi*x - 8*Pi^2*x + 
        (3*I)*Pi^3*x + 672*x^2 + 24*Pi^2*x^2 - 132*x*Zeta[3]))/
      (24*(-1 + x)^2*x) - (a^2*H[0, 1, 0, x]*(-56 - (28*I)*Pi + 13*Pi^2 + 
        168*x + (56*I)*Pi*x - 35*Pi^2*x - I*Pi^3*x - 112*x^2 + 14*Pi^2*x^2 - 
        12*x*Zeta[3]))/(8*(-1 + x)^2*x) + 
     (a^2*H[1, 1, 0, x]*(-56 + (28*I)*Pi + Pi^2 + 168*x - (56*I)*Pi*x - 
        7*Pi^2*x + I*Pi^3*x - 112*x^2 + 14*Pi^2*x^2 + 12*x*Zeta[3]))/
      (8*(-1 + x)^2*x) - (a^2*H[1, 0, 0, x]*(168 - (84*I)*Pi + 33*Pi^2 - 
        336*x + (168*I)*Pi*x - 89*Pi^2*x - (3*I)*Pi^3*x + 36*Pi^2*x^2 + 
        48*x*Zeta[3]))/(24*(-1 + x)^2*x) - 
     (a^2*H[0, 0, x]*((6720*I)*Pi - (120*I)*Pi^3 - 13440*x - (13440*I)*Pi*x - 
        1400*Pi^2*x + (280*I)*Pi^3*x - 59*Pi^4*x + 26880*x^2 + 
        2800*Pi^2*x^2 + 1280*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - 
        3840*x^2*Zeta[3]))/(960*(-1 + x)^2*x) + 
     (a^2*H[0, 1, 1, x]*(168 - (84*I)*Pi + 20*Pi^2 + (9*I)*Pi^3 - 504*x + 
        (252*I)*Pi*x - 37*Pi^2*x - (18*I)*Pi^3*x + 336*x^2 - (168*I)*Pi*x^2 - 
        19*Pi^2*x^2 + (3*I)*Pi^3*x^2 + 36*Pi^2*x^3 - 84*Zeta[3] + 
        168*x*Zeta[3] - 48*x^2*Zeta[3]))/(24*(-1 + x)^2*x^2) - 
     (a^2*H[0, 0, 1, x]*((28*I)*Pi - 8*Pi^2 - (3*I)*Pi^3 - 56*x - 
        (84*I)*Pi*x + 29*Pi^2*x + (6*I)*Pi^3*x + 168*x^2 + (56*I)*Pi*x^2 - 
        35*Pi^2*x^2 - I*Pi^3*x^2 - 112*x^3 + 14*Pi^2*x^3 - 12*x^2*Zeta[3]))/
      (8*(-1 + x)^2*x^2) + (a^2*H[1, 0, 1, x]*((-28*I)*Pi + 8*Pi^2 + 
        (3*I)*Pi^3 - 56*x + (84*I)*Pi*x - 15*Pi^2*x - (6*I)*Pi^3*x + 
        168*x^2 - (56*I)*Pi*x^2 - 7*Pi^2*x^2 + I*Pi^3*x^2 - 112*x^3 + 
        14*Pi^2*x^3 + 12*x^2*Zeta[3]))/(8*(-1 + x)^2*x^2) - 
     (a^2*H[1, 1, 1, x]*(-336 + (84*I)*Pi - 16*Pi^2 - (9*I)*Pi^3 + 1344*x - 
        (252*I)*Pi*x + 56*Pi^2*x + (18*I)*Pi^3*x - 1680*x^2 + 
        (168*I)*Pi*x^2 - 64*Pi^2*x^2 - (3*I)*Pi^3*x^2 + 672*x^3 + 
        24*Pi^2*x^3 + 168*Zeta[3] - 336*x*Zeta[3] + 132*x^2*Zeta[3]))/
      (24*(-1 + x)^2*x^2) + (a^2*H[1, 0, x]*(-3360 - (1680*I)*Pi + 910*Pi^2 + 
        (30*I)*Pi^3 + 10080*x + (3360*I)*Pi*x - 2310*Pi^2*x - (70*I)*Pi^3*x + 
        3*Pi^4*x - 6720*x^2 + 980*Pi^2*x^2 + 1560*Zeta[3] - 4440*x*Zeta[3] - 
        (840*I)*Pi*x*Zeta[3] + 2400*x^2*Zeta[3]))/(240*(-1 + x)^2*x) - 
     (a^2*H[1, 1, x]*(-13440 + (6720*I)*Pi - 1400*Pi^2 - (480*I)*Pi^3 + 
        167*Pi^4 + 53760*x - (20160*I)*Pi*x + 5600*Pi^2*x + (1560*I)*Pi^3*x - 
        334*Pi^4*x - 67200*x^2 + (13440*I)*Pi*x^2 - 7000*Pi^2*x^2 - 
        (1400*I)*Pi^3*x^2 + 275*Pi^4*x^2 + 26880*x^3 + 2800*Pi^2*x^3 + 
        4480*Zeta[3] - (3360*I)*Pi*Zeta[3] - 15680*x*Zeta[3] + 
        (6720*I)*Pi*x*Zeta[3] + 16960*x^2*Zeta[3] - (3360*I)*Pi*x^2*Zeta[3] - 
        3840*x^3*Zeta[3]))/(960*(-1 + x)^2*x^2) + 
     (a^2*H[0, 1, x]*((-1680*I)*Pi + 420*Pi^2 + (120*I)*Pi^3 - 30*Pi^4 - 
        3360*x + (5040*I)*Pi*x - 770*Pi^2*x - (390*I)*Pi^3*x + 60*Pi^4*x + 
        10080*x^2 - (3360*I)*Pi*x^2 - 630*Pi^2*x^2 + (350*I)*Pi^3*x^2 - 
        57*Pi^4*x^2 - 6720*x^3 + 980*Pi^2*x^3 + (840*I)*Pi*Zeta[3] + 
        1560*x*Zeta[3] - (1680*I)*Pi*x*Zeta[3] - 4440*x^2*Zeta[3] + 
        (840*I)*Pi*x^2*Zeta[3] + 2400*x^3*Zeta[3]))/(240*(-1 + x)^2*x^2) - 
     (a^2*H[0, x]*((-13440*I)*Pi + (280*I)*Pi^3 + (26880*I)*Pi*x + 
        3360*Pi^2*x - (560*I)*Pi^3*x - 8*Pi^4*x - (47*I)*Pi^5*x - 
        6720*Pi^2*x^2 + 24*Pi^4*x^2 + (3360*I)*Pi*Zeta[3] + 3360*x*Zeta[3] - 
        (7840*I)*Pi*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] - 6720*x^2*Zeta[3] - 
        1440*x*Zeta[5]))/(960*(-1 + x)^2*x) + 
     (a^2*(-141120*Pi^2 - (23520*I)*Pi^3 + 5880*Pi^4 + (672*I)*Pi^5 + 
        423360*Pi^2*x + (47040*I)*Pi^3*x - 12348*Pi^4*x - (1568*I)*Pi^5*x + 
        135*Pi^6*x - 282240*Pi^2*x^2 + 1176*Pi^4*x^2 + 35280*Pi^2*Zeta[3] + 
        141120*x*Zeta[3] - 107520*Pi^2*x*Zeta[3] - (11760*I)*Pi^3*x*Zeta[3] - 
        282240*x^2*Zeta[3] + 75600*Pi^2*x^2*Zeta[3] + 70560*x*Zeta[3]^2 + 
        20160*x*Zeta[5] - 60480*x^2*Zeta[5]))/(20160*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((-13440*I)*Pi + 3360*Pi^2 + (840*I)*Pi^3 - 160*Pi^4 + 
        (15*I)*Pi^5 + (40320*I)*Pi*x - 13440*Pi^2*x - (1960*I)*Pi^3*x + 
        344*Pi^4*x - (30*I)*Pi^5*x - (26880*I)*Pi*x^2 + 16800*Pi^2*x^2 + 
        (560*I)*Pi^3*x^2 - 64*Pi^4*x^2 + (47*I)*Pi^5*x^2 - 6720*Pi^2*x^3 + 
        24*Pi^4*x^3 + (4480*I)*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] - 
        6720*x*Zeta[3] - (12320*I)*Pi*x*Zeta[3] + 3360*Pi^2*x*Zeta[3] + 
        16800*x^2*Zeta[3] + (7840*I)*Pi*x^2*Zeta[3] - 1800*Pi^2*x^2*Zeta[3] - 
        6720*x^3*Zeta[3] + 1440*x^2*Zeta[5]))/(960*(-1 + x)^2*x^2)), 
  (a^2*(1 + nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi - x - nc^2*x - I*Pi*x + 
      (5*I)*nc^2*Pi*x))/(2*nc*(-1 + x)^2*x) + 
   (a^2*(-3 + 3*nc^2 + 4*x - 8*nc^2*x - (4*I)*Pi*x + (2*I)*nc^2*Pi*x - x^2 + 
      5*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*H[0, x])/
    (2*nc*(-1 + x)^3*x) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, x])/
    (nc*(-1 + x)^3) + 
   ep*((a^2*(-6 + 8*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 9*x - 19*nc^2*x - 
        (10*I)*Pi*x + (10*I)*nc^2*Pi*x + 2*Pi^2*x - nc^2*Pi^2*x - 3*x^2 + 
        11*nc^2*x^2 + (6*I)*Pi*x^2 - (8*I)*nc^2*Pi*x^2 - Pi^2*x^2 + 
        2*nc^2*Pi^2*x^2)*H[0, x])/(2*nc*(-1 + x)^3*x) + 
     (a^2*(6 - 6*nc^2 - 14*x + 18*nc^2*x + (4*I)*Pi*x - (2*I)*nc^2*Pi*x + 
        7*x^2 - 13*nc^2*x^2 - (2*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2)*H[0, 0, x])/
      (2*nc*(-1 + x)^3*x) + (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, x])/
      (nc*(-1 + x)^3) + (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-12 - 12*nc^2 - (42*I)*Pi + (42*I)*nc^2*Pi + 
        9*Pi^2 - 9*nc^2*Pi^2 + 24*x + 24*nc^2*x + (66*I)*Pi*x - 
        (102*I)*nc^2*Pi*x - 12*Pi^2*x + 24*nc^2*Pi^2*x + (4*I)*Pi^3*x - 
        (2*I)*nc^2*Pi^3*x - 12*x^2 - 12*nc^2*x^2 - (24*I)*Pi*x^2 + 
        (60*I)*nc^2*Pi*x^2 + 3*Pi^2*x^2 - 15*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 
        (4*I)*nc^2*Pi^3*x^2 - 24*x*Zeta[3] + 12*nc^2*x*Zeta[3] + 
        12*x^2*Zeta[3] - 24*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)^3*x)) + 
   ep^2*(-(a^2*(-78 + 90*nc^2 + (18*I)*Pi - (18*I)*nc^2*Pi + 186*x - 
         234*nc^2*x - (60*I)*Pi*x + (60*I)*nc^2*Pi*x + 10*Pi^2*x - 
         5*nc^2*Pi^2*x - 90*x^2 + 162*nc^2*x^2 + (36*I)*Pi*x^2 - 
         (48*I)*nc^2*Pi*x^2 - 5*Pi^2*x^2 + 10*nc^2*Pi^2*x^2)*H[0, 0, x])/
      (12*nc*(-1 + x)^3*x) - (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + 
        (10*I)*nc^2*x + 2*Pi*x - nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - 
        Pi*x^2 + 2*nc^2*Pi*x^2)*H[1, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (a^2*(-9 + 9*nc^2 + 24*x - 28*nc^2*x - (4*I)*Pi*x + (2*I)*nc^2*Pi*x - 
        13*x^2 + 21*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (4*I)*Pi*x + (2*I)*nc^2*Pi*x - 
        6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*H[1, 0, 0, x])/
      (2*nc*(-1 + x)^3*x) - (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 1, 0, x])/(nc*(-1 + x)^3) - (3*a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[0, 0, 0, 0, x])/(nc*(-1 + x)^3) - 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 0, x])/(nc*(-1 + x)^3) - 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)^3) + (a^2*H[0, x]*(-144 + 192*nc^2 + (84*I)*Pi - 
        (84*I)*nc^2*Pi - 15*Pi^2 + 15*nc^2*Pi^2 + 216*x - 456*nc^2*x - 
        (264*I)*Pi*x + (240*I)*nc^2*Pi*x + 56*Pi^2*x - 52*nc^2*Pi^2*x + 
        (4*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x - 72*x^2 + 264*nc^2*x^2 + 
        (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 35*Pi^2*x^2 + 
        43*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 + 
        48*x*Zeta[3] - 24*nc^2*x*Zeta[3] - 24*x^2*Zeta[3] + 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^3*x) - 
     (a^2*(240 + 240*nc^2 + (840*I)*Pi - (840*I)*nc^2*Pi - 215*Pi^2 + 
        205*nc^2*Pi^2 - (15*I)*Pi^3 + (15*I)*nc^2*Pi^3 - 480*x - 480*nc^2*x - 
        (1320*I)*Pi*x + (2040*I)*nc^2*Pi*x + 340*Pi^2*x - 500*nc^2*Pi^2*x - 
        (40*I)*Pi^3*x - (20*I)*nc^2*Pi^3*x + 18*Pi^4*x - 9*nc^2*Pi^4*x + 
        240*x^2 + 240*nc^2*x^2 + (480*I)*Pi*x^2 - (1200*I)*nc^2*Pi*x^2 - 
        125*Pi^2*x^2 + 295*nc^2*Pi^2*x^2 + (45*I)*Pi^3*x^2 - 
        (5*I)*nc^2*Pi^3*x^2 - 9*Pi^4*x^2 + 18*nc^2*Pi^4*x^2 - 180*Zeta[3] + 
        180*nc^2*Zeta[3] + 600*x*Zeta[3] - 600*nc^2*x*Zeta[3] - 
        360*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^3*x)) + 
   ep^3*((a^2*(-60 + 66*nc^2 + (9*I)*Pi - (9*I)*nc^2*Pi + 159*x - 
        177*nc^2*x - (30*I)*Pi*x + (30*I)*nc^2*Pi*x + 4*Pi^2*x - 
        2*nc^2*Pi^2*x - 81*x^2 + 129*nc^2*x^2 + (18*I)*Pi*x^2 - 
        (24*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[0, 0, 0, x])/
      (6*nc*(-1 + x)^3*x) + (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + 
        (10*I)*nc^2*x + 2*Pi*x - nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - 
        Pi*x^2 + 2*nc^2*Pi*x^2)*H[0, 1, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (a^2*(-42 + 42*nc^2 + (18*I)*Pi - (18*I)*nc^2*Pi + 132*x - 120*nc^2*x - 
        (60*I)*Pi*x + (60*I)*nc^2*Pi*x + 10*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 
        96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 5*Pi^2*x^2 + 
        10*nc^2*Pi^2*x^2)*H[1, 0, 0, x])/(12*nc*(-1 + x)^3*x) + 
     (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + (10*I)*nc^2*x + 2*Pi*x - 
        nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[1, 1, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (a^2*(12 - 12*nc^2 - 34*x + 38*nc^2*x + (4*I)*Pi*x - (2*I)*nc^2*Pi*x + 
        19*x^2 - 29*nc^2*x^2 - (2*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(3 - 3*nc^2 - 10*x + 10*nc^2*x + (4*I)*Pi*x - (2*I)*nc^2*Pi*x + 
        6*x^2 - 8*nc^2*x^2 - (2*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(3 - 3*nc^2 - 10*x + 10*nc^2*x + (2*I)*Pi*x - I*nc^2*Pi*x + 6*x^2 - 
        8*nc^2*x^2 - I*Pi*x^2 + (2*I)*nc^2*Pi*x^2)*H[1, 0, 0, 0, x])/
      (nc*(-1 + x)^3*x) + (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 0, 1, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(3 - 3*nc^2 - 10*x + 10*nc^2*x + (4*I)*Pi*x - (2*I)*nc^2*Pi*x + 
        6*x^2 - 8*nc^2*x^2 - (2*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 0, x])/(nc*(-1 + x)^3) + 
     (4*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     (3*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     ((I/6)*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/
      (nc*(-1 + x)^3) + ((I/6)*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^3) + 
     (a^2*H[1, 0, x]*((-42*I)*Pi + (42*I)*nc^2*Pi + 9*Pi^2 - 9*nc^2*Pi^2 + 
        (132*I)*Pi*x - (120*I)*nc^2*Pi*x - 30*Pi^2*x + 30*nc^2*Pi^2*x - 
        (2*I)*Pi^3*x + I*nc^2*Pi^3*x - (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        18*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 + I*Pi^3*x^2 - (2*I)*nc^2*Pi^3*x^2 - 
        24*x*Zeta[3] + 12*nc^2*x*Zeta[3] + 12*x^2*Zeta[3] - 
        24*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)^3*x) + 
     (a^2*H[0, 0, x]*(312 - 360*nc^2 - (84*I)*Pi + (84*I)*nc^2*Pi + 12*Pi^2 - 
        12*nc^2*Pi^2 - 744*x + 936*nc^2*x + (264*I)*Pi*x - 
        (240*I)*nc^2*Pi*x - 46*Pi^2*x + 42*nc^2*Pi^2*x - (4*I)*Pi^3*x + 
        (2*I)*nc^2*Pi^3*x + 360*x^2 - 648*nc^2*x^2 - (144*I)*Pi*x^2 + 
        (192*I)*nc^2*Pi*x^2 + 29*Pi^2*x^2 - 35*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 64*x*Zeta[3] - 
        32*nc^2*x*Zeta[3] - 32*x^2*Zeta[3] + 64*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)^3*x) + (a^2*H[1, x]*((30*I)*Pi^3 - (30*I)*nc^2*Pi^3 - 
        (100*I)*Pi^3*x + (100*I)*nc^2*Pi^3*x + 18*Pi^4*x - 9*nc^2*Pi^4*x + 
        (60*I)*Pi^3*x^2 - (80*I)*nc^2*Pi^3*x^2 - 9*Pi^4*x^2 + 
        18*nc^2*Pi^4*x^2 - 180*Zeta[3] + 180*nc^2*Zeta[3] + 600*x*Zeta[3] - 
        600*nc^2*x*Zeta[3] - 360*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/
      (120*nc*(-1 + x)^3*x) - (a^2*H[0, x]*(1440 - 1920*nc^2 - (840*I)*Pi + 
        (840*I)*nc^2*Pi + 180*Pi^2 - 170*nc^2*Pi^2 + (15*I)*Pi^3 - 
        (15*I)*nc^2*Pi^3 - 2160*x + 4560*nc^2*x + (2640*I)*Pi*x - 
        (2400*I)*nc^2*Pi*x - 615*Pi^2*x + 505*nc^2*Pi^2*x - (50*I)*Pi^3*x + 
        (50*I)*nc^2*Pi^3*x + 2*Pi^4*x - nc^2*Pi^4*x + 720*x^2 - 
        2640*nc^2*x^2 - (1440*I)*Pi*x^2 + (1920*I)*nc^2*Pi*x^2 + 
        345*Pi^2*x^2 - 425*nc^2*Pi^2*x^2 + (30*I)*Pi^3*x^2 - 
        (40*I)*nc^2*Pi^3*x^2 - Pi^4*x^2 + 2*nc^2*Pi^4*x^2 - 240*Zeta[3] + 
        240*nc^2*Zeta[3] - 40*x*Zeta[3] - 520*nc^2*x*Zeta[3] - 
        (560*I)*Pi*x*Zeta[3] + (280*I)*nc^2*Pi*x*Zeta[3] + 220*x^2*Zeta[3] + 
        220*nc^2*x^2*Zeta[3] + (280*I)*Pi*x^2*Zeta[3] - 
        (560*I)*nc^2*Pi*x^2*Zeta[3]))/(120*nc*(-1 + x)^3*x) + 
     (a^2*(-2880 - 2880*nc^2 - (10080*I)*Pi + (10080*I)*nc^2*Pi + 2580*Pi^2 - 
        2460*nc^2*Pi^2 + (210*I)*Pi^3 - (210*I)*nc^2*Pi^3 - 9*Pi^4 + 
        9*nc^2*Pi^4 + 5760*x + 5760*nc^2*x + (15840*I)*Pi*x - 
        (24480*I)*nc^2*Pi*x - 4080*Pi^2*x + 6000*nc^2*Pi^2*x + 
        (330*I)*Pi^3*x + (330*I)*nc^2*Pi^3*x - 150*Pi^4*x + 30*nc^2*Pi^4*x - 
        (32*I)*Pi^5*x + (16*I)*nc^2*Pi^5*x - 2880*x^2 - 2880*nc^2*x^2 - 
        (5760*I)*Pi*x^2 + (14400*I)*nc^2*Pi*x^2 + 1500*Pi^2*x^2 - 
        3540*nc^2*Pi^2*x^2 - (360*I)*Pi^3*x^2 + (60*I)*nc^2*Pi^3*x^2 + 
        132*Pi^4*x^2 - 66*nc^2*Pi^4*x^2 + (16*I)*Pi^5*x^2 - 
        (32*I)*nc^2*Pi^5*x^2 + 3360*Zeta[3] - 1680*nc^2*Zeta[3] + 
        (2520*I)*Pi*Zeta[3] - (2520*I)*nc^2*Pi*Zeta[3] - 9600*x*Zeta[3] + 
        5520*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + (6720*I)*nc^2*Pi*x*
         Zeta[3] + 120*Pi^2*x*Zeta[3] - 60*nc^2*Pi^2*x*Zeta[3] + 
        5160*x^2*Zeta[3] - 4920*nc^2*x^2*Zeta[3] + (840*I)*Pi*x^2*Zeta[3] - 
        (4200*I)*nc^2*Pi*x^2*Zeta[3] - 60*Pi^2*x^2*Zeta[3] + 
        120*nc^2*Pi^2*x^2*Zeta[3] - 1440*x*Zeta[5] + 720*nc^2*x*Zeta[5] + 
        720*x^2*Zeta[5] - 1440*nc^2*x^2*Zeta[5]))/(720*nc*(-1 + x)^3*x)) + 
   ep^4*(-(a^2*(-54 + 58*nc^2 + (6*I)*Pi - (6*I)*nc^2*Pi + 150*x - 
         158*nc^2*x - (20*I)*Pi*x + (20*I)*nc^2*Pi*x + 2*Pi^2*x - 
         nc^2*Pi^2*x - 78*x^2 + 118*nc^2*x^2 + (12*I)*Pi*x^2 - 
         (16*I)*nc^2*Pi*x^2 - Pi^2*x^2 + 2*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/
      (4*nc*(-1 + x)^3*x) - (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + 
        (10*I)*nc^2*x + 2*Pi*x - nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - 
        Pi*x^2 + 2*nc^2*Pi*x^2)*H[0, 0, 1, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (a^2*(-42 + 42*nc^2 + (18*I)*Pi - (18*I)*nc^2*Pi + 132*x - 120*nc^2*x - 
        (60*I)*Pi*x + (60*I)*nc^2*Pi*x + 10*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 
        96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 5*Pi^2*x^2 + 
        10*nc^2*Pi^2*x^2)*H[0, 1, 0, 0, x])/(12*nc*(-1 + x)^3*x) - 
     (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + (10*I)*nc^2*x + 2*Pi*x - 
        nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[0, 1, 1, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (a^2*(-42 + 42*nc^2 + (9*I)*Pi - (9*I)*nc^2*Pi + 132*x - 120*nc^2*x - 
        (30*I)*Pi*x + (30*I)*nc^2*Pi*x + 4*Pi^2*x - 2*nc^2*Pi^2*x - 72*x^2 + 
        96*nc^2*x^2 + (18*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 
        4*nc^2*Pi^2*x^2)*H[1, 0, 0, 0, x])/(6*nc*(-1 + x)^3*x) - 
     (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + (10*I)*nc^2*x + 2*Pi*x - 
        nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[1, 0, 1, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (a^2*(-42 + 42*nc^2 + (18*I)*Pi - (18*I)*nc^2*Pi + 132*x - 120*nc^2*x - 
        (60*I)*Pi*x + (60*I)*nc^2*Pi*x + 10*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 
        96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 5*Pi^2*x^2 + 
        10*nc^2*Pi^2*x^2)*H[1, 1, 0, 0, x])/(12*nc*(-1 + x)^3*x) - 
     (a^2*Pi*(3*I - (3*I)*nc^2 - (10*I)*x + (10*I)*nc^2*x + 2*Pi*x - 
        nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[1, 1, 1, 0, x])/(2*nc*(-1 + x)^3*x) + 
     (a^2*(-15 + 15*nc^2 + 44*x - 48*nc^2*x - (4*I)*Pi*x + (2*I)*nc^2*Pi*x - 
        25*x^2 + 37*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (4*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (2*I)*Pi*x + 
        I*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + I*Pi*x^2 - (2*I)*nc^2*Pi*x^2)*
       H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (4*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-9 + 9*nc^2 + 30*x - 30*nc^2*x - (4*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - 18*x^2 + 24*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (4*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (2*I)*Pi*x + 
        I*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + I*Pi*x^2 - (2*I)*nc^2*Pi*x^2)*
       H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 1, 0, x])/
      (nc*(-1 + x)^3) + (a^2*(-3 + 3*nc^2 + 10*x - 10*nc^2*x - (4*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^3*x) - 
     (I*a^2*Pi*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 1, 0, x])/
      (nc*(-1 + x)^3) - (5*a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[0, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)^3) - 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[0, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (3*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[0, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[0, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (4*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (3*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)^3) - 
     (2*a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^3) - (a^2*(2 - nc^2 - x + 2*nc^2*x)*
       H[1, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)^3) + (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)^3) + 
     (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (6*nc*(-1 + x)^3) + (a^2*(2 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(6*nc*(-1 + x)^3) + 
     (a^2*H[0, 0, 0, x]*(-480 + 528*nc^2 + (84*I)*Pi - (84*I)*nc^2*Pi - 
        9*Pi^2 + 9*nc^2*Pi^2 + 1272*x - 1416*nc^2*x - (264*I)*Pi*x + 
        (240*I)*nc^2*Pi*x + 36*Pi^2*x - 32*nc^2*Pi^2*x + (4*I)*Pi^3*x - 
        (2*I)*nc^2*Pi^3*x - 648*x^2 + 1032*nc^2*x^2 + (144*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 23*Pi^2*x^2 + 27*nc^2*Pi^2*x^2 - 
        (2*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 - 176*x*Zeta[3] + 
        88*nc^2*x*Zeta[3] + 88*x^2*Zeta[3] - 176*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)^3*x) + (a^2*H[1, 0, 0, x]*(-168 + 168*nc^2 + 
        (84*I)*Pi - (84*I)*nc^2*Pi - 15*Pi^2 + 15*nc^2*Pi^2 + 528*x - 
        480*nc^2*x - (264*I)*Pi*x + (240*I)*nc^2*Pi*x + 50*Pi^2*x - 
        50*nc^2*Pi^2*x + (4*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x - 288*x^2 + 
        384*nc^2*x^2 + (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 30*Pi^2*x^2 + 
        40*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 - 
        64*x*Zeta[3] + 32*nc^2*x*Zeta[3] + 32*x^2*Zeta[3] - 
        64*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^3*x) + 
     (a^2*H[0, 1, 0, x]*((42*I)*Pi - (42*I)*nc^2*Pi - 9*Pi^2 + 9*nc^2*Pi^2 - 
        (132*I)*Pi*x + (120*I)*nc^2*Pi*x + 30*Pi^2*x - 30*nc^2*Pi^2*x + 
        (2*I)*Pi^3*x - I*nc^2*Pi^3*x + (72*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 
        18*Pi^2*x^2 + 24*nc^2*Pi^2*x^2 - I*Pi^3*x^2 + (2*I)*nc^2*Pi^3*x^2 + 
        24*x*Zeta[3] - 12*nc^2*x*Zeta[3] - 12*x^2*Zeta[3] + 
        24*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)^3*x) + 
     (a^2*H[1, 1, 0, x]*((42*I)*Pi - (42*I)*nc^2*Pi - 9*Pi^2 + 9*nc^2*Pi^2 - 
        (132*I)*Pi*x + (120*I)*nc^2*Pi*x + 30*Pi^2*x - 30*nc^2*Pi^2*x + 
        (2*I)*Pi^3*x - I*nc^2*Pi^3*x + (72*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 
        18*Pi^2*x^2 + 24*nc^2*Pi^2*x^2 - I*Pi^3*x^2 + (2*I)*nc^2*Pi^3*x^2 + 
        24*x*Zeta[3] - 12*nc^2*x*Zeta[3] - 12*x^2*Zeta[3] + 
        24*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)^3*x) - 
     (a^2*H[0, 1, x]*((30*I)*Pi^3 - (30*I)*nc^2*Pi^3 - (100*I)*Pi^3*x + 
        (100*I)*nc^2*Pi^3*x + 18*Pi^4*x - 9*nc^2*Pi^4*x + (60*I)*Pi^3*x^2 - 
        (80*I)*nc^2*Pi^3*x^2 - 9*Pi^4*x^2 + 18*nc^2*Pi^4*x^2 - 180*Zeta[3] + 
        180*nc^2*Zeta[3] + 600*x*Zeta[3] - 600*nc^2*x*Zeta[3] - 
        360*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^3*x) - 
     (a^2*H[1, 1, x]*((30*I)*Pi^3 - (30*I)*nc^2*Pi^3 - (100*I)*Pi^3*x + 
        (100*I)*nc^2*Pi^3*x + 18*Pi^4*x - 9*nc^2*Pi^4*x + (60*I)*Pi^3*x^2 - 
        (80*I)*nc^2*Pi^3*x^2 - 9*Pi^4*x^2 + 18*nc^2*Pi^4*x^2 - 180*Zeta[3] + 
        180*nc^2*Zeta[3] + 600*x*Zeta[3] - 600*nc^2*x*Zeta[3] - 
        360*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/(120*nc*(-1 + x)^3*x) + 
     (a^2*H[1, 0, x]*((-840*I)*Pi + (840*I)*nc^2*Pi + 210*Pi^2 - 
        210*nc^2*Pi^2 + (15*I)*Pi^3 - (15*I)*nc^2*Pi^3 + (2640*I)*Pi*x - 
        (2400*I)*nc^2*Pi*x - 660*Pi^2*x + 600*nc^2*Pi^2*x - (50*I)*Pi^3*x + 
        (50*I)*nc^2*Pi^3*x + 2*Pi^4*x - nc^2*Pi^4*x - (1440*I)*Pi*x^2 + 
        (1920*I)*nc^2*Pi*x^2 + 360*Pi^2*x^2 - 480*nc^2*Pi^2*x^2 + 
        (30*I)*Pi^3*x^2 - (40*I)*nc^2*Pi^3*x^2 - Pi^4*x^2 + 2*nc^2*Pi^4*x^2 + 
        180*Zeta[3] - 180*nc^2*Zeta[3] - 600*x*Zeta[3] + 600*nc^2*x*Zeta[3] - 
        (560*I)*Pi*x*Zeta[3] + (280*I)*nc^2*Pi*x*Zeta[3] + 360*x^2*Zeta[3] - 
        480*nc^2*x^2*Zeta[3] + (280*I)*Pi*x^2*Zeta[3] - 
        (560*I)*nc^2*Pi*x^2*Zeta[3]))/(120*nc*(-1 + x)^3*x) + 
     (a^2*H[0, 0, x]*(37440 - 43200*nc^2 - (10080*I)*Pi + (10080*I)*nc^2*Pi + 
        1740*Pi^2 - 1620*nc^2*Pi^2 + (180*I)*Pi^3 - (180*I)*nc^2*Pi^3 - 
        89280*x + 112320*nc^2*x + (31680*I)*Pi*x - (28800*I)*nc^2*Pi*x - 
        6060*Pi^2*x + 4860*nc^2*Pi^2*x - (600*I)*Pi^3*x + 
        (600*I)*nc^2*Pi^3*x + 118*Pi^4*x - 59*nc^2*Pi^4*x + 43200*x^2 - 
        77760*nc^2*x^2 - (17280*I)*Pi*x^2 + (23040*I)*nc^2*Pi*x^2 + 
        3420*Pi^2*x^2 - 4140*nc^2*Pi^2*x^2 + (360*I)*Pi^3*x^2 - 
        (480*I)*nc^2*Pi^3*x^2 - 59*Pi^4*x^2 + 118*nc^2*Pi^4*x^2 - 
        7920*Zeta[3] + 7920*nc^2*Zeta[3] + 16320*x*Zeta[3] - 
        23040*nc^2*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] + 
        (3360*I)*nc^2*Pi*x*Zeta[3] - 7440*x^2*Zeta[3] + 
        16080*nc^2*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3] - 
        (6720*I)*nc^2*Pi*x^2*Zeta[3]))/(1440*nc*(-1 + x)^3*x) + 
     (a^2*(-161280 - 161280*nc^2 - (564480*I)*Pi + (564480*I)*nc^2*Pi + 
        144480*Pi^2 - 137760*nc^2*Pi^2 + (11760*I)*Pi^3 - 
        (11760*I)*nc^2*Pi^3 - 259*Pi^4 + 917*nc^2*Pi^4 + (987*I)*Pi^5 - 
        (987*I)*nc^2*Pi^5 + 322560*x + 322560*nc^2*x + (887040*I)*Pi*x - 
        (1370880*I)*nc^2*Pi*x - 228480*Pi^2*x + 336000*nc^2*Pi^2*x + 
        (18480*I)*Pi^3*x + (18480*I)*nc^2*Pi^3*x - 8050*Pi^4*x + 
        182*nc^2*Pi^4*x - (2660*I)*Pi^5*x + (3080*I)*nc^2*Pi^5*x + 
        180*Pi^6*x - 90*nc^2*Pi^6*x - 161280*x^2 - 161280*nc^2*x^2 - 
        (322560*I)*Pi*x^2 + (806400*I)*nc^2*Pi*x^2 + 84000*Pi^2*x^2 - 
        198240*nc^2*Pi^2*x^2 - (20160*I)*Pi^3*x^2 + (3360*I)*nc^2*Pi^3*x^2 + 
        6041*Pi^4*x^2 - 3367*nc^2*Pi^4*x^2 + (1449*I)*Pi^5*x^2 - 
        (2317*I)*nc^2*Pi^5*x^2 - 90*Pi^6*x^2 + 180*nc^2*Pi^6*x^2 + 
        188160*Zeta[3] - 94080*nc^2*Zeta[3] + (164640*I)*Pi*Zeta[3] - 
        (164640*I)*nc^2*Pi*Zeta[3] - 37800*Pi^2*Zeta[3] + 
        37800*nc^2*Pi^2*Zeta[3] - 537600*x*Zeta[3] + 309120*nc^2*x*Zeta[3] - 
        (258720*I)*Pi*x*Zeta[3] + (399840*I)*nc^2*Pi*x*Zeta[3] + 
        55440*Pi^2*x*Zeta[3] - 102480*nc^2*Pi^2*x*Zeta[3] - 
        (15680*I)*Pi^3*x*Zeta[3] + (7840*I)*nc^2*Pi^3*x*Zeta[3] + 
        288960*x^2*Zeta[3] - 275520*nc^2*x^2*Zeta[3] + 
        (94080*I)*Pi*x^2*Zeta[3] - (235200*I)*nc^2*Pi*x^2*Zeta[3] - 
        16800*Pi^2*x^2*Zeta[3] + 65520*nc^2*Pi^2*x^2*Zeta[3] + 
        (7840*I)*Pi^3*x^2*Zeta[3] - (15680*I)*nc^2*Pi^3*x^2*Zeta[3] + 
        94080*x*Zeta[3]^2 - 47040*nc^2*x*Zeta[3]^2 - 47040*x^2*Zeta[3]^2 + 
        94080*nc^2*x^2*Zeta[3]^2 + 30240*Zeta[5] - 30240*nc^2*Zeta[5] - 
        100800*x*Zeta[5] + 100800*nc^2*x*Zeta[5] + 60480*x^2*Zeta[5] - 
        80640*nc^2*x^2*Zeta[5]))/(20160*nc*(-1 + x)^3*x) + 
     (a^2*H[1, x]*((420*I)*Pi^3 - (420*I)*nc^2*Pi^3 - 81*Pi^4 + 
        81*nc^2*Pi^4 - (1320*I)*Pi^3*x + (1200*I)*nc^2*Pi^3*x + 270*Pi^4*x - 
        270*nc^2*Pi^4*x + (32*I)*Pi^5*x - (16*I)*nc^2*Pi^5*x + 
        (720*I)*Pi^3*x^2 - (960*I)*nc^2*Pi^3*x^2 - 162*Pi^4*x^2 + 
        216*nc^2*Pi^4*x^2 - (16*I)*Pi^5*x^2 + (32*I)*nc^2*Pi^5*x^2 - 
        2520*Zeta[3] + 2520*nc^2*Zeta[3] + 7920*x*Zeta[3] - 
        7200*nc^2*x*Zeta[3] - 120*Pi^2*x*Zeta[3] + 60*nc^2*Pi^2*x*Zeta[3] - 
        4320*x^2*Zeta[3] + 5760*nc^2*x^2*Zeta[3] + 60*Pi^2*x^2*Zeta[3] - 
        120*nc^2*Pi^2*x^2*Zeta[3] + 1440*x*Zeta[5] - 720*nc^2*x*Zeta[5] - 
        720*x^2*Zeta[5] + 1440*nc^2*x^2*Zeta[5]))/(720*nc*(-1 + x)^3*x) + 
     (a^2*H[0, x]*(-69120 + 92160*nc^2 + (40320*I)*Pi - (40320*I)*nc^2*Pi - 
        8640*Pi^2 + 8160*nc^2*Pi^2 - (840*I)*Pi^3 + (840*I)*nc^2*Pi^3 + 
        177*Pi^4 - 177*nc^2*Pi^4 + 103680*x - 218880*nc^2*x - 
        (126720*I)*Pi*x + (115200*I)*nc^2*Pi*x + 29520*Pi^2*x - 
        24240*nc^2*Pi^2*x + (2640*I)*Pi^3*x - (2400*I)*nc^2*Pi^3*x - 
        308*Pi^4*x + 496*nc^2*Pi^4*x + (188*I)*Pi^5*x - (94*I)*nc^2*Pi^5*x - 
        34560*x^2 + 126720*nc^2*x^2 + (69120*I)*Pi*x^2 - 
        (92160*I)*nc^2*Pi*x^2 - 16560*Pi^2*x^2 + 20400*nc^2*Pi^2*x^2 - 
        (1440*I)*Pi^3*x^2 + (1920*I)*nc^2*Pi^3*x^2 + 119*Pi^4*x^2 - 
        331*nc^2*Pi^4*x^2 - (94*I)*Pi^5*x^2 + (188*I)*nc^2*Pi^5*x^2 + 
        10080*Zeta[3] - 16800*nc^2*Zeta[3] - (10080*I)*Pi*Zeta[3] + 
        (10080*I)*nc^2*Pi*Zeta[3] + 1440*x*Zeta[3] + 35040*nc^2*x*Zeta[3] + 
        (33600*I)*Pi*x*Zeta[3] - (33600*I)*nc^2*Pi*x*Zeta[3] - 
        7200*Pi^2*x*Zeta[3] + 3600*nc^2*Pi^2*x*Zeta[3] - 7200*x^2*Zeta[3] - 
        13920*nc^2*x^2*Zeta[3] - (20160*I)*Pi*x^2*Zeta[3] + 
        (26880*I)*nc^2*Pi*x^2*Zeta[3] + 3600*Pi^2*x^2*Zeta[3] - 
        7200*nc^2*Pi^2*x^2*Zeta[3] + 5760*x*Zeta[5] - 2880*nc^2*x*Zeta[5] - 
        2880*x^2*Zeta[5] + 5760*nc^2*x^2*Zeta[5]))/(2880*nc*(-1 + x)^3*x)), 
  (a^2*((2*I)*Pi + (2*I)*nc^2*Pi + x + nc^2*x + I*Pi*x - (5*I)*nc^2*Pi*x))/
    (2*nc*(-1 + x)*x^2) + (a^2*((-2*I)*Pi - (2*I)*nc^2*Pi - 2*x - 2*nc^2*x + 
      (6*I)*nc^2*Pi*x - x^2 + 5*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*
     H[1, x])/(2*nc*(-1 + x)*x^3) + (a^2*(-1 - nc^2 - x + 2*nc^2*x)*
     H[1, 1, x])/(nc*x^3) + 
   ep*((a^2*((6*I)*Pi + (6*I)*nc^2*Pi - 2*Pi^2 - 2*nc^2*Pi^2 + 4*x + 
        4*nc^2*x + (8*I)*Pi*x - (20*I)*nc^2*Pi*x - Pi^2*x + 5*nc^2*Pi^2*x))/
      (4*nc*(-1 + x)*x^2) + (a^2*((-I)*Pi - I*nc^2*Pi + Pi^2 + nc^2*Pi^2 - 
        3*x - 3*nc^2*x - (2*I)*Pi*x + (6*I)*nc^2*Pi*x - 3*nc^2*Pi^2*x - 
        3*x^2 + 11*nc^2*x^2 + (6*I)*Pi*x^2 - (8*I)*nc^2*Pi*x^2 - Pi^2*x^2 + 
        2*nc^2*Pi^2*x^2)*H[1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi - 8*nc^2*x + (6*I)*nc^2*Pi*x - 
        7*x^2 + 13*nc^2*x^2 + (2*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2)*H[1, 1, x])/
      (2*nc*(-1 + x)*x^3) + (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, x])/
      (nc*x^3) + (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, x])/(nc*x^3)) + 
   ep^2*((a^2*((72*I)*Pi + (72*I)*nc^2*Pi - 18*Pi^2 - 18*nc^2*Pi^2 - 
        (6*I)*Pi^3 - (6*I)*nc^2*Pi^3 + 48*x + 48*nc^2*x + (96*I)*Pi*x - 
        (240*I)*nc^2*Pi*x - 25*Pi^2*x + 59*nc^2*Pi^2*x - (3*I)*Pi^3*x + 
        (15*I)*nc^2*Pi^3*x))/(24*nc*(-1 + x)*x^2) + 
     (a^2*((-36*I)*Pi - (36*I)*nc^2*Pi + 6*Pi^2 + 6*nc^2*Pi^2 + (6*I)*Pi^3 + 
        (6*I)*nc^2*Pi^3 - 72*x - 72*nc^2*x - (24*I)*Pi*x + 
        (144*I)*nc^2*Pi*x + 14*Pi^2*x - 34*nc^2*Pi^2*x - (18*I)*nc^2*Pi^3*x - 
        72*x^2 + 264*nc^2*x^2 + (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 
        35*Pi^2*x^2 + 43*nc^2*Pi^2*x^2 - (6*I)*Pi^3*x^2 + 
        (12*I)*nc^2*Pi^3*x^2)*H[1, x])/(24*nc*(-1 + x)*x^3) + 
     (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + (6*I)*nc^2*x - 
        3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (6*I)*Pi - (6*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 - 
        6*x - 90*nc^2*x - (12*I)*Pi*x + (36*I)*nc^2*Pi*x - 15*nc^2*Pi^2*x - 
        90*x^2 + 162*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 
        5*Pi^2*x^2 + 10*nc^2*Pi^2*x^2)*H[1, 1, x])/(12*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, x])/(nc*x^3) + 
     (a^2*(2 + 2*nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 14*nc^2*x + 
        (6*I)*nc^2*Pi*x - 13*x^2 + 21*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 1, x])/(nc*x^3) + 
     (3*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 1, x])/(nc*x^3)) + 
   ep^3*((a^2*Pi*(-6*I - (6*I)*nc^2 + Pi + nc^2*Pi + I*Pi^2 + I*nc^2*Pi^2 - 
        (4*I)*x + (24*I)*nc^2*x + 2*Pi*x - 6*nc^2*Pi*x - (3*I)*nc^2*Pi^2*x + 
        (24*I)*x^2 - (32*I)*nc^2*x^2 - 6*Pi*x^2 + 8*nc^2*Pi*x^2 - 
        I*Pi^2*x^2 + (2*I)*nc^2*Pi^2*x^2)*H[0, 1, x])/(4*nc*(-1 + x)*x^3) + 
     (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + (6*I)*nc^2*x - 
        3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[0, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (6*I)*Pi - (6*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        12*x - 72*nc^2*x - (12*I)*Pi*x + (36*I)*nc^2*Pi*x - 15*nc^2*Pi^2*x - 
        72*x^2 + 96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 
        5*Pi^2*x^2 + 10*nc^2*Pi^2*x^2)*H[0, 1, 1, x])/(12*nc*(-1 + x)*x^3) + 
     (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + (6*I)*nc^2*x - 
        3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[1, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (3*I)*Pi - (3*I)*nc^2*Pi + 2*Pi^2 + 2*nc^2*Pi^2 + 
        3*x - 81*nc^2*x - (6*I)*Pi*x + (18*I)*nc^2*Pi*x - 6*nc^2*Pi^2*x - 
        81*x^2 + 129*nc^2*x^2 + (18*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 
        2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[1, 1, 1, x])/(6*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi + 2*x - 6*nc^2*x + (3*I)*nc^2*Pi*x - 
        6*x^2 + 8*nc^2*x^2 + I*Pi*x^2 - (2*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, x])/
      (nc*(-1 + x)*x^3) - (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*
       H[1, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(3 + 3*nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 4*x - 20*nc^2*x + 
        (6*I)*nc^2*Pi*x - 19*x^2 + 29*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 1, 1, x])/(nc*x^3) + 
     (3*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 1, 1, x])/(nc*x^3) + 
     (4*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 1, 1, x])/(nc*x^3) - 
     (a^2*((-144*I)*Pi - (144*I)*nc^2*Pi + 36*Pi^2 + 36*nc^2*Pi^2 + 
        (9*I)*Pi^3 + (9*I)*nc^2*Pi^3 - 2*Pi^4 - 2*nc^2*Pi^4 - 96*x - 
        96*nc^2*x - (192*I)*Pi*x + (480*I)*nc^2*Pi*x + 50*Pi^2*x - 
        118*nc^2*Pi^2*x + (12*I)*Pi^3*x - (30*I)*nc^2*Pi^3*x - Pi^4*x + 
        5*nc^2*Pi^4*x + (56*I)*Pi*Zeta[3] + (56*I)*nc^2*Pi*Zeta[3] + 
        28*x*Zeta[3] + 28*nc^2*x*Zeta[3] + (28*I)*Pi*x*Zeta[3] - 
        (140*I)*nc^2*Pi*x*Zeta[3]))/(24*nc*(-1 + x)*x^2) + 
     (a^2*H[1, 1, x]*(72 + 72*nc^2 - (36*I)*Pi - (36*I)*nc^2*Pi + 5*Pi^2 + 
        5*nc^2*Pi^2 + (6*I)*Pi^3 + (6*I)*nc^2*Pi^3 - 24*x - 360*nc^2*x - 
        (24*I)*Pi*x + (144*I)*nc^2*Pi*x + 12*Pi^2*x - 28*nc^2*Pi^2*x - 
        (18*I)*nc^2*Pi^3*x - 360*x^2 + 648*nc^2*x^2 + (144*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 29*Pi^2*x^2 + 35*nc^2*Pi^2*x^2 - 
        (6*I)*Pi^3*x^2 + (12*I)*nc^2*Pi^3*x^2 - 56*Zeta[3] - 
        56*nc^2*Zeta[3] + 168*nc^2*x*Zeta[3] + 56*x^2*Zeta[3] - 
        112*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^3) - 
     (a^2*H[1, x]*((72*I)*Pi + (72*I)*nc^2*Pi - 18*Pi^2 - 18*nc^2*Pi^2 - 
        (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 + 2*Pi^4 + 2*nc^2*Pi^4 + 144*x + 
        144*nc^2*x + (48*I)*Pi*x - (288*I)*nc^2*Pi*x - 15*Pi^2*x + 
        69*nc^2*Pi^2*x - (6*I)*Pi^3*x + (18*I)*nc^2*Pi^3*x - 6*nc^2*Pi^4*x + 
        144*x^2 - 528*nc^2*x^2 - (288*I)*Pi*x^2 + (384*I)*nc^2*Pi*x^2 + 
        69*Pi^2*x^2 - 85*nc^2*Pi^2*x^2 + (18*I)*Pi^3*x^2 - 
        (24*I)*nc^2*Pi^3*x^2 - 2*Pi^4*x^2 + 4*nc^2*Pi^4*x^2 - 
        (56*I)*Pi*Zeta[3] - (56*I)*nc^2*Pi*Zeta[3] - 56*x*Zeta[3] - 
        56*nc^2*x*Zeta[3] + (168*I)*nc^2*Pi*x*Zeta[3] - 28*x^2*Zeta[3] + 
        140*nc^2*x^2*Zeta[3] + (56*I)*Pi*x^2*Zeta[3] - (112*I)*nc^2*Pi*x^2*
         Zeta[3]))/(24*nc*(-1 + x)*x^3)) + 
   ep^4*((a^2*Pi*(-6*I - (6*I)*nc^2 + Pi + nc^2*Pi + I*Pi^2 + I*nc^2*Pi^2 - 
        (4*I)*x + (24*I)*nc^2*x + 2*Pi*x - 6*nc^2*Pi*x - (3*I)*nc^2*Pi^2*x + 
        (24*I)*x^2 - (32*I)*nc^2*x^2 - 6*Pi*x^2 + 8*nc^2*Pi*x^2 - 
        I*Pi^2*x^2 + (2*I)*nc^2*Pi^2*x^2)*H[0, 0, 1, x])/
      (4*nc*(-1 + x)*x^3) + (a^2*Pi*(-6*I - (6*I)*nc^2 + Pi + nc^2*Pi + 
        I*Pi^2 + I*nc^2*Pi^2 - (4*I)*x + (24*I)*nc^2*x + 2*Pi*x - 
        6*nc^2*Pi*x - (3*I)*nc^2*Pi^2*x + (24*I)*x^2 - (32*I)*nc^2*x^2 - 
        6*Pi*x^2 + 8*nc^2*Pi*x^2 - I*Pi^2*x^2 + (2*I)*nc^2*Pi^2*x^2)*
       H[1, 0, 1, x])/(4*nc*(-1 + x)*x^3) + 
     (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + (6*I)*nc^2*x - 
        3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[0, 0, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (6*I)*Pi - (6*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        12*x - 72*nc^2*x - (12*I)*Pi*x + (36*I)*nc^2*Pi*x - 15*nc^2*Pi^2*x - 
        72*x^2 + 96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 
        5*Pi^2*x^2 + 10*nc^2*Pi^2*x^2)*H[0, 0, 1, 1, x])/
      (12*nc*(-1 + x)*x^3) + (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + 
        (6*I)*nc^2*x - 3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 
        2*nc^2*Pi*x^2)*H[0, 1, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (3*I)*Pi - (3*I)*nc^2*Pi + 2*Pi^2 + 2*nc^2*Pi^2 + 
        12*x - 72*nc^2*x - (6*I)*Pi*x + (18*I)*nc^2*Pi*x - 6*nc^2*Pi^2*x - 
        72*x^2 + 96*nc^2*x^2 + (18*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 
        2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[0, 1, 1, 1, x])/(6*nc*(-1 + x)*x^3) + 
     (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + (6*I)*nc^2*x - 
        3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 2*nc^2*Pi*x^2)*
       H[1, 0, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (6*I)*Pi - (6*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + 
        12*x - 72*nc^2*x - (12*I)*Pi*x + (36*I)*nc^2*Pi*x - 15*nc^2*Pi^2*x - 
        72*x^2 + 96*nc^2*x^2 + (36*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 
        5*Pi^2*x^2 + 10*nc^2*Pi^2*x^2)*H[1, 0, 1, 1, x])/
      (12*nc*(-1 + x)*x^3) + (a^2*Pi*(-I - I*nc^2 + Pi + nc^2*Pi - (2*I)*x + 
        (6*I)*nc^2*x - 3*nc^2*Pi*x + (6*I)*x^2 - (8*I)*nc^2*x^2 - Pi*x^2 + 
        2*nc^2*Pi*x^2)*H[1, 1, 0, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(18 + 18*nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 + 6*x - 
        78*nc^2*x - (4*I)*Pi*x + (12*I)*nc^2*Pi*x - 3*nc^2*Pi^2*x - 78*x^2 + 
        118*nc^2*x^2 + (12*I)*Pi*x^2 - (16*I)*nc^2*Pi*x^2 - Pi^2*x^2 + 
        2*nc^2*Pi^2*x^2)*H[1, 1, 1, 1, x])/(4*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi + 2*x - 6*nc^2*x + (3*I)*nc^2*Pi*x - 
        6*x^2 + 8*nc^2*x^2 + I*Pi*x^2 - (2*I)*nc^2*Pi*x^2)*
       H[0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(3 + 3*nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 6*x - 18*nc^2*x + 
        (6*I)*nc^2*Pi*x - 18*x^2 + 24*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi + 2*x - 6*nc^2*x + (3*I)*nc^2*Pi*x - 
        6*x^2 + 8*nc^2*x^2 + I*Pi*x^2 - (2*I)*nc^2*Pi*x^2)*
       H[1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 0, 1, x])/(nc*x^3) + 
     (a^2*(1 + nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 6*nc^2*x + 
        (6*I)*nc^2*Pi*x - 6*x^2 + 8*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^3) - 
     (I*a^2*Pi*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 0, 1, x])/(nc*x^3) + 
     (a^2*(4 + 4*nc^2 - (2*I)*Pi - (2*I)*nc^2*Pi + 6*x - 26*nc^2*x + 
        (6*I)*nc^2*Pi*x - 25*x^2 + 37*nc^2*x^2 + (2*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 0, 1, 1, x])/(nc*x^3) + 
     (3*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 0, 1, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 0, 1, 1, x])/(nc*x^3) + 
     (4*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[0, 1, 1, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 0, 1, 1, x])/(nc*x^3) + 
     (3*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 0, 1, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 0, 1, 1, x])/(nc*x^3) + 
     (2*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 0, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 0, 1, 1, x])/(nc*x^3) + 
     (5*a^2*(-1 - nc^2 - x + 2*nc^2*x)*H[1, 1, 1, 1, 1, 1, x])/(nc*x^3) + 
     (a^2*((34560*I)*Pi + (34560*I)*nc^2*Pi - 8640*Pi^2 - 8640*nc^2*Pi^2 - 
        (2160*I)*Pi^3 - (2160*I)*nc^2*Pi^3 + 360*Pi^4 + 360*nc^2*Pi^4 - 
        (30*I)*Pi^5 - (30*I)*nc^2*Pi^5 + 23040*x + 23040*nc^2*x + 
        (46080*I)*Pi*x - (115200*I)*nc^2*Pi*x - 12000*Pi^2*x + 
        28320*nc^2*Pi^2*x - (2880*I)*Pi^3*x + (7200*I)*nc^2*Pi^3*x + 
        433*Pi^4*x - 1247*nc^2*Pi^4*x - (15*I)*Pi^5*x + (75*I)*nc^2*Pi^5*x - 
        (10080*I)*Pi*Zeta[3] - (10080*I)*nc^2*Pi*Zeta[3] + 
        3360*Pi^2*Zeta[3] + 3360*nc^2*Pi^2*Zeta[3] - 6720*x*Zeta[3] - 
        6720*nc^2*x*Zeta[3] - (13440*I)*Pi*x*Zeta[3] + (33600*I)*nc^2*Pi*x*
         Zeta[3] + 1680*Pi^2*x*Zeta[3] - 8400*nc^2*Pi^2*x*Zeta[3]))/
      (2880*nc*(-1 + x)*x^2) + (a^2*H[1, 1, 1, x]*(144 + 144*nc^2 - 
        (36*I)*Pi - (36*I)*nc^2*Pi + 4*Pi^2 + 4*nc^2*Pi^2 + (6*I)*Pi^3 + 
        (6*I)*nc^2*Pi^3 + 24*x - 648*nc^2*x - (24*I)*Pi*x + 
        (144*I)*nc^2*Pi*x + 10*Pi^2*x - 22*nc^2*Pi^2*x - (18*I)*nc^2*Pi^3*x - 
        648*x^2 + 1032*nc^2*x^2 + (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 
        23*Pi^2*x^2 + 27*nc^2*Pi^2*x^2 - (6*I)*Pi^3*x^2 + 
        (12*I)*nc^2*Pi^3*x^2 - 112*Zeta[3] - 112*nc^2*Zeta[3] + 
        336*nc^2*x*Zeta[3] + 112*x^2*Zeta[3] - 224*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x^3) + (a^2*H[0, 1, 1, x]*(72 + 72*nc^2 - (36*I)*Pi - 
        (36*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + (6*I)*Pi^3 + 
        (6*I)*nc^2*Pi^3 + 48*x - 288*nc^2*x - (24*I)*Pi*x + 
        (144*I)*nc^2*Pi*x + 10*Pi^2*x - 30*nc^2*Pi^2*x - (18*I)*nc^2*Pi^3*x - 
        288*x^2 + 384*nc^2*x^2 + (144*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 
        30*Pi^2*x^2 + 40*nc^2*Pi^2*x^2 - (6*I)*Pi^3*x^2 + 
        (12*I)*nc^2*Pi^3*x^2 - 56*Zeta[3] - 56*nc^2*Zeta[3] + 
        168*nc^2*x*Zeta[3] + 56*x^2*Zeta[3] - 112*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x^3) - (a^2*Pi*H[0, 1, x]*(72*I + (72*I)*nc^2 - 18*Pi - 
        18*nc^2*Pi - (3*I)*Pi^2 - (3*I)*nc^2*Pi^2 + 2*Pi^3 + 2*nc^2*Pi^3 + 
        (48*I)*x - (288*I)*nc^2*x - 12*Pi*x + 72*nc^2*Pi*x - (6*I)*Pi^2*x + 
        (18*I)*nc^2*Pi^2*x - 6*nc^2*Pi^3*x - (288*I)*x^2 + (384*I)*nc^2*x^2 + 
        72*Pi*x^2 - 96*nc^2*Pi*x^2 + (18*I)*Pi^2*x^2 - (24*I)*nc^2*Pi^2*x^2 - 
        2*Pi^3*x^2 + 4*nc^2*Pi^3*x^2 - (56*I)*Zeta[3] - (56*I)*nc^2*Zeta[3] + 
        (168*I)*nc^2*x*Zeta[3] + (56*I)*x^2*Zeta[3] - (112*I)*nc^2*x^2*
         Zeta[3]))/(24*nc*(-1 + x)*x^3) - 
     (a^2*H[1, 1, x]*(-8640 - 8640*nc^2 + (4320*I)*Pi + (4320*I)*nc^2*Pi - 
        900*Pi^2 - 900*nc^2*Pi^2 - (180*I)*Pi^3 - (180*I)*nc^2*Pi^3 + 
        167*Pi^4 + 167*nc^2*Pi^4 + 2880*x + 43200*nc^2*x + (2880*I)*Pi*x - 
        (17280*I)*nc^2*Pi*x - 780*Pi^2*x + 3420*nc^2*Pi^2*x - 
        (360*I)*Pi^3*x + (1080*I)*nc^2*Pi^3*x - 501*nc^2*Pi^4*x + 43200*x^2 - 
        77760*nc^2*x^2 - (17280*I)*Pi*x^2 + (23040*I)*nc^2*Pi*x^2 + 
        3420*Pi^2*x^2 - 4140*nc^2*Pi^2*x^2 + (1080*I)*Pi^3*x^2 - 
        (1440*I)*nc^2*Pi^3*x^2 - 167*Pi^4*x^2 + 334*nc^2*Pi^4*x^2 + 
        1680*Zeta[3] + 1680*nc^2*Zeta[3] - (3360*I)*Pi*Zeta[3] - 
        (3360*I)*nc^2*Pi*Zeta[3] - 13440*nc^2*x*Zeta[3] + 
        (10080*I)*nc^2*Pi*x*Zeta[3] - 11760*x^2*Zeta[3] + 
        21840*nc^2*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3] - 
        (6720*I)*nc^2*Pi*x^2*Zeta[3]))/(1440*nc*(-1 + x)*x^3) + 
     (a^2*H[1, x]*((-17280*I)*Pi - (17280*I)*nc^2*Pi + 4320*Pi^2 + 
        4320*nc^2*Pi^2 + (1080*I)*Pi^3 + (1080*I)*nc^2*Pi^3 - 120*Pi^4 - 
        120*nc^2*Pi^4 + (30*I)*Pi^5 + (30*I)*nc^2*Pi^5 - 34560*x - 
        34560*nc^2*x - (11520*I)*Pi*x + (69120*I)*nc^2*Pi*x + 3600*Pi^2*x - 
        16560*nc^2*Pi^2*x + (720*I)*Pi^3*x - (4320*I)*nc^2*Pi^3*x - 
        146*Pi^4*x + 814*nc^2*Pi^4*x - (90*I)*nc^2*Pi^5*x - 34560*x^2 + 
        126720*nc^2*x^2 + (69120*I)*Pi*x^2 - (92160*I)*nc^2*Pi*x^2 - 
        16560*Pi^2*x^2 + 20400*nc^2*Pi^2*x^2 - (4320*I)*Pi^3*x^2 + 
        (5760*I)*nc^2*Pi^3*x^2 + 767*Pi^4*x^2 - 1195*nc^2*Pi^4*x^2 - 
        (30*I)*Pi^5*x^2 + (60*I)*nc^2*Pi^5*x^2 + (3360*I)*Pi*Zeta[3] + 
        (3360*I)*nc^2*Pi*Zeta[3] - 3360*Pi^2*Zeta[3] - 
        3360*nc^2*Pi^2*Zeta[3] + 10080*x*Zeta[3] + 10080*nc^2*x*Zeta[3] + 
        (6720*I)*Pi*x*Zeta[3] - (20160*I)*nc^2*Pi*x*Zeta[3] + 
        10080*nc^2*Pi^2*x*Zeta[3] + 10080*x^2*Zeta[3] - 
        36960*nc^2*x^2*Zeta[3] - (20160*I)*Pi*x^2*Zeta[3] + 
        (26880*I)*nc^2*Pi*x^2*Zeta[3] + 3360*Pi^2*x^2*Zeta[3] - 
        6720*nc^2*Pi^2*x^2*Zeta[3]))/(2880*nc*(-1 + x)*x^3))}, 
 {(-3*a^2*Pi^2)/4 - (((3*I)/2)*a^2*Pi*H[0, x])/(-1 + x) - 
   (((3*I)/2)*a^2*Pi*H[1, x])/x - (3*a^2*x*H[0, 0, x])/(2*(-1 + x)) - 
   (3*a^2*H[0, 1, x])/2 - (3*a^2*H[1, 0, x])/2 - (3*a^2*(-1 + x)*H[1, 1, x])/
    (2*x) + ep*((a^2*Pi*(-20*I + 3*Pi*x)*H[0, x])/(4*(-1 + x)) - 
     (a^2*Pi*(20*I - 3*Pi + 3*Pi*x)*H[1, x])/(4*x) + 
     ((I/2)*a^2*(3*Pi + (10*I)*x)*H[0, 0, x])/(-1 + x) - 
     (a^2*((3*I)*Pi + 10*x)*H[0, 1, x])/(2*x) - 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[1, 0, x])/(2*(-1 + x)) - 
     (a^2*(-10 + (3*I)*Pi + 10*x)*H[1, 1, x])/(2*x) + 
     (3*a^2*x*H[0, 0, 0, x])/(-1 + x) + (3*a^2*H[0, 0, 1, x])/2 + 
     (3*a^2*H[0, 1, 0, x])/2 + (3*a^2*H[0, 1, 1, x])/(2*x) + 
     (3*a^2*H[1, 0, 0, x])/(2*(-1 + x)) - (3*a^2*H[1, 0, 1, x])/2 - 
     (3*a^2*H[1, 1, 0, x])/2 - (3*a^2*(-1 + x)*H[1, 1, 1, x])/x - 
     (a^2*(-10*Pi^2 - I*Pi^3 + 10*Pi^2*x + 6*x*Zeta[3]))/(4*(-1 + x))) + 
   ep^2*(-(a^2*((-40*I)*Pi + 84*x + 5*Pi^2*x)*H[0, 0, x])/(8*(-1 + x)) + 
     (a^2*((-40*I)*Pi + 6*Pi^2 - 84*x + 7*Pi^2*x)*H[0, 1, x])/(8*x) + 
     (a^2*(84 + (40*I)*Pi - 13*Pi^2 - 84*x + 7*Pi^2*x)*H[1, 0, x])/
      (8*(-1 + x)) - (a^2*(-84 + (40*I)*Pi - 5*Pi^2 + 84*x + 5*Pi^2*x)*
       H[1, 1, x])/(8*x) + (a^2*((-3*I)*Pi + 20*x)*H[0, 0, 0, x])/
      (2*(-1 + x)) + (a^2*((-3*I)*Pi + 10*x)*H[0, 0, 1, x])/(2*x) + 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 0, 0, x])/(2*(-1 + x)) - 
     ((I/2)*a^2*(3*Pi - (10*I)*x)*H[1, 0, 1, x])/x + 
     (a^2*(10 - (3*I)*Pi - 10*x)*H[1, 1, 0, x])/(2*(-1 + x)) - 
     (a^2*(-20 + (3*I)*Pi + 20*x)*H[1, 1, 1, x])/(2*x) - 
     (9*a^2*x*H[0, 0, 0, 0, x])/(2*(-1 + x)) - (3*a^2*H[0, 0, 0, 1, x])/2 - 
     (3*a^2*H[0, 0, 1, 0, x])/2 + (3*a^2*H[0, 0, 1, 1, x])/(2*x) - 
     (3*a^2*H[0, 1, 0, 0, x])/(2*(-1 + x)) + (3*a^2*H[0, 1, 0, 1, x])/2 + 
     (3*a^2*H[0, 1, 1, 0, x])/2 + (3*a^2*(2 + x)*H[0, 1, 1, 1, x])/(2*x) + 
     (3*a^2*(-3 + x)*H[1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[1, 0, 0, 1, x])/2 + (3*a^2*H[1, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 0, 1, 1, x])/(2*x) - (3*a^2*H[1, 1, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[1, 1, 0, 1, x])/2 - (3*a^2*H[1, 1, 1, 0, x])/2 - 
     (9*a^2*(-1 + x)*H[1, 1, 1, 1, x])/(2*x) + 
     (a^2*(1260*Pi^2 + (200*I)*Pi^3 - 30*Pi^4 - 1260*Pi^2*x + 3*Pi^4*x - 
        1200*x*Zeta[3]))/(240*(-1 + x)) + 
     (a^2*H[0, x]*((-84*I)*Pi + I*Pi^3 + 20*Pi^2*x + 12*x*Zeta[3]))/
      (8*(-1 + x)) - (a^2*H[1, x]*((-84*I)*Pi + 20*Pi^2 + (3*I)*Pi^3 + 
        (84*I)*Pi*x - 40*Pi^2*x - I*Pi^3*x + 20*Pi^2*x^2 - 24*x*Zeta[3] + 
        12*x^2*Zeta[3]))/(8*(-1 + x)*x)) + 
   ep^3*((a^2*((-10*I)*Pi + 42*x + Pi^2*x)*H[0, 0, 0, x])/(2*(-1 + x)) - 
     (a^2*((40*I)*Pi - 6*Pi^2 - 84*x + 7*Pi^2*x)*H[0, 0, 1, x])/(8*x) - 
     (a^2*(84 + (40*I)*Pi - 13*Pi^2 - 84*x + 7*Pi^2*x)*H[0, 1, 0, x])/
      (8*(-1 + x)) + (a^2*(84 - (40*I)*Pi + 5*Pi^2 + 6*Pi^2*x)*H[0, 1, 1, x])/
      (8*x) - (a^2*(-84 + (40*I)*Pi - 11*Pi^2 + 6*Pi^2*x)*H[1, 0, 0, x])/
      (8*(-1 + x)) + (a^2*((-40*I)*Pi + 6*Pi^2 - 84*x + 7*Pi^2*x)*
       H[1, 0, 1, x])/(8*x) + (a^2*(84 - (40*I)*Pi - Pi^2 - 84*x + 7*Pi^2*x)*
       H[1, 1, 0, x])/(8*(-1 + x)) - 
     (a^2*(-42 + (10*I)*Pi - Pi^2 + 42*x + Pi^2*x)*H[1, 1, 1, x])/(2*x) - 
     (3*a^2*((-I)*Pi + 10*x)*H[0, 0, 0, 0, x])/(2*(-1 + x)) - 
     (a^2*((3*I)*Pi + 10*x)*H[0, 0, 0, 1, x])/(2*x) - 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[0, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 0, 1, 1, x])/(2*x) + 
     ((I/2)*a^2*(10*I + 3*Pi)*H[0, 1, 0, 0, x])/(-1 + x) + 
     (a^2*((-3*I)*Pi + 10*x)*H[0, 1, 0, 1, x])/(2*x) + 
     (a^2*(-10 + (3*I)*Pi + 10*x)*H[0, 1, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(20 - (3*I)*Pi + 10*x)*H[0, 1, 1, 1, x])/(2*x) + 
     (a^2*(-30 + (3*I)*Pi + 10*x)*H[1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*((-3*I)*Pi + 10*x)*H[1, 0, 0, 1, x])/(2*x) + 
     (a^2*(-10 + (3*I)*Pi + 10*x)*H[1, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 0, 1, 1, x])/(2*x) + 
     ((I/2)*a^2*(10*I + 3*Pi)*H[1, 1, 0, 0, x])/(-1 + x) - 
     (a^2*((3*I)*Pi + 10*x)*H[1, 1, 0, 1, x])/(2*x) - 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[1, 1, 1, 0, x])/(2*(-1 + x)) - 
     (3*a^2*(-10 + I*Pi + 10*x)*H[1, 1, 1, 1, x])/(2*x) + 
     (6*a^2*x*H[0, 0, 0, 0, 0, x])/(-1 + x) + (3*a^2*H[0, 0, 0, 0, 1, x])/2 + 
     (3*a^2*H[0, 0, 0, 1, 0, x])/2 + (3*a^2*H[0, 0, 0, 1, 1, x])/(2*x) + 
     (3*a^2*H[0, 0, 1, 0, 0, x])/(2*(-1 + x)) - (3*a^2*H[0, 0, 1, 0, 1, x])/
      2 - (3*a^2*H[0, 0, 1, 1, 0, x])/2 - 
     (3*a^2*(-2 + x)*H[0, 0, 1, 1, 1, x])/(2*x) - 
     (3*a^2*(-3 + x)*H[0, 1, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[0, 1, 0, 0, 1, x])/2 - (3*a^2*H[0, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[0, 1, 0, 1, 1, x])/(2*x) + (3*a^2*H[0, 1, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[0, 1, 1, 0, 1, x])/2 + 
     (3*a^2*H[0, 1, 1, 1, 0, x])/2 + (3*a^2*(3 + 2*x)*H[0, 1, 1, 1, 1, x])/
      (2*x) - (3*a^2*(-5 + 2*x)*H[1, 0, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[1, 0, 0, 0, 1, x])/2 - (3*a^2*H[1, 0, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 0, 0, 1, 1, x])/(2*x) + (3*a^2*H[1, 0, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[1, 0, 1, 0, 1, x])/2 + 
     (3*a^2*H[1, 0, 1, 1, 0, x])/2 + (3*a^2*(2 + x)*H[1, 0, 1, 1, 1, x])/
      (2*x) + (3*a^2*(1 + x)*H[1, 1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[1, 1, 0, 0, 1, x])/2 + (3*a^2*H[1, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 1, 0, 1, 1, x])/(2*x) + (3*a^2*H[1, 1, 1, 0, 0, x])/
      (2*(-1 + x)) - (3*a^2*H[1, 1, 1, 0, 1, x])/2 - 
     (3*a^2*H[1, 1, 1, 1, 0, x])/2 - (6*a^2*(-1 + x)*H[1, 1, 1, 1, 1, x])/x - 
     (a^2*H[0, x]*((5040*I)*Pi - (100*I)*Pi^3 - 1260*Pi^2*x + 3*Pi^4*x - 
        (840*I)*Pi*Zeta[3] - 1200*x*Zeta[3]))/(240*(-1 + x)) - 
     (a^2*H[0, 0, x]*((-252*I)*Pi + (3*I)*Pi^3 + 504*x + 50*Pi^2*x - 
        48*x*Zeta[3]))/(24*(-1 + x)) + 
     (a^2*H[1, 0, x]*(504 + (252*I)*Pi - 130*Pi^2 - (3*I)*Pi^3 - 504*x + 
        70*Pi^2*x - 156*Zeta[3] + 120*x*Zeta[3]))/(24*(-1 + x)) + 
     (a^2*H[1, x]*((5040*I)*Pi - 1260*Pi^2 - (300*I)*Pi^3 + 30*Pi^4 - 
        (5040*I)*Pi*x + 2520*Pi^2*x + (100*I)*Pi^3*x - 6*Pi^4*x - 
        1260*Pi^2*x^2 + 3*Pi^4*x^2 - (840*I)*Pi*Zeta[3] + 2400*x*Zeta[3] + 
        (840*I)*Pi*x*Zeta[3] - 1200*x^2*Zeta[3]))/(240*(-1 + x)*x) - 
     (a^2*H[1, 1, x]*(504 - (252*I)*Pi + 50*Pi^2 + (9*I)*Pi^3 - 1008*x + 
        (252*I)*Pi*x - 100*Pi^2*x - (15*I)*Pi^3*x + 504*x^2 + 50*Pi^2*x^2 - 
        84*Zeta[3] + 168*x*Zeta[3] - 48*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((252*I)*Pi - 60*Pi^2 - (9*I)*Pi^3 + 504*x - 
        (252*I)*Pi*x - 10*Pi^2*x + (15*I)*Pi^3*x - 504*x^2 + 70*Pi^2*x^2 - 
        156*x*Zeta[3] + 120*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*(1260*Pi^2 + (210*I)*Pi^3 - 50*Pi^4 - (4*I)*Pi^5 - 1260*Pi^2*x + 
        5*Pi^4*x - 210*Pi^2*Zeta[3] - 1260*x*Zeta[3] + 225*Pi^2*x*Zeta[3] - 
        180*x*Zeta[5]))/(120*(-1 + x))) + 
   ep^4*(-(a^2*((-40*I)*Pi + 252*x + 3*Pi^2*x)*H[0, 0, 0, 0, x])/
      (8*(-1 + x)) + (a^2*((-40*I)*Pi + 6*Pi^2 - 84*x + 7*Pi^2*x)*
       H[0, 0, 0, 1, x])/(8*x) + (a^2*(84 + (40*I)*Pi - 13*Pi^2 - 84*x + 
        7*Pi^2*x)*H[0, 0, 1, 0, x])/(8*(-1 + x)) - 
     (a^2*(-84 + (40*I)*Pi - 5*Pi^2 + 6*Pi^2*x)*H[0, 0, 1, 1, x])/(8*x) + 
     (a^2*(-84 + (40*I)*Pi - 11*Pi^2 + 6*Pi^2*x)*H[0, 1, 0, 0, x])/
      (8*(-1 + x)) - (a^2*((40*I)*Pi - 6*Pi^2 - 84*x + 7*Pi^2*x)*
       H[0, 1, 0, 1, x])/(8*x) - (a^2*(84 - (40*I)*Pi - Pi^2 - 84*x + 
        7*Pi^2*x)*H[0, 1, 1, 0, x])/(8*(-1 + x)) + 
     (a^2*(168 - (40*I)*Pi + 4*Pi^2 + 84*x + 5*Pi^2*x)*H[0, 1, 1, 1, x])/
      (8*x) + (a^2*(-252 + (40*I)*Pi - 9*Pi^2 + 84*x + 5*Pi^2*x)*
       H[1, 0, 0, 0, x])/(8*(-1 + x)) - 
     (a^2*((40*I)*Pi - 6*Pi^2 - 84*x + 7*Pi^2*x)*H[1, 0, 0, 1, x])/(8*x) - 
     (a^2*(84 - (40*I)*Pi - Pi^2 - 84*x + 7*Pi^2*x)*H[1, 0, 1, 0, x])/
      (8*(-1 + x)) + (a^2*(84 - (40*I)*Pi + 5*Pi^2 + 6*Pi^2*x)*
       H[1, 0, 1, 1, x])/(8*x) - (a^2*(84 - (40*I)*Pi - Pi^2 + 6*Pi^2*x)*
       H[1, 1, 0, 0, x])/(8*(-1 + x)) + 
     (a^2*((-40*I)*Pi + 6*Pi^2 - 84*x + 7*Pi^2*x)*H[1, 1, 0, 1, x])/(8*x) + 
     (a^2*(84 + (40*I)*Pi - 13*Pi^2 - 84*x + 7*Pi^2*x)*H[1, 1, 1, 0, x])/
      (8*(-1 + x)) - (a^2*(-252 + (40*I)*Pi - 3*Pi^2 + 252*x + 3*Pi^2*x)*
       H[1, 1, 1, 1, x])/(8*x) + (a^2*((-3*I)*Pi + 40*x)*H[0, 0, 0, 0, 0, x])/
      (2*(-1 + x)) + (a^2*((-3*I)*Pi + 10*x)*H[0, 0, 0, 0, 1, x])/(2*x) + 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[0, 0, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 0, 0, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 0, 1, 0, 0, x])/(2*(-1 + x)) - 
     ((I/2)*a^2*(3*Pi - (10*I)*x)*H[0, 0, 1, 0, 1, x])/x + 
     (a^2*(10 - (3*I)*Pi - 10*x)*H[0, 0, 1, 1, 0, x])/(2*(-1 + x)) - 
     (a^2*(-20 + (3*I)*Pi + 10*x)*H[0, 0, 1, 1, 1, x])/(2*x) - 
     (a^2*(-30 + (3*I)*Pi + 10*x)*H[0, 1, 0, 0, 0, x])/(2*(-1 + x)) - 
     ((I/2)*a^2*(3*Pi - (10*I)*x)*H[0, 1, 0, 0, 1, x])/x + 
     (a^2*(10 - (3*I)*Pi - 10*x)*H[0, 1, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 1, 0, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi)*H[0, 1, 1, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*((-3*I)*Pi + 10*x)*H[0, 1, 1, 0, 1, x])/(2*x) + 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[0, 1, 1, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(30 - (3*I)*Pi + 20*x)*H[0, 1, 1, 1, 1, x])/(2*x) - 
     (a^2*(-50 + (3*I)*Pi + 20*x)*H[1, 0, 0, 0, 0, x])/(2*(-1 + x)) - 
     ((I/2)*a^2*(3*Pi - (10*I)*x)*H[1, 0, 0, 0, 1, x])/x + 
     (a^2*(10 - (3*I)*Pi - 10*x)*H[1, 0, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 0, 0, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 0, 1, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*((-3*I)*Pi + 10*x)*H[1, 0, 1, 0, 1, x])/(2*x) + 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[1, 0, 1, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(20 - (3*I)*Pi + 10*x)*H[1, 0, 1, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi + 10*x)*H[1, 1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*((-3*I)*Pi + 10*x)*H[1, 1, 0, 0, 1, x])/(2*x) + 
     (a^2*(-10 - (3*I)*Pi + 10*x)*H[1, 1, 0, 1, 0, x])/(2*(-1 + x)) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 1, 0, 1, 1, x])/(2*x) + 
     (a^2*(10 - (3*I)*Pi)*H[1, 1, 1, 0, 0, x])/(2*(-1 + x)) - 
     ((I/2)*a^2*(3*Pi - (10*I)*x)*H[1, 1, 1, 0, 1, x])/x + 
     (a^2*(10 - (3*I)*Pi - 10*x)*H[1, 1, 1, 1, 0, x])/(2*(-1 + x)) - 
     (a^2*(-40 + (3*I)*Pi + 40*x)*H[1, 1, 1, 1, 1, x])/(2*x) - 
     (15*a^2*x*H[0, 0, 0, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[0, 0, 0, 0, 0, 1, x])/2 - (3*a^2*H[0, 0, 0, 0, 1, 0, x])/2 + 
     (3*a^2*H[0, 0, 0, 0, 1, 1, x])/(2*x) - (3*a^2*H[0, 0, 0, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[0, 0, 0, 1, 0, 1, x])/2 + 
     (3*a^2*H[0, 0, 0, 1, 1, 0, x])/2 + 
     (3*a^2*(2 + x)*H[0, 0, 0, 1, 1, 1, x])/(2*x) + 
     (3*a^2*(-3 + x)*H[0, 0, 1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[0, 0, 1, 0, 0, 1, x])/2 + (3*a^2*H[0, 0, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[0, 0, 1, 0, 1, 1, x])/(2*x) - (3*a^2*H[0, 0, 1, 1, 0, 0, x])/
      (2*(-1 + x)) - (3*a^2*H[0, 0, 1, 1, 0, 1, x])/2 - 
     (3*a^2*H[0, 0, 1, 1, 1, 0, x])/2 - 
     (3*a^2*(-3 + 2*x)*H[0, 0, 1, 1, 1, 1, x])/(2*x) + 
     (3*a^2*(-5 + 2*x)*H[0, 1, 0, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[0, 1, 0, 0, 0, 1, x])/2 + (3*a^2*H[0, 1, 0, 0, 1, 0, x])/2 + 
     (3*a^2*H[0, 1, 0, 0, 1, 1, x])/(2*x) - (3*a^2*H[0, 1, 0, 1, 0, 0, x])/
      (2*(-1 + x)) - (3*a^2*H[0, 1, 0, 1, 0, 1, x])/2 - 
     (3*a^2*H[0, 1, 0, 1, 1, 0, x])/2 - 
     (3*a^2*(-2 + x)*H[0, 1, 0, 1, 1, 1, x])/(2*x) - 
     (3*a^2*(1 + x)*H[0, 1, 1, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[0, 1, 1, 0, 0, 1, x])/2 - (3*a^2*H[0, 1, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[0, 1, 1, 0, 1, 1, x])/(2*x) - (3*a^2*H[0, 1, 1, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[0, 1, 1, 1, 0, 1, x])/2 + 
     (3*a^2*H[0, 1, 1, 1, 1, 0, x])/2 + 
     (3*a^2*(4 + 3*x)*H[0, 1, 1, 1, 1, 1, x])/(2*x) + 
     (3*a^2*(-7 + 3*x)*H[1, 0, 0, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[1, 0, 0, 0, 0, 1, x])/2 + (3*a^2*H[1, 0, 0, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 0, 0, 0, 1, 1, x])/(2*x) - (3*a^2*H[1, 0, 0, 1, 0, 0, x])/
      (2*(-1 + x)) - (3*a^2*H[1, 0, 0, 1, 0, 1, x])/2 - 
     (3*a^2*H[1, 0, 0, 1, 1, 0, x])/2 - 
     (3*a^2*(-2 + x)*H[1, 0, 0, 1, 1, 1, x])/(2*x) - 
     (3*a^2*(1 + x)*H[1, 0, 1, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[1, 0, 1, 0, 0, 1, x])/2 - (3*a^2*H[1, 0, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 0, 1, 0, 1, 1, x])/(2*x) - (3*a^2*H[1, 0, 1, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[1, 0, 1, 1, 0, 1, x])/2 + 
     (3*a^2*H[1, 0, 1, 1, 1, 0, x])/2 + 
     (3*a^2*(3 + 2*x)*H[1, 0, 1, 1, 1, 1, x])/(2*x) - 
     (3*a^2*(1 + 2*x)*H[1, 1, 0, 0, 0, 0, x])/(2*(-1 + x)) - 
     (3*a^2*H[1, 1, 0, 0, 0, 1, x])/2 - (3*a^2*H[1, 1, 0, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 1, 0, 0, 1, 1, x])/(2*x) - (3*a^2*H[1, 1, 0, 1, 0, 0, x])/
      (2*(-1 + x)) + (3*a^2*H[1, 1, 0, 1, 0, 1, x])/2 + 
     (3*a^2*H[1, 1, 0, 1, 1, 0, x])/2 + 
     (3*a^2*(2 + x)*H[1, 1, 0, 1, 1, 1, x])/(2*x) + 
     (3*a^2*(-3 + x)*H[1, 1, 1, 0, 0, 0, x])/(2*(-1 + x)) + 
     (3*a^2*H[1, 1, 1, 0, 0, 1, x])/2 + (3*a^2*H[1, 1, 1, 0, 1, 0, x])/2 + 
     (3*a^2*H[1, 1, 1, 0, 1, 1, x])/(2*x) - (3*a^2*H[1, 1, 1, 1, 0, 0, x])/
      (2*(-1 + x)) - (3*a^2*H[1, 1, 1, 1, 0, 1, x])/2 - 
     (3*a^2*H[1, 1, 1, 1, 1, 0, x])/2 - 
     (15*a^2*(-1 + x)*H[1, 1, 1, 1, 1, 1, x])/(2*x) + 
     (a^2*H[0, 0, 0, x]*((-252*I)*Pi + (3*I)*Pi^3 + 1008*x + 40*Pi^2*x - 
        132*x*Zeta[3]))/(24*(-1 + x)) - 
     (a^2*H[1, 0, 0, x]*(-504 + (252*I)*Pi - 110*Pi^2 - (3*I)*Pi^3 + 
        60*Pi^2*x + 12*Zeta[3] + 36*x*Zeta[3]))/(24*(-1 + x)) - 
     (a^2*H[0, 1, 0, x]*(504 + (252*I)*Pi - 130*Pi^2 - (3*I)*Pi^3 - 504*x + 
        70*Pi^2*x - 156*Zeta[3] + 120*x*Zeta[3]))/(24*(-1 + x)) + 
     (a^2*H[1, 1, 0, x]*(504 - (252*I)*Pi - 10*Pi^2 + (3*I)*Pi^3 - 504*x + 
        70*Pi^2*x - 84*Zeta[3] + 120*x*Zeta[3]))/(24*(-1 + x)) + 
     (a^2*H[0, 0, x]*((20160*I)*Pi - (400*I)*Pi^3 - 40320*x - 4200*Pi^2*x + 
        59*Pi^4*x - (3360*I)*Pi*Zeta[3] + 6400*x*Zeta[3]))/(960*(-1 + x)) + 
     (a^2*H[1, 0, x]*(40320 + (20160*I)*Pi - 10920*Pi^2 - (400*I)*Pi^3 - 
        23*Pi^4 - 40320*x + 5880*Pi^2*x + 35*Pi^4*x - 20800*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] + 16000*x*Zeta[3]))/(960*(-1 + x)) - 
     (a^2*H[1, 1, 1, x]*(1008 - (252*I)*Pi + 40*Pi^2 + (9*I)*Pi^3 - 2016*x + 
        (252*I)*Pi*x - 80*Pi^2*x - (3*I)*Pi^3*x + 1008*x^2 + 40*Pi^2*x^2 - 
        168*Zeta[3] + 264*x*Zeta[3] - 132*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(-504 + (252*I)*Pi - 50*Pi^2 - (9*I)*Pi^3 + 504*x - 
        (252*I)*Pi*x - 10*Pi^2*x + (3*I)*Pi^3*x + 60*Pi^2*x^2 + 84*Zeta[3] - 
        84*x*Zeta[3] + 36*x^2*Zeta[3]))/(24*(-1 + x)*x) - 
     (a^2*H[0, 0, 1, x]*((-252*I)*Pi + 60*Pi^2 + (9*I)*Pi^3 + 504*x + 
        (252*I)*Pi*x - 130*Pi^2*x - (3*I)*Pi^3*x - 504*x^2 + 70*Pi^2*x^2 - 
        156*x*Zeta[3] + 120*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 0, 1, x]*((252*I)*Pi - 60*Pi^2 - (9*I)*Pi^3 + 504*x - 
        (252*I)*Pi*x - 10*Pi^2*x + (3*I)*Pi^3*x - 504*x^2 + 70*Pi^2*x^2 - 
        84*x*Zeta[3] + 120*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(-40320 + (20160*I)*Pi - 4200*Pi^2 - (1200*I)*Pi^3 + 
        167*Pi^4 + 80640*x - (20160*I)*Pi*x + 8400*Pi^2*x + (2000*I)*Pi^3*x - 
        334*Pi^4*x - 40320*x^2 - 4200*Pi^2*x^2 + 59*Pi^4*x^2 + 
        11200*Zeta[3] - (3360*I)*Pi*Zeta[3] - 22400*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] + 6400*x^2*Zeta[3]))/(960*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((20160*I)*Pi - 5040*Pi^2 - (1200*I)*Pi^3 + 120*Pi^4 + 
        40320*x - (20160*I)*Pi*x - 840*Pi^2*x + (2000*I)*Pi^3*x - 
        263*Pi^4*x - 40320*x^2 + 5880*Pi^2*x^2 + 35*Pi^4*x^2 - 
        (3360*I)*Pi*Zeta[3] - 20800*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] + 
        16000*x^2*Zeta[3]))/(960*(-1 + x)*x) + 
     (a^2*(846720*Pi^2 + (141120*I)*Pi^3 - 35280*Pi^4 - (4480*I)*Pi^5 - 
        693*Pi^6 - 846720*Pi^2*x + 3528*Pi^4*x + 963*Pi^6*x - 
        235200*Pi^2*Zeta[3] - (23520*I)*Pi^3*Zeta[3] - 846720*x*Zeta[3] + 
        252000*Pi^2*x*Zeta[3] + 141120*x*Zeta[3]^2 - 201600*x*Zeta[5]))/
      (40320*(-1 + x)) - (a^2*H[0, x]*((40320*I)*Pi - (840*I)*Pi^3 - 
        (47*I)*Pi^5 - 10080*Pi^2*x + 40*Pi^4*x - (11200*I)*Pi*Zeta[3] - 
        10080*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] - 1440*x*Zeta[5]))/
      (960*(-1 + x)) + (a^2*H[1, x]*((40320*I)*Pi - 10080*Pi^2 - 
        (2520*I)*Pi^3 + 400*Pi^4 - (15*I)*Pi^5 - (40320*I)*Pi*x + 
        20160*Pi^2*x + (840*I)*Pi^3*x - 80*Pi^4*x + (47*I)*Pi^5*x - 
        10080*Pi^2*x^2 + 40*Pi^4*x^2 - (11200*I)*Pi*Zeta[3] + 
        1680*Pi^2*Zeta[3] + 20160*x*Zeta[3] + (11200*I)*Pi*x*Zeta[3] - 
        3600*Pi^2*x*Zeta[3] - 10080*x^2*Zeta[3] + 1800*Pi^2*x^2*Zeta[3] + 
        2880*x*Zeta[5] - 1440*x^2*Zeta[5]))/(960*(-1 + x)*x)), 
  (a^2*(-I + nc)*(I + nc)*(1 - x + I*Pi*x))/(2*nc*(-1 + x)*x) + 
   (a^2*(-1 - nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi + x + nc^2*x + (2*I)*Pi*x - 
      (4*I)*nc^2*Pi*x)*H[0, x])/(2*nc*(-1 + x)^2) - 
   (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 0, x])/(2*nc*(-1 + x)^2) + 
   ep*((a^2*(2 + 2*nc^2 - 8*x - 8*nc^2*x - (18*I)*Pi*x + (22*I)*nc^2*Pi*x + 
        3*Pi^2*x - 3*nc^2*Pi^2*x + 6*x^2 + 6*nc^2*x^2 + (16*I)*Pi*x^2 - 
        (24*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[0, x])/
      (4*nc*(-1 + x)^2*x) + (a^2*(-8 + 12*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 
        7*x - 13*nc^2*x - (2*I)*Pi*x + (4*I)*nc^2*Pi*x)*H[0, 0, x])/
      (2*nc*(-1 + x)^2) + ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, x])/(nc*(-1 + x)^2) + (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, x])/(nc*(-1 + x)^2) + (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     (a^2*(-12 - 12*nc^2 + 24*x + 24*nc^2*x - (12*I)*Pi*x - 
        (12*I)*nc^2*Pi*x + 3*Pi^2*x + 3*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x - 12*x^2 - 12*nc^2*x^2 + (12*I)*Pi*x^2 + 
        (12*I)*nc^2*Pi*x^2 - 3*Pi^2*x^2 - 3*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + 
        (4*I)*nc^2*Pi^3*x^2 - 18*x*Zeta[3] + 18*nc^2*x*Zeta[3] + 
        12*x^2*Zeta[3] - 24*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)^2*x)) + 
   ep^2*(-(a^2*(12 + 12*nc^2 + 192*x - 312*nc^2*x - (108*I)*Pi*x + 
         (132*I)*nc^2*Pi*x + 15*Pi^2*x - 15*nc^2*Pi^2*x - 180*x^2 + 
         324*nc^2*x^2 + (96*I)*Pi*x^2 - (144*I)*nc^2*Pi*x^2 - 10*Pi^2*x^2 + 
         20*nc^2*Pi^2*x^2)*H[0, 0, x])/(24*nc*(-1 + x)^2*x) - 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[1, 0, x])/(4*nc*(-1 + x)^2) + 
     (a^2*(17 - 23*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 15*x + 25*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, x])/
      (nc*(-1 + x)^2) + (a^2*(9 - 11*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 8*x + 
        12*nc^2*x + (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 0, x])/(nc*(-1 + x)^2) - (3*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, x]*((-I)*Pi^3 + 6*Zeta[3]))/
      (12*nc*(-1 + x)^2) + (a^2*H[0, x]*(24 + 24*nc^2 - 96*x - 96*nc^2*x - 
        (240*I)*Pi*x + (264*I)*nc^2*Pi*x + 55*Pi^2*x - 65*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x - (3*I)*nc^2*Pi^3*x + 72*x^2 + 72*nc^2*x^2 + 
        (216*I)*Pi*x^2 - (288*I)*nc^2*Pi*x^2 - 49*Pi^2*x^2 + 
        71*nc^2*Pi^2*x^2 - (2*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 + 
        36*x*Zeta[3] - 36*nc^2*x*Zeta[3] - 24*x^2*Zeta[3] + 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) - 
     (a^2*(480 + 480*nc^2 - 10*Pi^2 - 10*nc^2*Pi^2 - 960*x - 960*nc^2*x + 
        (480*I)*Pi*x + (480*I)*nc^2*Pi*x - 100*Pi^2*x - 100*nc^2*Pi^2*x - 
        (210*I)*Pi^3*x + (190*I)*nc^2*Pi^3*x + 27*Pi^4*x - 27*nc^2*Pi^4*x + 
        480*x^2 + 480*nc^2*x^2 - (480*I)*Pi*x^2 - (480*I)*nc^2*Pi*x^2 + 
        110*Pi^2*x^2 + 110*nc^2*Pi^2*x^2 + (190*I)*Pi^3*x^2 - 
        (210*I)*nc^2*Pi^3*x^2 - 18*Pi^4*x^2 + 36*nc^2*Pi^4*x^2 + 
        1080*x*Zeta[3] - 1320*nc^2*x*Zeta[3] - 960*x^2*Zeta[3] + 
        1440*nc^2*x^2*Zeta[3]))/(240*nc*(-1 + x)^2*x)) + 
   ep^3*((a^2*(3 + 3*nc^2 + 108*x - 144*nc^2*x - (27*I)*Pi*x + 
        (33*I)*nc^2*Pi*x + 3*Pi^2*x - 3*nc^2*Pi^2*x - 99*x^2 + 153*nc^2*x^2 + 
        (24*I)*Pi*x^2 - (36*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*
       H[0, 0, 0, x])/(6*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[0, 1, 0, x])/
      (4*nc*(-1 + x)^2) + (a^2*(240 - 264*nc^2 - (108*I)*Pi + 
        (132*I)*nc^2*Pi + 15*Pi^2 - 15*nc^2*Pi^2 - 216*x + 288*nc^2*x + 
        (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 10*Pi^2*x + 20*nc^2*Pi^2*x)*
       H[1, 0, 0, x])/(24*nc*(-1 + x)^2) + 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[1, 1, 0, x])/
      (4*nc*(-1 + x)^2) + (a^2*(-26 + 34*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 
        23*x - 37*nc^2*x - (2*I)*Pi*x + (4*I)*nc^2*Pi*x)*H[0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) + ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-9 + 11*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 8*x - 12*nc^2*x - 
        (2*I)*Pi*x + (4*I)*nc^2*Pi*x)*H[0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 0, x])/
      (nc*(-1 + x)^2) + (a^2*(-18 + 22*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 
        16*x - 24*nc^2*x - (2*I)*Pi*x + (4*I)*nc^2*Pi*x)*H[1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) + ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-9 + 11*nc^2 + (3*I)*Pi - (3*I)*nc^2*Pi + 8*x - 12*nc^2*x - 
        (2*I)*Pi*x + (4*I)*nc^2*Pi*x)*H[1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 0, x])/
      (nc*(-1 + x)^2) + (2*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) + (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) + (3*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) + (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) + ((I/12)*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2) + 
     ((I/12)*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2) + 
     (a^2*H[1, 0, x]*((240*I)*Pi - (264*I)*nc^2*Pi - 54*Pi^2 + 66*nc^2*Pi^2 - 
        (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 - (216*I)*Pi*x + (288*I)*nc^2*Pi*x + 
        48*Pi^2*x - 72*nc^2*Pi^2*x + (2*I)*Pi^3*x - (4*I)*nc^2*Pi^3*x - 
        36*Zeta[3] + 36*nc^2*Zeta[3] + 24*x*Zeta[3] - 48*nc^2*x*Zeta[3]))/
      (24*nc*(-1 + x)^2) + (a^2*H[1, x]*((-180*I)*Pi^3 + (220*I)*nc^2*Pi^3 + 
        27*Pi^4 - 27*nc^2*Pi^4 + (160*I)*Pi^3*x - (240*I)*nc^2*Pi^3*x - 
        18*Pi^4*x + 36*nc^2*Pi^4*x + 1080*Zeta[3] - 1320*nc^2*Zeta[3] - 
        960*x*Zeta[3] + 1440*nc^2*x*Zeta[3]))/(240*nc*(-1 + x)^2) + 
     (a^2*H[0, 0, x]*(-24 - 24*nc^2 - 384*x + 624*nc^2*x + (240*I)*Pi*x - 
        (264*I)*nc^2*Pi*x - 46*Pi^2*x + 54*nc^2*Pi^2*x - (3*I)*Pi^3*x + 
        (3*I)*nc^2*Pi^3*x + 360*x^2 - 648*nc^2*x^2 - (216*I)*Pi*x^2 + 
        (288*I)*nc^2*Pi*x^2 + 41*Pi^2*x^2 - 59*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 48*x*Zeta[3] - 
        48*nc^2*x*Zeta[3] - 32*x^2*Zeta[3] + 64*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)^2*x) - (a^2*H[0, x]*(-480 - 480*nc^2 + 10*Pi^2 + 
        10*nc^2*Pi^2 + 1920*x + 1920*nc^2*x + (4800*I)*Pi*x - 
        (5280*I)*nc^2*Pi*x - 1240*Pi^2*x + 1280*nc^2*Pi^2*x - (90*I)*Pi^3*x + 
        (110*I)*nc^2*Pi^3*x + 3*Pi^4*x - 3*nc^2*Pi^4*x - 1440*x^2 - 
        1440*nc^2*x^2 - (4320*I)*Pi*x^2 + (5760*I)*nc^2*Pi*x^2 + 
        1110*Pi^2*x^2 - 1410*nc^2*Pi^2*x^2 + (80*I)*Pi^3*x^2 - 
        (120*I)*nc^2*Pi^3*x^2 - 2*Pi^4*x^2 + 4*nc^2*Pi^4*x^2 - 
        1360*x*Zeta[3] + 1040*nc^2*x*Zeta[3] - (840*I)*Pi*x*Zeta[3] + 
        (840*I)*nc^2*Pi*x*Zeta[3] + 1240*x^2*Zeta[3] - 
        1160*nc^2*x^2*Zeta[3] + (560*I)*Pi*x^2*Zeta[3] - 
        (1120*I)*nc^2*Pi*x^2*Zeta[3]))/(240*nc*(-1 + x)^2*x) + 
     (a^2*(-2880 - 2880*nc^2 + 60*Pi^2 + 60*nc^2*Pi^2 + 5760*x + 
        5760*nc^2*x - (2880*I)*Pi*x - (2880*I)*nc^2*Pi*x + 600*Pi^2*x + 
        600*nc^2*Pi^2*x + (1380*I)*Pi^3*x - (1140*I)*nc^2*Pi^3*x - 
        273*Pi^4*x + 267*nc^2*Pi^4*x - (24*I)*Pi^5*x + (24*I)*nc^2*Pi^5*x - 
        2880*x^2 - 2880*nc^2*x^2 + (2880*I)*Pi*x^2 + (2880*I)*nc^2*Pi*x^2 - 
        660*Pi^2*x^2 - 660*nc^2*Pi^2*x^2 - (1260*I)*Pi^3*x^2 + 
        (1260*I)*nc^2*Pi^3*x^2 + 246*Pi^4*x^2 - 294*nc^2*Pi^4*x^2 + 
        (16*I)*Pi^5*x^2 - (32*I)*nc^2*Pi^5*x^2 + 840*Zeta[3] + 
        840*nc^2*Zeta[3] - 8880*x*Zeta[3] + 6240*nc^2*x*Zeta[3] + 
        (840*I)*Pi*x*Zeta[3] + (840*I)*nc^2*Pi*x*Zeta[3] + 
        90*Pi^2*x*Zeta[3] - 90*nc^2*Pi^2*x*Zeta[3] + 7320*x^2*Zeta[3] - 
        7800*nc^2*x^2*Zeta[3] - (840*I)*Pi*x^2*Zeta[3] - 
        (840*I)*nc^2*Pi*x^2*Zeta[3] - 60*Pi^2*x^2*Zeta[3] + 
        120*nc^2*Pi^2*x^2*Zeta[3] - 1080*x*Zeta[5] + 1080*nc^2*x*Zeta[5] + 
        720*x^2*Zeta[5] - 1440*nc^2*x^2*Zeta[5]))/(720*nc*(-1 + x)^2*x)) + 
   ep^4*(-(a^2*(4 + 4*nc^2 + 224*x - 280*nc^2*x - (36*I)*Pi*x + 
         (44*I)*nc^2*Pi*x + 3*Pi^2*x - 3*nc^2*Pi^2*x - 204*x^2 + 
         300*nc^2*x^2 + (32*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 
         4*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/(8*nc*(-1 + x)^2*x) - 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[0, 0, 1, 0, x])/
      (4*nc*(-1 + x)^2) - (a^2*(240 - 264*nc^2 - (108*I)*Pi + 
        (132*I)*nc^2*Pi + 15*Pi^2 - 15*nc^2*Pi^2 - 216*x + 288*nc^2*x + 
        (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 10*Pi^2*x + 20*nc^2*Pi^2*x)*
       H[0, 1, 0, 0, x])/(24*nc*(-1 + x)^2) - 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[0, 1, 1, 0, x])/
      (4*nc*(-1 + x)^2) - (a^2*(120 - 132*nc^2 - (27*I)*Pi + (33*I)*nc^2*Pi + 
        3*Pi^2 - 3*nc^2*Pi^2 - 108*x + 144*nc^2*x + (24*I)*Pi*x - 
        (36*I)*nc^2*Pi*x - 2*Pi^2*x + 4*nc^2*Pi^2*x)*H[1, 0, 0, 0, x])/
      (6*nc*(-1 + x)^2) - (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + 
        (16*I)*x - (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[1, 0, 1, 0, x])/
      (4*nc*(-1 + x)^2) - (a^2*(240 - 264*nc^2 - (108*I)*Pi + 
        (132*I)*nc^2*Pi + 15*Pi^2 - 15*nc^2*Pi^2 - 216*x + 288*nc^2*x + 
        (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 10*Pi^2*x + 20*nc^2*Pi^2*x)*
       H[1, 1, 0, 0, x])/(24*nc*(-1 + x)^2) - 
     (a^2*Pi*(-18*I + (22*I)*nc^2 + 3*Pi - 3*nc^2*Pi + (16*I)*x - 
        (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[1, 1, 1, 0, x])/
      (4*nc*(-1 + x)^2) + (a^2*(35 - 45*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 
        31*x + 49*nc^2*x + (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(9 - 11*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(18 - 22*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 16*x + 24*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(9 - 11*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(27 - 33*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 24*x + 36*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(9 - 11*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(18 - 22*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 16*x + 24*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(9 - 11*nc^2 - (3*I)*Pi + (3*I)*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - ((I/2)*a^2*Pi*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)^2) - 
     (5*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[0, 1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (2*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2) - (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*
       H[1, 1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2) + 
     (a^2*(3 - 3*nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2) + 
     (a^2*H[1, 0, 0, x]*(480 - 528*nc^2 - (240*I)*Pi + (264*I)*nc^2*Pi + 
        45*Pi^2 - 55*nc^2*Pi^2 + (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 432*x + 
        576*nc^2*x + (216*I)*Pi*x - (288*I)*nc^2*Pi*x - 40*Pi^2*x + 
        60*nc^2*Pi^2*x - (2*I)*Pi^3*x + (4*I)*nc^2*Pi^3*x - 48*Zeta[3] + 
        48*nc^2*Zeta[3] + 32*x*Zeta[3] - 64*nc^2*x*Zeta[3]))/
      (24*nc*(-1 + x)^2) + (a^2*H[0, 1, 0, x]*((-240*I)*Pi + 
        (264*I)*nc^2*Pi + 54*Pi^2 - 66*nc^2*Pi^2 + (3*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 + (216*I)*Pi*x - (288*I)*nc^2*Pi*x - 48*Pi^2*x + 
        72*nc^2*Pi^2*x - (2*I)*Pi^3*x + (4*I)*nc^2*Pi^3*x + 36*Zeta[3] - 
        36*nc^2*Zeta[3] - 24*x*Zeta[3] + 48*nc^2*x*Zeta[3]))/
      (24*nc*(-1 + x)^2) + (a^2*H[1, 1, 0, x]*((-240*I)*Pi + 
        (264*I)*nc^2*Pi + 54*Pi^2 - 66*nc^2*Pi^2 + (3*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 + (216*I)*Pi*x - (288*I)*nc^2*Pi*x - 48*Pi^2*x + 
        72*nc^2*Pi^2*x - (2*I)*Pi^3*x + (4*I)*nc^2*Pi^3*x + 36*Zeta[3] - 
        36*nc^2*Zeta[3] - 24*x*Zeta[3] + 48*nc^2*x*Zeta[3]))/
      (24*nc*(-1 + x)^2) - (a^2*H[0, 1, x]*((-180*I)*Pi^3 + 
        (220*I)*nc^2*Pi^3 + 27*Pi^4 - 27*nc^2*Pi^4 + (160*I)*Pi^3*x - 
        (240*I)*nc^2*Pi^3*x - 18*Pi^4*x + 36*nc^2*Pi^4*x + 1080*Zeta[3] - 
        1320*nc^2*Zeta[3] - 960*x*Zeta[3] + 1440*nc^2*x*Zeta[3]))/
      (240*nc*(-1 + x)^2) - (a^2*H[1, 1, x]*((-180*I)*Pi^3 + 
        (220*I)*nc^2*Pi^3 + 27*Pi^4 - 27*nc^2*Pi^4 + (160*I)*Pi^3*x - 
        (240*I)*nc^2*Pi^3*x - 18*Pi^4*x + 36*nc^2*Pi^4*x + 1080*Zeta[3] - 
        1320*nc^2*Zeta[3] - 960*x*Zeta[3] + 1440*nc^2*x*Zeta[3]))/
      (240*nc*(-1 + x)^2) + (a^2*H[1, 0, x]*((4800*I)*Pi - (5280*I)*nc^2*Pi - 
        1200*Pi^2 + 1320*nc^2*Pi^2 - (90*I)*Pi^3 + (110*I)*nc^2*Pi^3 + 
        3*Pi^4 - 3*nc^2*Pi^4 - (4320*I)*Pi*x + (5760*I)*nc^2*Pi*x + 
        1080*Pi^2*x - 1440*nc^2*Pi^2*x + (80*I)*Pi^3*x - 
        (120*I)*nc^2*Pi^3*x - 2*Pi^4*x + 4*nc^2*Pi^4*x - 1080*Zeta[3] + 
        1320*nc^2*Zeta[3] - (840*I)*Pi*Zeta[3] + (840*I)*nc^2*Pi*Zeta[3] + 
        960*x*Zeta[3] - 1440*nc^2*x*Zeta[3] + (560*I)*Pi*x*Zeta[3] - 
        (1120*I)*nc^2*Pi*x*Zeta[3]))/(240*nc*(-1 + x)^2) + 
     (a^2*H[0, 0, 0, x]*(24 + 24*nc^2 + 864*x - 1152*nc^2*x - (240*I)*Pi*x + 
        (264*I)*nc^2*Pi*x + 37*Pi^2*x - 43*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x - 792*x^2 + 1224*nc^2*x^2 + (216*I)*Pi*x^2 - 
        (288*I)*nc^2*Pi*x^2 - 33*Pi^2*x^2 + 47*nc^2*Pi^2*x^2 - 
        (2*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 - 132*x*Zeta[3] + 
        132*nc^2*x*Zeta[3] + 88*x^2*Zeta[3] - 176*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)^2*x) + (a^2*H[0, 0, x]*(-5760 - 5760*nc^2 + 120*Pi^2 + 
        120*nc^2*Pi^2 - 92160*x + 149760*nc^2*x + (57600*I)*Pi*x - 
        (63360*I)*nc^2*Pi*x - 12480*Pi^2*x + 12720*nc^2*Pi^2*x - 
        (1080*I)*Pi^3*x + (1320*I)*nc^2*Pi^3*x + 177*Pi^4*x - 
        177*nc^2*Pi^4*x + 86400*x^2 - 155520*nc^2*x^2 - (51840*I)*Pi*x^2 + 
        (69120*I)*nc^2*Pi*x^2 + 11160*Pi^2*x^2 - 14040*nc^2*Pi^2*x^2 + 
        (960*I)*Pi^3*x^2 - (1440*I)*nc^2*Pi^3*x^2 - 118*Pi^4*x^2 + 
        236*nc^2*Pi^4*x^2 + 13920*x*Zeta[3] - 24480*nc^2*x*Zeta[3] - 
        (10080*I)*Pi*x*Zeta[3] + (10080*I)*nc^2*Pi*x*Zeta[3] - 
        12000*x^2*Zeta[3] + 26400*nc^2*x^2*Zeta[3] + (6720*I)*Pi*x^2*
         Zeta[3] - (13440*I)*nc^2*Pi*x^2*Zeta[3]))/(2880*nc*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((-1200*I)*Pi^3 + (1320*I)*nc^2*Pi^3 + 243*Pi^4 - 
        297*nc^2*Pi^4 + (24*I)*Pi^5 - (24*I)*nc^2*Pi^5 + (1080*I)*Pi^3*x - 
        (1440*I)*nc^2*Pi^3*x - 216*Pi^4*x + 324*nc^2*Pi^4*x - (16*I)*Pi^5*x + 
        (32*I)*nc^2*Pi^5*x + 7200*Zeta[3] - 7920*nc^2*Zeta[3] - 
        90*Pi^2*Zeta[3] + 90*nc^2*Pi^2*Zeta[3] - 6480*x*Zeta[3] + 
        8640*nc^2*x*Zeta[3] + 60*Pi^2*x*Zeta[3] - 120*nc^2*Pi^2*x*Zeta[3] + 
        1080*Zeta[5] - 1080*nc^2*Zeta[5] - 720*x*Zeta[5] + 
        1440*nc^2*x*Zeta[5]))/(720*nc*(-1 + x)^2) + 
     (a^2*(-161280 - 161280*nc^2 + 3360*Pi^2 + 3360*nc^2*Pi^2 + 329*Pi^4 + 
        329*nc^2*Pi^4 + 322560*x + 322560*nc^2*x - (161280*I)*Pi*x - 
        (161280*I)*nc^2*Pi*x + 33600*Pi^2*x + 33600*nc^2*Pi^2*x + 
        (77280*I)*Pi^3*x - (63840*I)*nc^2*Pi^3*x - 17458*Pi^4*x + 
        14294*nc^2*Pi^4*x - (1911*I)*Pi^5*x + (2569*I)*nc^2*Pi^5*x + 
        135*Pi^6*x - 135*nc^2*Pi^6*x - 161280*x^2 - 161280*nc^2*x^2 + 
        (161280*I)*Pi*x^2 + (161280*I)*nc^2*Pi*x^2 - 36960*Pi^2*x^2 - 
        36960*nc^2*Pi^2*x^2 - (70560*I)*Pi^3*x^2 + (70560*I)*nc^2*Pi^3*x^2 + 
        15617*Pi^4*x^2 - 16135*nc^2*Pi^4*x^2 + (1687*I)*Pi^5*x^2 - 
        (2793*I)*nc^2*Pi^5*x^2 - 90*Pi^6*x^2 + 180*nc^2*Pi^6*x^2 + 
        47040*Zeta[3] + 47040*nc^2*Zeta[3] - 497280*x*Zeta[3] + 
        349440*nc^2*x*Zeta[3] + (47040*I)*Pi*x*Zeta[3] + 
        (47040*I)*nc^2*Pi*x*Zeta[3] - 4200*Pi^2*x*Zeta[3] - 
        21000*nc^2*Pi^2*x*Zeta[3] - (11760*I)*Pi^3*x*Zeta[3] + 
        (11760*I)*nc^2*Pi^3*x*Zeta[3] + 409920*x^2*Zeta[3] - 
        436800*nc^2*x^2*Zeta[3] - (47040*I)*Pi*x^2*Zeta[3] - 
        (47040*I)*nc^2*Pi*x^2*Zeta[3] + 5040*Pi^2*x^2*Zeta[3] + 
        21840*nc^2*Pi^2*x^2*Zeta[3] + (7840*I)*Pi^3*x^2*Zeta[3] - 
        (15680*I)*nc^2*Pi^3*x^2*Zeta[3] + 70560*x*Zeta[3]^2 - 
        70560*nc^2*x*Zeta[3]^2 - 47040*x^2*Zeta[3]^2 + 
        94080*nc^2*x^2*Zeta[3]^2 - 90720*x*Zeta[5] + 110880*nc^2*x*Zeta[5] + 
        80640*x^2*Zeta[5] - 120960*nc^2*x^2*Zeta[5]))/
      (20160*nc*(-1 + x)^2*x) + (a^2*H[0, x]*(11520 + 11520*nc^2 - 240*Pi^2 - 
        240*nc^2*Pi^2 - 46080*x - 46080*nc^2*x - (115200*I)*Pi*x + 
        (126720*I)*nc^2*Pi*x + 29760*Pi^2*x - 30720*nc^2*Pi^2*x + 
        (2400*I)*Pi^3*x - (2640*I)*nc^2*Pi^3*x - 61*Pi^4*x + 
        179*nc^2*Pi^4*x + (141*I)*Pi^5*x - (141*I)*nc^2*Pi^5*x + 34560*x^2 + 
        34560*nc^2*x^2 + (103680*I)*Pi*x^2 - (138240*I)*nc^2*Pi*x^2 - 
        26640*Pi^2*x^2 + 33840*nc^2*Pi^2*x^2 - (2160*I)*Pi^3*x^2 + 
        (2880*I)*nc^2*Pi^3*x^2 + 49*Pi^4*x^2 - 191*nc^2*Pi^4*x^2 - 
        (94*I)*Pi^5*x^2 + (188*I)*nc^2*Pi^5*x^2 - 3360*Zeta[3] - 
        3360*nc^2*Zeta[3] + 42240*x*Zeta[3] - 18240*nc^2*x*Zeta[3] + 
        (30240*I)*Pi*x*Zeta[3] - (36960*I)*nc^2*Pi*x*Zeta[3] - 
        5400*Pi^2*x*Zeta[3] + 5400*nc^2*Pi^2*x*Zeta[3] - 36000*x^2*Zeta[3] + 
        24480*nc^2*x^2*Zeta[3] - (26880*I)*Pi*x^2*Zeta[3] + 
        (40320*I)*nc^2*Pi*x^2*Zeta[3] + 3600*Pi^2*x^2*Zeta[3] - 
        7200*nc^2*Pi^2*x^2*Zeta[3] + 4320*x*Zeta[5] - 4320*nc^2*x*Zeta[5] - 
        2880*x^2*Zeta[5] + 5760*nc^2*x^2*Zeta[5]))/(2880*nc*(-1 + x)^2*x)), 
  (a^2*(-I + nc)*(I + nc)*(I*Pi + x - I*Pi*x))/(2*nc*(-1 + x)*x) + 
   (a^2*(I*Pi + I*nc^2*Pi + x + nc^2*x + (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*
     H[1, x])/(2*nc*x^2) + (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, x])/
    (2*nc*x^2) + ep*((a^2*(-I + nc)*(I + nc)*((4*I)*Pi - Pi^2 + 4*x - 
        (4*I)*Pi*x + Pi^2*x))/(4*nc*(-1 + x)*x) + 
     (a^2*((-2*I)*Pi - (2*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 - 4*x - 4*nc^2*x - 
        (14*I)*Pi*x + (26*I)*nc^2*Pi*x + Pi^2*x - 5*nc^2*Pi^2*x + 6*x^2 + 
        6*nc^2*x^2 + (16*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 
        4*nc^2*Pi^2*x^2)*H[1, x])/(4*nc*(-1 + x)*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 7*x + 13*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, x])/(nc*x^2)) + 
   ep^2*((a^2*(-I + nc)*(I + nc)*((48*I)*Pi - 12*Pi^2 - (3*I)*Pi^3 + 48*x - 
        (48*I)*Pi*x + 11*Pi^2*x + (3*I)*Pi^3*x))/(24*nc*(-1 + x)*x) + 
     (a^2*((-24*I)*Pi - (24*I)*nc^2*Pi + 6*Pi^2 + 6*nc^2*Pi^2 + (3*I)*Pi^3 + 
        (3*I)*nc^2*Pi^3 - 48*x - 48*nc^2*x - (192*I)*Pi*x + 
        (312*I)*nc^2*Pi*x + 43*Pi^2*x - 77*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (15*I)*nc^2*Pi^3*x + 72*x^2 + 72*nc^2*x^2 + (216*I)*Pi*x^2 - 
        (288*I)*nc^2*Pi*x^2 - 49*Pi^2*x^2 + 71*nc^2*Pi^2*x^2 - 
        (6*I)*Pi^3*x^2 + (12*I)*nc^2*Pi^3*x^2)*H[1, x])/
      (24*nc*(-1 + x)*x^2) + (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + 
        (16*I)*x - (24*I)*nc^2*x - 2*Pi*x + 4*nc^2*Pi*x)*H[0, 1, x])/
      (4*nc*x^2) + (a^2*(24 + 24*nc^2 - (12*I)*Pi - (12*I)*nc^2*Pi + 5*Pi^2 + 
        5*nc^2*Pi^2 + 168*x - 336*nc^2*x - (84*I)*Pi*x + (156*I)*nc^2*Pi*x + 
        5*Pi^2*x - 25*nc^2*Pi^2*x - 180*x^2 + 324*nc^2*x^2 + (96*I)*Pi*x^2 - 
        (144*I)*nc^2*Pi*x^2 - 10*Pi^2*x^2 + 20*nc^2*Pi^2*x^2)*H[1, 1, x])/
      (24*nc*(-1 + x)*x^2) - ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 1, x])/(nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 
        12*nc^2*x + (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 15*x + 25*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 1, x])/(2*nc*x^2) + 
     (3*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 1, x])/(2*nc*x^2)) + 
   ep^3*((a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - 
        I*nc^2*Pi^2 + (72*I)*x - (96*I)*nc^2*x - 16*Pi*x + 24*nc^2*Pi*x - 
        (2*I)*Pi^2*x + (4*I)*nc^2*Pi^2*x)*H[0, 1, x])/(8*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[0, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 - 216*x + 288*nc^2*x + (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 
        10*Pi^2*x + 20*nc^2*Pi^2*x)*H[0, 1, 1, x])/(24*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[1, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(12 + 12*nc^2 - (3*I)*Pi - (3*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 + 
        90*x - 162*nc^2*x - (21*I)*Pi*x + (39*I)*nc^2*Pi*x + Pi^2*x - 
        5*nc^2*Pi^2*x - 99*x^2 + 153*nc^2*x^2 + (24*I)*Pi*x^2 - 
        (36*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[1, 1, 1, x])/
      (6*nc*(-1 + x)*x^2) - ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 16*x + 24*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 1, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-3 - 3*nc^2 + I*Pi + I*nc^2*Pi - 23*x + 37*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (3*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (2*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 1, 1, x])/(nc*x^2) - 
     (a^2*(-I + nc)*(I + nc)*((-96*I)*Pi + 24*Pi^2 + (6*I)*Pi^3 - Pi^4 - 
        96*x + (96*I)*Pi*x - 22*Pi^2*x - (6*I)*Pi^3*x + Pi^4*x + 
        (28*I)*Pi*Zeta[3] + 28*x*Zeta[3] - (28*I)*Pi*x*Zeta[3]))/
      (24*nc*(-1 + x)*x) + (a^2*H[1, 1, x]*(48 + 48*nc^2 - (24*I)*Pi - 
        (24*I)*nc^2*Pi + 5*Pi^2 + 5*nc^2*Pi^2 + (3*I)*Pi^3 + 
        (3*I)*nc^2*Pi^3 + 336*x - 672*nc^2*x - (192*I)*Pi*x + 
        (312*I)*nc^2*Pi*x + 36*Pi^2*x - 64*nc^2*Pi^2*x + (3*I)*Pi^3*x - 
        (15*I)*nc^2*Pi^3*x - 360*x^2 + 648*nc^2*x^2 + (216*I)*Pi*x^2 - 
        (288*I)*nc^2*Pi*x^2 - 41*Pi^2*x^2 + 59*nc^2*Pi^2*x^2 - 
        (6*I)*Pi^3*x^2 + (12*I)*nc^2*Pi^3*x^2 - 28*Zeta[3] - 
        28*nc^2*Zeta[3] - 28*x*Zeta[3] + 140*nc^2*x*Zeta[3] + 
        56*x^2*Zeta[3] - 112*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2) - 
     (a^2*H[1, x]*((48*I)*Pi + (48*I)*nc^2*Pi - 12*Pi^2 - 12*nc^2*Pi^2 - 
        (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 + Pi^4 + nc^2*Pi^4 + 96*x + 96*nc^2*x + 
        (384*I)*Pi*x - (624*I)*nc^2*Pi*x - 98*Pi^2*x + 154*nc^2*Pi^2*x - 
        (21*I)*Pi^3*x + (39*I)*nc^2*Pi^3*x + Pi^4*x - 5*nc^2*Pi^4*x - 
        144*x^2 - 144*nc^2*x^2 - (432*I)*Pi*x^2 + (576*I)*nc^2*Pi*x^2 + 
        111*Pi^2*x^2 - 141*nc^2*Pi^2*x^2 + (24*I)*Pi^3*x^2 - 
        (36*I)*nc^2*Pi^3*x^2 - 2*Pi^4*x^2 + 4*nc^2*Pi^4*x^2 - 
        (28*I)*Pi*Zeta[3] - (28*I)*nc^2*Pi*Zeta[3] - 28*x*Zeta[3] - 
        28*nc^2*x*Zeta[3] - (28*I)*Pi*x*Zeta[3] + (140*I)*nc^2*Pi*x*Zeta[3] + 
        28*x^2*Zeta[3] + 28*nc^2*x^2*Zeta[3] + (56*I)*Pi*x^2*Zeta[3] - 
        (112*I)*nc^2*Pi*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2)) + 
   ep^4*((a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - 
        I*nc^2*Pi^2 + (72*I)*x - (96*I)*nc^2*x - 16*Pi*x + 24*nc^2*Pi*x - 
        (2*I)*Pi^2*x + (4*I)*nc^2*Pi^2*x)*H[0, 0, 1, x])/(8*nc*x^2) + 
     (a^2*Pi*(8*I + (8*I)*nc^2 - 2*Pi - 2*nc^2*Pi - I*Pi^2 - I*nc^2*Pi^2 + 
        (72*I)*x - (96*I)*nc^2*x - 16*Pi*x + 24*nc^2*Pi*x - (2*I)*Pi^2*x + 
        (4*I)*nc^2*Pi^2*x)*H[1, 0, 1, x])/(8*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[0, 0, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 - 216*x + 288*nc^2*x + (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 
        10*Pi^2*x + 20*nc^2*Pi^2*x)*H[0, 0, 1, 1, x])/(24*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[0, 1, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(-12 - 12*nc^2 + (3*I)*Pi + (3*I)*nc^2*Pi - Pi^2 - nc^2*Pi^2 - 
        108*x + 144*nc^2*x + (24*I)*Pi*x - (36*I)*nc^2*Pi*x - 2*Pi^2*x + 
        4*nc^2*Pi^2*x)*H[0, 1, 1, 1, x])/(6*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[1, 0, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 - 216*x + 288*nc^2*x + (96*I)*Pi*x - (144*I)*nc^2*Pi*x - 
        10*Pi^2*x + 20*nc^2*Pi^2*x)*H[1, 0, 1, 1, x])/(24*nc*x^2) + 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi + (16*I)*x - (24*I)*nc^2*x - 
        2*Pi*x + 4*nc^2*Pi*x)*H[1, 1, 0, 1, x])/(4*nc*x^2) + 
     (a^2*(24 + 24*nc^2 - (4*I)*Pi - (4*I)*nc^2*Pi + Pi^2 + nc^2*Pi^2 + 
        184*x - 320*nc^2*x - (28*I)*Pi*x + (52*I)*nc^2*Pi*x + Pi^2*x - 
        5*nc^2*Pi^2*x - 204*x^2 + 300*nc^2*x^2 + (32*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 2*Pi^2*x^2 + 4*nc^2*Pi^2*x^2)*H[1, 1, 1, 1, x])/
      (8*nc*(-1 + x)*x^2) - ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*
       H[0, 0, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + (2*I)*Pi*x - 
        (4*I)*nc^2*Pi*x)*H[0, 0, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 16*x + 24*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-3 - 3*nc^2 + I*Pi + I*nc^2*Pi - 24*x + 36*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, 1, 1, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 - 2*nc^2 + I*Pi + I*nc^2*Pi - 16*x + 24*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-1 - nc^2 + I*Pi + I*nc^2*Pi - 8*x + 12*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 1, 0, 1, 1, x])/(2*nc*x^2) - 
     ((I/2)*a^2*Pi*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-4 - 4*nc^2 + I*Pi + I*nc^2*Pi - 31*x + 49*nc^2*x + 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[1, 1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (3*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 0, 1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (2*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[0, 1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (3*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 0, 1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 0, 1, 1, x])/(2*nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 0, 1, 1, x])/(2*nc*x^2) + 
     (5*a^2*(-1 - nc^2 - 2*x + 4*nc^2*x)*H[1, 1, 1, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*H[0, 1, 1, x]*(-48 - 48*nc^2 + (24*I)*Pi + (24*I)*nc^2*Pi - 
        5*Pi^2 - 5*nc^2*Pi^2 - (3*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 432*x + 
        576*nc^2*x + (216*I)*Pi*x - (288*I)*nc^2*Pi*x - 40*Pi^2*x + 
        60*nc^2*Pi^2*x - (6*I)*Pi^3*x + (12*I)*nc^2*Pi^3*x + 28*Zeta[3] + 
        28*nc^2*Zeta[3] + 56*x*Zeta[3] - 112*nc^2*x*Zeta[3]))/(24*nc*x^2) - 
     (a^2*Pi*H[0, 1, x]*(-48*I - (48*I)*nc^2 + 12*Pi + 12*nc^2*Pi + 
        (3*I)*Pi^2 + (3*I)*nc^2*Pi^2 - Pi^3 - nc^2*Pi^3 - (432*I)*x + 
        (576*I)*nc^2*x + 108*Pi*x - 144*nc^2*Pi*x + (24*I)*Pi^2*x - 
        (36*I)*nc^2*Pi^2*x - 2*Pi^3*x + 4*nc^2*Pi^3*x + (28*I)*Zeta[3] + 
        (28*I)*nc^2*Zeta[3] + (56*I)*x*Zeta[3] - (112*I)*nc^2*x*Zeta[3]))/
      (24*nc*x^2) + (a^2*(-I + nc)*(I + nc)*((23040*I)*Pi - 5760*Pi^2 - 
        (1440*I)*Pi^3 + 240*Pi^4 - (15*I)*Pi^5 + 23040*x - (23040*I)*Pi*x + 
        5280*Pi^2*x + (1440*I)*Pi^3*x - 287*Pi^4*x + (15*I)*Pi^5*x - 
        (6720*I)*Pi*Zeta[3] + 1680*Pi^2*Zeta[3] - 6720*x*Zeta[3] + 
        (6720*I)*Pi*x*Zeta[3] - 1680*Pi^2*x*Zeta[3]))/(2880*nc*(-1 + x)*x) + 
     (a^2*H[1, 1, 1, x]*(96 + 96*nc^2 - (24*I)*Pi - (24*I)*nc^2*Pi + 4*Pi^2 + 
        4*nc^2*Pi^2 + (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 + 720*x - 1296*nc^2*x - 
        (192*I)*Pi*x + (312*I)*nc^2*Pi*x + 29*Pi^2*x - 51*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x - (15*I)*nc^2*Pi^3*x - 792*x^2 + 1224*nc^2*x^2 + 
        (216*I)*Pi*x^2 - (288*I)*nc^2*Pi*x^2 - 33*Pi^2*x^2 + 
        47*nc^2*Pi^2*x^2 - (6*I)*Pi^3*x^2 + (12*I)*nc^2*Pi^3*x^2 - 
        56*Zeta[3] - 56*nc^2*Zeta[3] - 56*x*Zeta[3] + 280*nc^2*x*Zeta[3] + 
        112*x^2*Zeta[3] - 224*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2) - 
     (a^2*H[1, 1, x]*(-11520 - 11520*nc^2 + (5760*I)*Pi + (5760*I)*nc^2*Pi - 
        1200*Pi^2 - 1200*nc^2*Pi^2 - (360*I)*Pi^3 - (360*I)*nc^2*Pi^3 + 
        167*Pi^4 + 167*nc^2*Pi^4 - 80640*x + 161280*nc^2*x + (46080*I)*Pi*x - 
        (74880*I)*nc^2*Pi*x - 9840*Pi^2*x + 15360*nc^2*Pi^2*x - 
        (2520*I)*Pi^3*x + (4680*I)*nc^2*Pi^3*x + 167*Pi^4*x - 
        835*nc^2*Pi^4*x + 86400*x^2 - 155520*nc^2*x^2 - (51840*I)*Pi*x^2 + 
        (69120*I)*nc^2*Pi*x^2 + 11160*Pi^2*x^2 - 14040*nc^2*Pi^2*x^2 + 
        (2880*I)*Pi^3*x^2 - (4320*I)*nc^2*Pi^3*x^2 - 334*Pi^4*x^2 + 
        668*nc^2*Pi^4*x^2 + 3360*Zeta[3] + 3360*nc^2*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] - (3360*I)*nc^2*Pi*Zeta[3] + 20160*x*Zeta[3] - 
        47040*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + (16800*I)*nc^2*Pi*x*
         Zeta[3] - 23520*x^2*Zeta[3] + 43680*nc^2*x^2*Zeta[3] + 
        (6720*I)*Pi*x^2*Zeta[3] - (13440*I)*nc^2*Pi*x^2*Zeta[3]))/
      (2880*nc*(-1 + x)*x^2) + (a^2*H[1, x]*((-11520*I)*Pi - 
        (11520*I)*nc^2*Pi + 2880*Pi^2 + 2880*nc^2*Pi^2 + (720*I)*Pi^3 + 
        (720*I)*nc^2*Pi^3 - 120*Pi^4 - 120*nc^2*Pi^4 + (15*I)*Pi^5 + 
        (15*I)*nc^2*Pi^5 - 23040*x - 23040*nc^2*x - (92160*I)*Pi*x + 
        (149760*I)*nc^2*Pi*x + 23520*Pi^2*x - 36960*nc^2*Pi^2*x + 
        (5760*I)*Pi^3*x - (9360*I)*nc^2*Pi^3*x - 793*Pi^4*x + 
        1607*nc^2*Pi^4*x + (15*I)*Pi^5*x - (75*I)*nc^2*Pi^5*x + 34560*x^2 + 
        34560*nc^2*x^2 + (103680*I)*Pi*x^2 - (138240*I)*nc^2*Pi*x^2 - 
        26640*Pi^2*x^2 + 33840*nc^2*Pi^2*x^2 - (6480*I)*Pi^3*x^2 + 
        (8640*I)*nc^2*Pi^3*x^2 + 913*Pi^4*x^2 - 1487*nc^2*Pi^4*x^2 - 
        (30*I)*Pi^5*x^2 + (60*I)*nc^2*Pi^5*x^2 + (3360*I)*Pi*Zeta[3] + 
        (3360*I)*nc^2*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] - 
        1680*nc^2*Pi^2*Zeta[3] + 6720*x*Zeta[3] + 6720*nc^2*x*Zeta[3] + 
        (23520*I)*Pi*x*Zeta[3] - (43680*I)*nc^2*Pi*x*Zeta[3] - 
        1680*Pi^2*x*Zeta[3] + 8400*nc^2*Pi^2*x*Zeta[3] - 10080*x^2*Zeta[3] - 
        10080*nc^2*x^2*Zeta[3] - (26880*I)*Pi*x^2*Zeta[3] + 
        (40320*I)*nc^2*Pi*x^2*Zeta[3] + 3360*Pi^2*x^2*Zeta[3] - 
        6720*nc^2*Pi^2*x^2*Zeta[3]))/(2880*nc*(-1 + x)*x^2))}, 
 {(3*a^2*Pi^2)/4 + (I*a^2*Pi*H[0, x])/x + (I*a^2*Pi*H[1, x])/(-1 + x) + 
   ((I*a^2*Pi)/((-1 + x)*x) + (a^2*H[0, x])/(-1 + x) + (a^2*H[1, x])/x)/ep + 
   (3*a^2*H[0, 0, x])/2 + (a^2*(2 - 3*x + 3*x^2)*H[0, 1, x])/(2*(-1 + x)*x) + 
   (a^2*(2 - 3*x + 3*x^2)*H[1, 0, x])/(2*(-1 + x)*x) + (3*a^2*H[1, 1, x])/2 + 
   ep*(-(a^2*Pi*(-18*I - 2*Pi + 9*Pi*x)*H[0, x])/(12*(-1 + x)) + 
     (a^2*Pi*(18*I - 7*Pi + 9*Pi*x)*H[1, x])/(12*x) + 
     (a^2*((2*I)*Pi - x - (2*I)*Pi*x + 4*x^2)*H[0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + I*Pi + 2*x)*H[0, 1, x])/(-1 + x) + 
     (a^2*((-I)*Pi + 2*x)*H[1, 0, x])/x + 
     (a^2*(3 - 7*x + (2*I)*Pi*x + 4*x^2)*H[1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(-2 + 3*x)*H[0, 0, 0, x])/(-1 + x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 1, 1, x])/(-1 + x) - (a^2*H[1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-1 + 3*x)*H[1, 1, 1, x])/x + 
     (a^2*((-I)*Pi^3 - 12*Pi^2*x - (2*I)*Pi^3*x + 12*Pi^2*x^2 - 6*x*Zeta[3] + 
        18*x^2*Zeta[3]))/(12*(-1 + x)*x)) + 
   ep^2*((a^2*((-12*I)*Pi - Pi^2 + 28*x + 5*Pi^2*x)*H[0, 0, x])/
      (8*(-1 + x)) - (a^2*((36*I)*Pi + 14*Pi^2 + 84*x - (36*I)*Pi*x - 
        9*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*H[0, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(26*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[1, 0, x])/(24*(-1 + x)*x) + 
     (a^2*(-28 + (12*I)*Pi - 4*Pi^2 + 28*x + 5*Pi^2*x)*H[1, 1, x])/(8*x) - 
     (a^2*(I*Pi - x - I*Pi*x + 4*x^2)*H[0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(-2 - I*Pi + 2*x)*H[0, 0, 1, x])/(-1 + x) - 
     (a^2*((-I)*Pi + 2*x)*H[0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (3*I)*x + 2*Pi*x)*H[1, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(-2 + I*Pi + 2*x)*H[1, 0, 1, x])/(-1 + x) + 
     (a^2*(I*Pi + 2*x)*H[1, 1, 0, x])/x + 
     (a^2*(3 - 7*x + I*Pi*x + 4*x^2)*H[1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(-5 + 9*x)*H[0, 0, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 0, 1, 1, x])/(-1 + x) + (a^2*H[0, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + x + 3*x^2)*H[0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(6 - 7*x + 3*x^2)*H[1, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 0, 1, 1, x])/(-1 + x) + (a^2*H[1, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-4 + 9*x)*H[1, 1, 1, 1, x])/(2*x) - 
     (a^2*(420*Pi^2*x + (60*I)*Pi^3*x - 21*Pi^4*x - 420*Pi^2*x^2 + 
        3*Pi^4*x^2 + (560*I)*Pi*Zeta[3] + 120*x*Zeta[3] - 480*x^2*Zeta[3]))/
      (240*(-1 + x)*x) + (a^2*H[1, x]*((-42*I)*Pi + 9*Pi^2 - (2*I)*Pi^3 + 
        (42*I)*Pi*x - 21*Pi^2*x - I*Pi^3*x + 12*Pi^2*x^2 + 52*Zeta[3] - 
        58*x*Zeta[3] + 18*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*H[0, x]*((-I)*Pi^3 - (42*I)*Pi*x - 3*Pi^2*x + I*Pi^3*x + 
        12*Pi^2*x^2 + 22*x*Zeta[3] + 18*x^2*Zeta[3]))/(12*(-1 + x)*x)) + 
   ep^3*(-(a^2*((-18*I)*Pi - Pi^2 + 84*x + 6*Pi^2*x)*H[0, 0, 0, x])/
      (12*(-1 + x)) + (a^2*((-36*I)*Pi + 14*Pi^2 + 84*x + (36*I)*Pi*x - 
        33*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*H[0, 0, 1, x])/(24*(-1 + x)*x) + 
     (a^2*(26*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[0, 1, 0, x])/(24*(-1 + x)*x) - 
     (a^2*(-42 + (18*I)*Pi + 6*Pi^2 + 42*x - (18*I)*Pi*x - 4*Pi^2*x + 
        9*Pi^2*x^2)*H[0, 1, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(11*Pi^2 - 42*x + (18*I)*Pi*x - 14*Pi^2*x + 9*Pi^2*x^2)*
       H[1, 0, 0, x])/(12*(-1 + x)*x) - 
     (a^2*((36*I)*Pi + 14*Pi^2 + 84*x - (36*I)*Pi*x - 9*Pi^2*x - 84*x^2 + 
        21*Pi^2*x^2)*H[1, 0, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(2*Pi^2 + 84*x - (36*I)*Pi*x - 9*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[1, 1, 0, x])/(24*(-1 + x)*x) + 
     (a^2*(-84 + (18*I)*Pi - 5*Pi^2 + 84*x + 6*Pi^2*x)*H[1, 1, 1, x])/
      (12*x) + (a^2*((2*I)*Pi - 3*x - (2*I)*Pi*x + 12*x^2)*H[0, 0, 0, 0, x])/
      (2*(-1 + x)*x) + (a^2*(-2 + I*Pi + 2*x)*H[0, 0, 0, 1, x])/(-1 + x) + 
     (a^2*((-I)*Pi + 2*x)*H[0, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*((2*I)*Pi + 3*x - (2*I)*Pi*x)*H[0, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(2 + I*Pi - 2*x)*H[0, 1, 0, 1, x])/(-1 + x) - 
     (I*a^2*(Pi - (2*I)*x)*H[0, 1, 1, 0, x])/x - 
     (a^2*(-3 + x - I*Pi*x + 2*x^2)*H[0, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*((-I)*Pi - 5*x + I*Pi*x + 2*x^2)*H[1, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(2 + I*Pi - 2*x)*H[1, 0, 0, 1, x])/(-1 + x) - 
     (I*a^2*(Pi - (2*I)*x)*H[1, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*((2*I)*Pi + 3*x - (2*I)*Pi*x)*H[1, 1, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + I*Pi + 2*x)*H[1, 1, 0, 1, x])/(-1 + x) + 
     (a^2*((-I)*Pi + 2*x)*H[1, 1, 1, 0, x])/x + 
     (a^2*(9 - 21*x + (2*I)*Pi*x + 12*x^2)*H[1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (3*a^2*(-1 + 2*x)*H[0, 0, 0, 0, 0, x])/(-1 + x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 0, 0, 1, 1, x])/(-1 + x) - (a^2*H[0, 0, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + x)*(-1 + 3*x)*H[0, 0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(6 - 7*x + 3*x^2)*H[0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 1, 0, 1, 1, x])/(-1 + x) - (a^2*H[0, 1, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + 3*x^2)*H[0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(5 - 6*x + 3*x^2)*H[1, 0, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 0, 0, 1, 1, x])/(-1 + x) - (a^2*H[1, 0, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + x + 3*x^2)*H[1, 0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(1 + x)*(-2 + 3*x)*H[1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 1, 0, 1, 1, x])/(-1 + x) - (a^2*H[1, 1, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (3*a^2*(-1 + 2*x)*H[1, 1, 1, 1, 1, x])/x + 
     (a^2*H[0, x]*((10080*I)*Pi*x - (180*I)*Pi^3*x - 53*Pi^4*x - 
        2520*Pi^2*x^2 + 18*Pi^4*x^2 + (3360*I)*Pi*Zeta[3] + 720*x*Zeta[3] - 
        (3360*I)*Pi*x*Zeta[3] - 2880*x^2*Zeta[3]))/(1440*(-1 + x)*x) - 
     (a^2*H[1, x]*((10080*I)*Pi - 2520*Pi^2 - (540*I)*Pi^3 - 143*Pi^4 - 
        (10080*I)*Pi*x + 5040*Pi^2*x + (180*I)*Pi^3*x + 17*Pi^4*x - 
        2520*Pi^2*x^2 + 18*Pi^4*x^2 + 5040*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] - 2880*x^2*Zeta[3]))/(1440*(-1 + x)*x) + 
     (a^2*H[0, 0, x]*((-2*I)*Pi^3 - (84*I)*Pi*x - 5*Pi^2*x + (2*I)*Pi^3*x + 
        168*x^2 + 20*Pi^2*x^2 + 72*x*Zeta[3] - 48*x^2*Zeta[3]))/
      (24*(-1 + x)*x) + (a^2*H[1, 1, x]*(168 - (84*I)*Pi + 15*Pi^2 + 
        (4*I)*Pi^3 - 336*x + (84*I)*Pi*x - 35*Pi^2*x - (10*I)*Pi^3*x + 
        168*x^2 + 20*Pi^2*x^2 + 72*x*Zeta[3] - 48*x^2*Zeta[3]))/
      (24*(-1 + x)*x) - (a^2*H[1, 0, x]*(I*Pi^3 + 84*x + (42*I)*Pi*x - 
        23*Pi^2*x - I*Pi^3*x - 84*x^2 + 14*Pi^2*x^2 + 52*Zeta[3] - 
        72*x*Zeta[3] + 60*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*((42*I)*Pi - 9*Pi^2 - (2*I)*Pi^3 + 84*x - (42*I)*Pi*x - 
        5*Pi^2*x + (5*I)*Pi^3*x - 84*x^2 + 14*Pi^2*x^2 + 52*Zeta[3] - 
        72*x*Zeta[3] + 60*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*((47*I)*Pi^5 + 5040*Pi^2*x + (840*I)*Pi^3*x - 186*Pi^4*x - 
        (32*I)*Pi^5*x - 5040*Pi^2*x^2 + 24*Pi^4*x^2 - 2580*Pi^2*x*Zeta[3] - 
        5040*x^2*Zeta[3] + 2700*Pi^2*x^2*Zeta[3] + 720*x*Zeta[5] - 
        2160*x^2*Zeta[5]))/(1440*(-1 + x)*x)) + 
   ep^4*((a^2*((-36*I)*Pi - Pi^2 + 252*x + 9*Pi^2*x)*H[0, 0, 0, 0, x])/
      (24*(-1 + x)) - (a^2*((36*I)*Pi + 14*Pi^2 + 84*x - (36*I)*Pi*x - 
        9*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*H[0, 0, 0, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(26*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[0, 0, 1, 0, x])/(24*(-1 + x)*x) + 
     (a^2*(42 - (18*I)*Pi + 6*Pi^2 - 42*x + (18*I)*Pi*x - 14*Pi^2*x + 
        9*Pi^2*x^2)*H[0, 0, 1, 1, x])/(12*(-1 + x)*x) - 
     (a^2*(11*Pi^2 - 42*x + (18*I)*Pi*x - 14*Pi^2*x + 9*Pi^2*x^2)*
       H[0, 1, 0, 0, x])/(12*(-1 + x)*x) + 
     (a^2*((-36*I)*Pi + 14*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 
        21*Pi^2*x^2)*H[0, 1, 0, 1, x])/(24*(-1 + x)*x) + 
     (a^2*(2*Pi^2 + 84*x - (36*I)*Pi*x - 9*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[0, 1, 1, 0, x])/(24*(-1 + x)*x) - 
     (a^2*(-168 + (36*I)*Pi + 10*Pi^2 + 84*x - (36*I)*Pi*x - 7*Pi^2*x + 
        84*x^2 + 15*Pi^2*x^2)*H[0, 1, 1, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(18*Pi^2 - 252*x + (36*I)*Pi*x - 23*Pi^2*x + 84*x^2 + 15*Pi^2*x^2)*
       H[1, 0, 0, 0, x])/(24*(-1 + x)*x) + 
     (a^2*((-36*I)*Pi + 14*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 
        21*Pi^2*x^2)*H[1, 0, 0, 1, x])/(24*(-1 + x)*x) + 
     (a^2*(2*Pi^2 + 84*x - (36*I)*Pi*x - 9*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[1, 0, 1, 0, x])/(24*(-1 + x)*x) - 
     (a^2*(-42 + (18*I)*Pi + 6*Pi^2 + 42*x - (18*I)*Pi*x - 4*Pi^2*x + 
        9*Pi^2*x^2)*H[1, 0, 1, 1, x])/(12*(-1 + x)*x) + 
     (a^2*(Pi^2 + 42*x - (18*I)*Pi*x - 4*Pi^2*x + 9*Pi^2*x^2)*
       H[1, 1, 0, 0, x])/(12*(-1 + x)*x) - 
     (a^2*((36*I)*Pi + 14*Pi^2 + 84*x - (36*I)*Pi*x - 9*Pi^2*x - 84*x^2 + 
        21*Pi^2*x^2)*H[1, 1, 0, 1, x])/(24*(-1 + x)*x) - 
     (a^2*(26*Pi^2 + 84*x + (36*I)*Pi*x - 33*Pi^2*x - 84*x^2 + 21*Pi^2*x^2)*
       H[1, 1, 1, 0, x])/(24*(-1 + x)*x) + 
     (a^2*(-252 + (36*I)*Pi - 8*Pi^2 + 252*x + 9*Pi^2*x)*H[1, 1, 1, 1, x])/
      (24*x) - (a^2*(I*Pi - 2*x - I*Pi*x + 8*x^2)*H[0, 0, 0, 0, 0, x])/
      ((-1 + x)*x) - (a^2*(-2 - I*Pi + 2*x)*H[0, 0, 0, 0, 1, x])/(-1 + x) - 
     (a^2*((-I)*Pi + 2*x)*H[0, 0, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[0, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (3*I)*x + 2*Pi*x)*H[0, 0, 1, 0, 0, x])/
      ((-1 + x)*x) + (a^2*(-2 + I*Pi + 2*x)*H[0, 0, 1, 0, 1, x])/(-1 + x) + 
     (a^2*(I*Pi + 2*x)*H[0, 0, 1, 1, 0, x])/x + 
     (a^2*(3 - 5*x + I*Pi*x + 2*x^2)*H[0, 0, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*((-I)*Pi - 5*x + I*Pi*x + 2*x^2)*H[0, 1, 0, 0, 0, x])/
      ((-1 + x)*x) + (a^2*(-2 + I*Pi + 2*x)*H[0, 1, 0, 0, 1, x])/(-1 + x) + 
     (a^2*(I*Pi + 2*x)*H[0, 1, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[0, 1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (3*I)*x + 2*Pi*x)*H[0, 1, 1, 0, 0, x])/
      ((-1 + x)*x) - (a^2*(-2 - I*Pi + 2*x)*H[0, 1, 1, 0, 1, x])/(-1 + x) - 
     (a^2*((-I)*Pi + 2*x)*H[0, 1, 1, 1, 0, x])/x - 
     (a^2*(-9 + x - (2*I)*Pi*x + 8*x^2)*H[0, 1, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*((-2*I)*Pi - 17*x + (2*I)*Pi*x + 8*x^2)*H[1, 0, 0, 0, 0, x])/
      (2*(-1 + x)*x) + (a^2*(-2 + I*Pi + 2*x)*H[1, 0, 0, 0, 1, x])/(-1 + x) + 
     (a^2*(I*Pi + 2*x)*H[1, 0, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[1, 0, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (3*I)*x + 2*Pi*x)*H[1, 0, 1, 0, 0, x])/
      ((-1 + x)*x) - (a^2*(-2 - I*Pi + 2*x)*H[1, 0, 1, 0, 1, x])/(-1 + x) - 
     (a^2*((-I)*Pi + 2*x)*H[1, 0, 1, 1, 0, x])/x - 
     (a^2*(-3 + x - I*Pi*x + 2*x^2)*H[1, 0, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*(I*Pi + x - I*Pi*x + 2*x^2)*H[1, 1, 0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(-2 - I*Pi + 2*x)*H[1, 1, 0, 0, 1, x])/(-1 + x) - 
     (a^2*((-I)*Pi + 2*x)*H[1, 1, 0, 1, 0, x])/x + 
     (a^2*(3 - 3*x + (2*I)*Pi*x)*H[1, 1, 0, 1, 1, x])/(2*(-1 + x)*x) + 
     ((I/2)*a^2*(-2*Pi + (3*I)*x + 2*Pi*x)*H[1, 1, 1, 0, 0, x])/
      ((-1 + x)*x) + (a^2*(-2 + I*Pi + 2*x)*H[1, 1, 1, 0, 1, x])/(-1 + x) + 
     (a^2*(I*Pi + 2*x)*H[1, 1, 1, 1, 0, x])/x + 
     (a^2*(6 - 14*x + I*Pi*x + 8*x^2)*H[1, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(-7 + 15*x)*H[0, 0, 0, 0, 0, 0, x])/(2*(-1 + x)) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 0, 0, 0, 1, 1, x])/(-1 + x) + (a^2*H[0, 0, 0, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 0, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + x + 3*x^2)*H[0, 0, 0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(6 - 7*x + 3*x^2)*H[0, 0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 0, 1, 0, 1, 1, x])/(-1 + x) + (a^2*H[0, 0, 1, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 0, 1, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 6*x + 3*x^2)*H[0, 0, 1, 1, 1, 1, x])/((-1 + x)*x) - 
     (a^2*(5 - 6*x + 3*x^2)*H[0, 1, 0, 0, 0, 0, x])/((-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 1, 0, 0, 1, 1, x])/(-1 + x) + (a^2*H[0, 1, 0, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 0, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + x)*(-1 + 3*x)*H[0, 1, 0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(1 + x)*(-2 + 3*x)*H[0, 1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[0, 1, 1, 0, 1, 1, x])/(-1 + x) + (a^2*H[0, 1, 1, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[0, 1, 1, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(6 - x + 9*x^2)*H[0, 1, 1, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(14 - 17*x + 9*x^2)*H[1, 0, 0, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 0, 0, 0, 1, 1, x])/(-1 + x) + (a^2*H[1, 0, 0, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 0, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-2 + x)*(-1 + 3*x)*H[1, 0, 0, 1, 1, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(1 + x)*(-2 + 3*x)*H[1, 0, 1, 0, 0, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 0, 1, 0, 1, 1, x])/(-1 + x) + (a^2*H[1, 0, 1, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 0, 1, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + 3*x^2)*H[1, 0, 1, 1, 1, 1, x])/((-1 + x)*x) + 
     (a^2*(-1 + 3*x^2)*H[1, 1, 0, 0, 0, 0, x])/((-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 0, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 1, 0, 0, 1, 1, x])/(-1 + x) + (a^2*H[1, 1, 0, 1, 0, 0, x])/x - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 1, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 0, 1, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 + x + 3*x^2)*H[1, 1, 0, 1, 1, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(6 - 7*x + 3*x^2)*H[1, 1, 1, 0, 0, 0, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 0, 0, 1, x])/(2*(-1 + x)*x) - 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 0, 1, 0, x])/(2*(-1 + x)*x) - 
     (a^2*H[1, 1, 1, 0, 1, 1, x])/(-1 + x) + (a^2*H[1, 1, 1, 1, 0, 0, x])/x + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 1, 0, 1, x])/(2*(-1 + x)*x) + 
     (a^2*(2 - 3*x + 3*x^2)*H[1, 1, 1, 1, 1, 0, x])/(2*(-1 + x)*x) + 
     (a^2*(-8 + 15*x)*H[1, 1, 1, 1, 1, 1, x])/(2*x) - 
     (a^2*H[0, 0, 0, x]*((-I)*Pi^3 - (42*I)*Pi*x - 2*Pi^2*x + I*Pi^3*x + 
        168*x^2 + 8*Pi^2*x^2 + 50*x*Zeta[3] - 66*x^2*Zeta[3]))/
      (12*(-1 + x)*x) + (a^2*H[1, 1, 1, x]*(168 - (42*I)*Pi + 6*Pi^2 - 
        (2*I)*Pi^3 - 336*x + (42*I)*Pi*x - 14*Pi^2*x - I*Pi^3*x + 168*x^2 + 
        8*Pi^2*x^2 - 4*Zeta[3] + 82*x*Zeta[3] - 66*x^2*Zeta[3]))/
      (12*(-1 + x)*x) - (a^2*H[0, 1, 1, x]*(-168 + (84*I)*Pi - 15*Pi^2 + 
        (4*I)*Pi^3 + 168*x - (84*I)*Pi*x - 9*Pi^2*x + (2*I)*Pi^3*x + 
        24*Pi^2*x^2 - 68*x*Zeta[3] + 36*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[1, 0, 0, x]*((2*I)*Pi^3 - 168*x + (84*I)*Pi*x - 39*Pi^2*x - 
        (2*I)*Pi^3*x + 24*Pi^2*x^2 - 8*Zeta[3] - 4*x*Zeta[3] + 
        36*x^2*Zeta[3]))/(24*(-1 + x)*x) + 
     (a^2*H[0, 1, 0, x]*(I*Pi^3 + 84*x + (42*I)*Pi*x - 23*Pi^2*x - I*Pi^3*x - 
        84*x^2 + 14*Pi^2*x^2 + 52*Zeta[3] - 72*x*Zeta[3] + 60*x^2*Zeta[3]))/
      (12*(-1 + x)*x) + (a^2*H[0, 0, 1, x]*((-42*I)*Pi + 9*Pi^2 - 
        (2*I)*Pi^3 + 84*x + (42*I)*Pi*x - 23*Pi^2*x - I*Pi^3*x - 84*x^2 + 
        14*Pi^2*x^2 + 52*Zeta[3] - 72*x*Zeta[3] + 60*x^2*Zeta[3]))/
      (12*(-1 + x)*x) - (a^2*H[1, 1, 0, x]*((-I)*Pi^3 + 84*x - (42*I)*Pi*x - 
        5*Pi^2*x + I*Pi^3*x - 84*x^2 + 14*Pi^2*x^2 + 28*Zeta[3] - 
        48*x*Zeta[3] + 60*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*H[1, 0, 1, x]*((42*I)*Pi - 9*Pi^2 + (2*I)*Pi^3 + 84*x - 
        (42*I)*Pi*x - 5*Pi^2*x + I*Pi^3*x - 84*x^2 + 14*Pi^2*x^2 + 
        28*Zeta[3] - 48*x*Zeta[3] + 60*x^2*Zeta[3]))/(12*(-1 + x)*x) - 
     (a^2*H[0, 0, x]*((6720*I)*Pi*x - (120*I)*Pi^3*x - 51*Pi^4*x - 
        13440*x^2 - 1400*Pi^2*x^2 + 59*Pi^4*x^2 + (2240*I)*Pi*Zeta[3] - 
        640*x*Zeta[3] - (2240*I)*Pi*x*Zeta[3] + 2560*x^2*Zeta[3]))/
      (960*(-1 + x)*x) - (a^2*H[1, 1, x]*(-13440 + (6720*I)*Pi - 1400*Pi^2 - 
        (360*I)*Pi^3 + 80*Pi^4 + 26880*x - (6720*I)*Pi*x + 2800*Pi^2*x + 
        (600*I)*Pi^3*x - 211*Pi^4*x - 13440*x^2 - 1400*Pi^2*x^2 + 
        59*Pi^4*x^2 + 3360*Zeta[3] - 7360*x*Zeta[3] + (2240*I)*Pi*x*Zeta[3] + 
        2560*x^2*Zeta[3]))/(960*(-1 + x)*x) - 
     (a^2*H[1, 0, x]*(46*Pi^4 + 40320*x + (20160*I)*Pi*x - 10920*Pi^2*x - 
        (360*I)*Pi^3*x - 81*Pi^4*x - 40320*x^2 + 5880*Pi^2*x^2 + 
        105*Pi^4*x^2 + (6720*I)*Pi*Zeta[3] - 23520*x*Zeta[3] - 
        (6720*I)*Pi*x*Zeta[3] + 19200*x^2*Zeta[3]))/(2880*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*((20160*I)*Pi - 5040*Pi^2 - (1080*I)*Pi^3 + 286*Pi^4 + 
        40320*x - (20160*I)*Pi*x - 840*Pi^2*x + (1800*I)*Pi^3*x - 
        561*Pi^4*x - 40320*x^2 + 5880*Pi^2*x^2 + 105*Pi^4*x^2 - 
        23520*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] + 19200*x^2*Zeta[3]))/
      (2880*(-1 + x)*x) - (a^2*(282240*Pi^2*x + (47040*I)*Pi^3*x - 
        11760*Pi^4*x - (1344*I)*Pi^5*x - 783*Pi^6*x - 282240*Pi^2*x^2 + 
        1176*Pi^4*x^2 + 963*Pi^6*x^2 - (7840*I)*Pi^3*Zeta[3] - 
        95760*Pi^2*x*Zeta[3] - (15680*I)*Pi^3*x*Zeta[3] - 
        282240*x^2*Zeta[3] + 100800*Pi^2*x^2*Zeta[3] - 47040*x*Zeta[3]^2 + 
        141120*x^2*Zeta[3]^2 + (249984*I)*Pi*Zeta[5] + 20160*x*Zeta[5] - 
        80640*x^2*Zeta[5]))/(40320*(-1 + x)*x) + 
     (a^2*H[0, x]*((47*I)*Pi^5 + (20160*I)*Pi*x - (420*I)*Pi^3*x - 6*Pi^4*x - 
        (47*I)*Pi^5*x - 5040*Pi^2*x^2 + 24*Pi^4*x^2 - (5040*I)*Pi*x*Zeta[3] - 
        620*Pi^2*x*Zeta[3] - 5040*x^2*Zeta[3] + 2700*Pi^2*x^2*Zeta[3] - 
        8208*x*Zeta[5] - 2160*x^2*Zeta[5]))/(1440*(-1 + x)*x) - 
     (a^2*H[1, x]*((20160*I)*Pi - 5040*Pi^2 - (1260*I)*Pi^3 + 180*Pi^4 - 
        (32*I)*Pi^5 - (20160*I)*Pi*x + 10080*Pi^2*x + (420*I)*Pi^3*x - 
        42*Pi^4*x + (47*I)*Pi^5*x - 5040*Pi^2*x^2 + 24*Pi^4*x^2 - 
        (5040*I)*Pi*Zeta[3] + 2200*Pi^2*Zeta[3] + 10080*x*Zeta[3] + 
        (5040*I)*Pi*x*Zeta[3] - 4780*Pi^2*x*Zeta[3] - 5040*x^2*Zeta[3] + 
        2700*Pi^2*x^2*Zeta[3] - 11808*Zeta[5] + 12528*x*Zeta[5] - 
        2160*x^2*Zeta[5]))/(1440*(-1 + x)*x)), 
  -((a^2*(-1 + 3*nc^2))/(ep^2*nc*x)) + 
   (a^2*(-48 + 36*nc^2 + 7*Pi^2 - 9*nc^2*Pi^2 + 48*x - 36*nc^2*x + 
      (6*I)*Pi*x + (6*I)*nc^2*Pi*x - 7*Pi^2*x + 9*nc^2*Pi^2*x))/
    (12*nc*(-1 + x)*x) + (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi + 5*x - 
      7*nc^2*x + I*Pi*x - (7*I)*nc^2*Pi*x - 2*x^2 + 4*nc^2*x^2 + 
      (4*I)*nc^2*Pi*x^2)*H[0, x])/(2*nc*(-1 + x)^2*x) + 
   (((-I/2)*a^2*(-1 + nc)*(1 + nc)*(-3*I + 2*Pi))/(nc*x) + 
     (2*a^2*nc*H[0, x])/x)/ep + (a^2*(1 + nc^2)*(-2 + x)*H[0, 0, x])/
    (2*nc*(-1 + x)^2*x) + 
   ep*(-(a^2*(48 - 36*nc^2 - 6*Pi^2 + 8*nc^2*Pi^2 - 84*x + 84*nc^2*x - 
         (6*I)*Pi*x + (30*I)*nc^2*Pi*x + 3*Pi^2*x - 25*nc^2*Pi^2*x + 36*x^2 - 
         48*nc^2*x^2 + (12*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 + 14*nc^2*Pi^2*x^2)*
        H[0, x])/(12*nc*(-1 + x)^2*x) + 
     (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi - 4*x + 2*nc^2*x - I*Pi*x + 
        (7*I)*nc^2*Pi*x - (4*I)*nc^2*Pi*x^2)*H[0, 0, x])/
      (2*nc*(-1 + x)^2*x) - ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 
        4*nc^2*x^2)*H[1, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(-2 + x - 3*nc^2*x + 2*nc^2*x^2)*H[0, 0, 0, x])/(nc*(-1 + x)^2*x) - 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(192 - 144*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 
        (2*I)*Pi^3 + (2*I)*nc^2*Pi^3 - 384*x + 288*nc^2*x - (24*I)*Pi*x - 
        (24*I)*nc^2*Pi*x + 12*Pi^2*x + (10*I)*Pi^3*x + (2*I)*nc^2*Pi^3*x + 
        192*x^2 - 144*nc^2*x^2 + (24*I)*Pi*x^2 + (24*I)*nc^2*Pi*x^2 - 
        9*Pi^2*x^2 - 3*nc^2*Pi^2*x^2 - (6*I)*Pi^3*x^2 - (2*I)*nc^2*Pi^3*x^2 - 
        80*Zeta[3] + 192*nc^2*Zeta[3] + 124*x*Zeta[3] - 420*nc^2*x*Zeta[3] - 
        56*x^2*Zeta[3] + 216*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x)) + 
   ep^2*((a^2*(96 - 72*nc^2 - 10*Pi^2 + 14*nc^2*Pi^2 - 120*x + 48*nc^2*x - 
        (12*I)*Pi*x + (60*I)*nc^2*Pi*x + 5*Pi^2*x - 43*nc^2*Pi^2*x + 
        (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 24*nc^2*Pi^2*x^2)*H[0, 0, x])/
      (24*nc*(-1 + x)^2*x) + (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + 
        (10*I)*nc^2*x + Pi*x - 7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 
        4*nc^2*Pi*x^2)*H[1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi + 3*x + 3*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, x])/
      (nc*(-1 + x)^2*x) + (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - x + 5*nc^2*x + 
        I*Pi*x - (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, x])/
      (nc*(-1 + x)^2*x) + (a^2*(-6 + 2*nc^2 + 3*x - 13*nc^2*x + 8*nc^2*x^2)*
       H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/12)*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 
        4*nc^2*x^2)*H[1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     (a^2*H[0, x]*(-192 + 144*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 + (2*I)*Pi^3 - 
        (2*I)*nc^2*Pi^3 + 336*x - 336*nc^2*x + (48*I)*Pi*x - 
        (120*I)*nc^2*Pi*x - 11*Pi^2*x + 37*nc^2*Pi^2*x - I*Pi^3*x + 
        (7*I)*nc^2*Pi^3*x - 144*x^2 + 192*nc^2*x^2 - (72*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 14*Pi^2*x^2 - 28*nc^2*Pi^2*x^2 - 
        (4*I)*nc^2*Pi^3*x^2 + 24*Zeta[3] - 136*nc^2*Zeta[3] - 12*x*Zeta[3] + 
        308*nc^2*x*Zeta[3] - 160*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*(23040 - 17280*nc^2 - 480*Pi^2 + 360*nc^2*Pi^2 - 35*Pi^4 + 
        129*nc^2*Pi^4 - 46080*x + 34560*nc^2*x - (2880*I)*Pi*x - 
        (2880*I)*nc^2*Pi*x + 1680*Pi^2*x + (60*I)*Pi^3*x + 
        (780*I)*nc^2*Pi^3*x - 92*Pi^4*x - 420*nc^2*Pi^4*x + 23040*x^2 - 
        17280*nc^2*x^2 + (2880*I)*Pi*x^2 + (2880*I)*nc^2*Pi*x^2 - 
        1200*Pi^2*x^2 - 360*nc^2*Pi^2*x^2 + (60*I)*Pi^3*x^2 - 
        (660*I)*nc^2*Pi^3*x^2 + 73*Pi^4*x^2 + 237*nc^2*Pi^4*x^2 - 
        5040*Zeta[3] + 5040*nc^2*Zeta[3] - (3360*I)*Pi*Zeta[3] + 
        (3360*I)*nc^2*Pi*Zeta[3] + 10800*x*Zeta[3] - 13680*nc^2*x*Zeta[3] + 
        (6720*I)*Pi*x*Zeta[3] - (6720*I)*nc^2*Pi*x*Zeta[3] - 
        6480*x^2*Zeta[3] + 7920*nc^2*x^2*Zeta[3] - (3360*I)*Pi*x^2*Zeta[3] + 
        (3360*I)*nc^2*Pi*x^2*Zeta[3]))/(1440*nc*(-1 + x)^2*x)) + 
   ep^3*(-(a^2*(24 - 18*nc^2 - 2*Pi^2 + 3*nc^2*Pi^2 - 18*x - 18*nc^2*x - 
         (3*I)*Pi*x + (15*I)*nc^2*Pi*x + Pi^2*x - 9*nc^2*Pi^2*x - 18*x^2 + 
         24*nc^2*x^2 + (6*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 5*nc^2*Pi^2*x^2)*
        H[0, 0, 0, x])/(6*nc*(-1 + x)^2*x) - 
     (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + (10*I)*nc^2*x + Pi*x - 
        7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[0, 1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-10*Pi^2 + 10*nc^2*Pi^2 + 48*x - 120*nc^2*x - (12*I)*Pi*x + 
        (60*I)*nc^2*Pi*x + 5*Pi^2*x - 35*nc^2*Pi^2*x - 72*x^2 + 96*nc^2*x^2 + 
        (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*H[1, 0, 0, x])/
      (24*nc*(-1 + x)^2*x) - (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + 
        (10*I)*nc^2*x + Pi*x - 7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 
        4*nc^2*Pi*x^2)*H[1, 1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(3 - 3*nc^2 + (2*I)*Pi - (2*I)*nc^2*Pi - 2*x - 8*nc^2*x - I*Pi*x + 
        (7*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + x - 5*nc^2*x - I*Pi*x + 
        (7*I)*nc^2*Pi*x - 2*x^2 + 4*nc^2*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[0, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + 2*x - 10*nc^2*x - I*Pi*x + 
        (7*I)*nc^2*Pi*x - 4*x^2 + 8*nc^2*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[1, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((2*I)*Pi - (2*I)*nc^2*Pi + x - 5*nc^2*x - I*Pi*x + 
        (7*I)*nc^2*Pi*x - 2*x^2 + 4*nc^2*x^2 - (4*I)*nc^2*Pi*x^2)*
       H[1, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) - 
     (2*a^2*(-2 + nc^2 + x - 5*nc^2*x + 3*nc^2*x^2)*H[0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     (3*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) - (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, 0, x])/
      (nc*(-1 + x)^2*x) - (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, x]*
       ((-I)*Pi^3 + 6*Zeta[3]))/(12*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 0, x]*(192 - 144*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - (2*I)*Pi^3 + 
        (2*I)*nc^2*Pi^3 - 240*x + 96*nc^2*x - (48*I)*Pi*x + 
        (120*I)*nc^2*Pi*x + 10*Pi^2*x - 32*nc^2*Pi^2*x + I*Pi^3*x - 
        (7*I)*nc^2*Pi^3*x + (72*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 
        12*Pi^2*x^2 + 24*nc^2*Pi^2*x^2 + (4*I)*nc^2*Pi^3*x^2 + 32*Zeta[3] + 
        80*nc^2*Zeta[3] - 16*x*Zeta[3] - 112*nc^2*x*Zeta[3] + 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 0, x]*((-2*I)*Pi^3 + (2*I)*nc^2*Pi^3 - (48*I)*Pi*x + 
        (120*I)*nc^2*Pi*x + 6*Pi^2*x - 30*nc^2*Pi^2*x + I*Pi^3*x - 
        (7*I)*nc^2*Pi^3*x + (72*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 
        12*Pi^2*x^2 + 24*nc^2*Pi^2*x^2 + (4*I)*nc^2*Pi^3*x^2 - 24*Zeta[3] + 
        24*nc^2*Zeta[3] + 12*x*Zeta[3] - 84*nc^2*x*Zeta[3] + 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) - 
     (a^2*H[1, x]*(-18*Pi^4 + 18*nc^2*Pi^4 - (20*I)*Pi^3*x + 
        (100*I)*nc^2*Pi^3*x + 9*Pi^4*x - 63*nc^2*Pi^4*x + (40*I)*Pi^3*x^2 - 
        (80*I)*nc^2*Pi^3*x^2 + 36*nc^2*Pi^4*x^2 + 120*x*Zeta[3] - 
        600*nc^2*x*Zeta[3] - 240*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/
      (240*nc*(-1 + x)^2*x) - (a^2*H[0, x]*(11520 - 8640*nc^2 - 240*Pi^2 + 
        180*nc^2*Pi^2 + 6*Pi^4 + 41*nc^2*Pi^4 - 20160*x + 20160*nc^2*x - 
        (2880*I)*Pi*x + (7200*I)*nc^2*Pi*x + 1140*Pi^2*x - 2220*nc^2*Pi^2*x + 
        (30*I)*Pi^3*x - (150*I)*nc^2*Pi^3*x - 3*Pi^4*x - 73*nc^2*Pi^4*x + 
        8640*x^2 - 11520*nc^2*x^2 + (4320*I)*Pi*x^2 - (5760*I)*nc^2*Pi*x^2 - 
        1260*Pi^2*x^2 + 1680*nc^2*Pi^2*x^2 - (60*I)*Pi^3*x^2 + 
        (120*I)*nc^2*Pi^3*x^2 + 35*nc^2*Pi^4*x^2 - 2520*Zeta[3] + 
        2520*nc^2*Zeta[3] - (1680*I)*Pi*Zeta[3] + (1680*I)*nc^2*Pi*Zeta[3] + 
        4560*x*Zeta[3] - 7680*nc^2*x*Zeta[3] + (840*I)*Pi*x*Zeta[3] - 
        (5880*I)*nc^2*Pi*x*Zeta[3] - 2400*x^2*Zeta[3] + 
        4800*nc^2*x^2*Zeta[3] + (3360*I)*nc^2*Pi*x^2*Zeta[3]))/
      (720*nc*(-1 + x)^2*x) + (a^2*(92160 - 69120*nc^2 - 1920*Pi^2 + 
        1440*nc^2*Pi^2 - 141*Pi^4 + 141*nc^2*Pi^4 - (94*I)*Pi^5 + 
        (94*I)*nc^2*Pi^5 - 184320*x + 138240*nc^2*x - (11520*I)*Pi*x - 
        (11520*I)*nc^2*Pi*x + 6720*Pi^2*x - (240*I)*Pi^3*x + 
        (3120*I)*nc^2*Pi^3*x + 270*Pi^4*x - 942*nc^2*Pi^4*x + (92*I)*Pi^5*x - 
        (284*I)*nc^2*Pi^5*x + 92160*x^2 - 69120*nc^2*x^2 + (11520*I)*Pi*x^2 + 
        (11520*I)*nc^2*Pi*x^2 - 4800*Pi^2*x^2 - 1440*nc^2*Pi^2*x^2 + 
        (720*I)*Pi^3*x^2 - (2640*I)*nc^2*Pi^3*x^2 - 237*Pi^4*x^2 + 
        693*nc^2*Pi^4*x^2 - (30*I)*Pi^5*x^2 + (158*I)*nc^2*Pi^5*x^2 - 
        26880*Zeta[3] + 20160*nc^2*Zeta[3] + 4160*Pi^2*Zeta[3] - 
        5280*nc^2*Pi^2*Zeta[3] + 59520*x*Zeta[3] - 54720*nc^2*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] + (3360*I)*nc^2*Pi*x*Zeta[3] - 
        7960*Pi^2*x*Zeta[3] + 10920*nc^2*Pi^2*x*Zeta[3] - 35520*x^2*Zeta[3] + 
        31680*nc^2*x^2*Zeta[3] - (3360*I)*Pi*x^2*Zeta[3] - 
        (3360*I)*nc^2*Pi*x^2*Zeta[3] + 3920*Pi^2*x^2*Zeta[3] - 
        5520*nc^2*Pi^2*x^2*Zeta[3] - 20736*Zeta[5] + 56448*nc^2*Zeta[5] + 
        37152*x*Zeta[5] - 117216*nc^2*x*Zeta[5] - 17856*x^2*Zeta[5] + 
        59328*nc^2*x^2*Zeta[5]))/(2880*nc*(-1 + x)^2*x)) + 
   ep^4*((a^2*(96 - 72*nc^2 - 6*Pi^2 + 10*nc^2*Pi^2 - 24*x - 192*nc^2*x - 
        (12*I)*Pi*x + (60*I)*nc^2*Pi*x + 3*Pi^2*x - 29*nc^2*Pi^2*x - 
        144*x^2 + 192*nc^2*x^2 + (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        16*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/(24*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + (10*I)*nc^2*x + Pi*x - 
        7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[0, 0, 1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(-10*Pi^2 + 10*nc^2*Pi^2 + 48*x - 120*nc^2*x - (12*I)*Pi*x + 
        (60*I)*nc^2*Pi*x + 5*Pi^2*x - 35*nc^2*Pi^2*x - 72*x^2 + 96*nc^2*x^2 + 
        (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*
       H[0, 1, 0, 0, x])/(24*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + (10*I)*nc^2*x + Pi*x - 
        7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[0, 1, 1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(-2*Pi^2 + 2*nc^2*Pi^2 + 24*x - 60*nc^2*x - (3*I)*Pi*x + 
        (15*I)*nc^2*Pi*x + Pi^2*x - 7*nc^2*Pi^2*x - 36*x^2 + 48*nc^2*x^2 + 
        (6*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 4*nc^2*Pi^2*x^2)*
       H[1, 0, 0, 0, x])/(6*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + (10*I)*nc^2*x + Pi*x - 
        7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[1, 0, 1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(-10*Pi^2 + 10*nc^2*Pi^2 + 48*x - 120*nc^2*x - (12*I)*Pi*x + 
        (60*I)*nc^2*Pi*x + 5*Pi^2*x - 35*nc^2*Pi^2*x - 72*x^2 + 96*nc^2*x^2 + 
        (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*
       H[1, 1, 0, 0, x])/(24*nc*(-1 + x)^2*x) + 
     (a^2*Pi*(-2*Pi + 2*nc^2*Pi - (2*I)*x + (10*I)*nc^2*x + Pi*x - 
        7*nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[1, 1, 1, 0, x])/(4*nc*(-1 + x)^2*x) + 
     (a^2*(-3 + 3*nc^2 - (2*I)*Pi + (2*I)*nc^2*Pi + x + 13*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 6*x^2 - 12*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - x + 5*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 2*x + 10*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 1, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - x + 5*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 3*x + 15*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 6*x^2 - 12*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - x + 5*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - 2*x + 10*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 1, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*((-2*I)*Pi + (2*I)*nc^2*Pi - x + 5*nc^2*x + I*Pi*x - 
        (7*I)*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/2)*a^2*Pi*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-10 + 6*nc^2 + 5*x - 27*nc^2*x + 16*nc^2*x^2)*
       H[0, 0, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (3*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (2*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (3*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2*x) + 
     (a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/12)*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 
        4*nc^2*x^2)*H[0, 0, 1, x]*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/12)*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/12)*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     ((I/12)*a^2*(-2 + 2*nc^2 + x - 7*nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, x]*
       (Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x)^2*x) + 
     (a^2*H[0, 1, 0, x]*((2*I)*Pi^3 - (2*I)*nc^2*Pi^3 + (48*I)*Pi*x - 
        (120*I)*nc^2*Pi*x - 6*Pi^2*x + 30*nc^2*Pi^2*x - I*Pi^3*x + 
        (7*I)*nc^2*Pi^3*x - (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        12*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 - (4*I)*nc^2*Pi^3*x^2 + 24*Zeta[3] - 
        24*nc^2*Zeta[3] - 12*x*Zeta[3] + 84*nc^2*x*Zeta[3] - 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 1, 0, x]*((2*I)*Pi^3 - (2*I)*nc^2*Pi^3 + (48*I)*Pi*x - 
        (120*I)*nc^2*Pi*x - 6*Pi^2*x + 30*nc^2*Pi^2*x - I*Pi^3*x + 
        (7*I)*nc^2*Pi^3*x - (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        12*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 - (4*I)*nc^2*Pi^3*x^2 + 24*Zeta[3] - 
        24*nc^2*Zeta[3] - 12*x*Zeta[3] + 84*nc^2*x*Zeta[3] - 
        48*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 0, 0, x]*((2*I)*Pi^3 - (2*I)*nc^2*Pi^3 - 96*x + 240*nc^2*x + 
        (48*I)*Pi*x - (120*I)*nc^2*Pi*x - 5*Pi^2*x + 25*nc^2*Pi^2*x - 
        I*Pi^3*x + (7*I)*nc^2*Pi^3*x + 144*x^2 - 192*nc^2*x^2 - 
        (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 20*nc^2*Pi^2*x^2 - 
        (4*I)*nc^2*Pi^3*x^2 - 32*Zeta[3] + 32*nc^2*Zeta[3] + 16*x*Zeta[3] - 
        112*nc^2*x*Zeta[3] + 64*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 0, 0, x]*(-192 + 144*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 + 
        (2*I)*Pi^3 - (2*I)*nc^2*Pi^3 + 144*x + 144*nc^2*x + (48*I)*Pi*x - 
        (120*I)*nc^2*Pi*x - 9*Pi^2*x + 27*nc^2*Pi^2*x - I*Pi^3*x + 
        (7*I)*nc^2*Pi^3*x + 144*x^2 - 192*nc^2*x^2 - (72*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 20*nc^2*Pi^2*x^2 - 
        (4*I)*nc^2*Pi^3*x^2 - 88*Zeta[3] - 24*nc^2*Zeta[3] + 44*x*Zeta[3] - 
        84*nc^2*x*Zeta[3] + 64*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 1, x]*(-18*Pi^4 + 18*nc^2*Pi^4 - (20*I)*Pi^3*x + 
        (100*I)*nc^2*Pi^3*x + 9*Pi^4*x - 63*nc^2*Pi^4*x + (40*I)*Pi^3*x^2 - 
        (80*I)*nc^2*Pi^3*x^2 + 36*nc^2*Pi^4*x^2 + 120*x*Zeta[3] - 
        600*nc^2*x*Zeta[3] - 240*x^2*Zeta[3] + 480*nc^2*x^2*Zeta[3]))/
      (240*nc*(-1 + x)^2*x) + (a^2*H[1, 1, x]*(-18*Pi^4 + 18*nc^2*Pi^4 - 
        (20*I)*Pi^3*x + (100*I)*nc^2*Pi^3*x + 9*Pi^4*x - 63*nc^2*Pi^4*x + 
        (40*I)*Pi^3*x^2 - (80*I)*nc^2*Pi^3*x^2 + 36*nc^2*Pi^4*x^2 + 
        120*x*Zeta[3] - 600*nc^2*x*Zeta[3] - 240*x^2*Zeta[3] + 
        480*nc^2*x^2*Zeta[3]))/(240*nc*(-1 + x)^2*x) - 
     (a^2*H[1, 0, x]*(-2*Pi^4 + 2*nc^2*Pi^4 + (960*I)*Pi*x - 
        (2400*I)*nc^2*Pi*x - 240*Pi^2*x + 600*nc^2*Pi^2*x - (10*I)*Pi^3*x + 
        (50*I)*nc^2*Pi^3*x + Pi^4*x - 7*nc^2*Pi^4*x - (1440*I)*Pi*x^2 + 
        (1920*I)*nc^2*Pi*x^2 + 360*Pi^2*x^2 - 480*nc^2*Pi^2*x^2 + 
        (20*I)*Pi^3*x^2 - (40*I)*nc^2*Pi^3*x^2 + 4*nc^2*Pi^4*x^2 + 
        (560*I)*Pi*Zeta[3] - (560*I)*nc^2*Pi*Zeta[3] - 120*x*Zeta[3] + 
        600*nc^2*x*Zeta[3] - (280*I)*Pi*x*Zeta[3] + (1960*I)*nc^2*Pi*x*
         Zeta[3] + 240*x^2*Zeta[3] - 480*nc^2*x^2*Zeta[3] - 
        (1120*I)*nc^2*Pi*x^2*Zeta[3]))/(240*nc*(-1 + x)^2*x) - 
     (a^2*H[0, 0, x]*(-46080 + 34560*nc^2 + 960*Pi^2 - 720*nc^2*Pi^2 - 
        118*Pi^4 - 70*nc^2*Pi^4 + 57600*x - 23040*nc^2*x + (11520*I)*Pi*x - 
        (28800*I)*nc^2*Pi*x - 4080*Pi^2*x + 7680*nc^2*Pi^2*x - 
        (120*I)*Pi^3*x + (600*I)*nc^2*Pi^3*x + 59*Pi^4*x - 37*nc^2*Pi^4*x - 
        (17280*I)*Pi*x^2 + (23040*I)*nc^2*Pi*x^2 + 4320*Pi^2*x^2 - 
        5760*nc^2*Pi^2*x^2 + (240*I)*Pi^3*x^2 - (480*I)*nc^2*Pi^3*x^2 + 
        48*nc^2*Pi^4*x^2 + 10080*Zeta[3] - 10080*nc^2*Zeta[3] + 
        (6720*I)*Pi*Zeta[3] - (6720*I)*nc^2*Pi*Zeta[3] - 14880*x*Zeta[3] + 
        13920*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + (23520*I)*nc^2*Pi*x*
         Zeta[3] + 2880*x^2*Zeta[3] - 5760*nc^2*x^2*Zeta[3] - 
        (13440*I)*nc^2*Pi*x^2*Zeta[3]))/(2880*nc*(-1 + x)^2*x) + 
     (a^2*H[0, x]*(-92160 + 69120*nc^2 + 1920*Pi^2 - 1440*nc^2*Pi^2 + 
        141*Pi^4 - 141*nc^2*Pi^4 + (94*I)*Pi^5 - (94*I)*nc^2*Pi^5 + 
        161280*x - 161280*nc^2*x + (23040*I)*Pi*x - (57600*I)*nc^2*Pi*x - 
        9120*Pi^2*x + 17760*nc^2*Pi^2*x - (480*I)*Pi^3*x + 
        (1200*I)*nc^2*Pi^3*x - 223*Pi^4*x + 269*nc^2*Pi^4*x - (47*I)*Pi^5*x + 
        (329*I)*nc^2*Pi^5*x - 69120*x^2 + 92160*nc^2*x^2 - (34560*I)*Pi*x^2 + 
        (46080*I)*nc^2*Pi*x^2 + 10080*Pi^2*x^2 - 13440*nc^2*Pi^2*x^2 + 
        (720*I)*Pi^3*x^2 - (960*I)*nc^2*Pi^3*x^2 + 70*Pi^4*x^2 - 
        140*nc^2*Pi^4*x^2 - (188*I)*nc^2*Pi^5*x^2 + 26880*Zeta[3] - 
        20160*nc^2*Zeta[3] - 3600*Pi^2*Zeta[3] + 4720*nc^2*Pi^2*Zeta[3] - 
        52800*x*Zeta[3] + 61440*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + 
        (16800*I)*nc^2*Pi*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] - 
        14840*nc^2*Pi^2*x*Zeta[3] + 28800*x^2*Zeta[3] - 
        38400*nc^2*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] - 
        (13440*I)*nc^2*Pi*x^2*Zeta[3] + 8320*nc^2*Pi^2*x^2*Zeta[3] + 
        2880*Zeta[5] - 38592*nc^2*Zeta[5] - 1440*x*Zeta[5] + 
        81504*nc^2*x*Zeta[5] - 41472*nc^2*x^2*Zeta[5]))/
      (2880*nc*(-1 + x)^2*x) + (a^2*H[1, x]*((16*I)*Pi^5 - (16*I)*nc^2*Pi^5 + 
        (240*I)*Pi^3*x - (600*I)*nc^2*Pi^3*x - 27*Pi^4*x + 135*nc^2*Pi^4*x - 
        (8*I)*Pi^5*x + (56*I)*nc^2*Pi^5*x - (360*I)*Pi^3*x^2 + 
        (480*I)*nc^2*Pi^3*x^2 + 54*Pi^4*x^2 - 108*nc^2*Pi^4*x^2 - 
        (32*I)*nc^2*Pi^5*x^2 - 60*Pi^2*Zeta[3] + 60*nc^2*Pi^2*Zeta[3] - 
        1440*x*Zeta[3] + 3600*nc^2*x*Zeta[3] + 30*Pi^2*x*Zeta[3] - 
        210*nc^2*Pi^2*x*Zeta[3] + 2160*x^2*Zeta[3] - 2880*nc^2*x^2*Zeta[3] + 
        120*nc^2*Pi^2*x^2*Zeta[3] + 720*Zeta[5] - 720*nc^2*Zeta[5] - 
        360*x*Zeta[5] + 2520*nc^2*x*Zeta[5] - 1440*nc^2*x^2*Zeta[5]))/
      (720*nc*(-1 + x)^2*x) + (a^2*(7741440 - 5806080*nc^2 - 161280*Pi^2 + 
        120960*nc^2*Pi^2 - 15792*Pi^4 + 11844*nc^2*Pi^4 + 977*Pi^6 + 
        921*nc^2*Pi^6 - 15482880*x + 11612160*nc^2*x - (967680*I)*Pi*x - 
        (967680*I)*nc^2*Pi*x + 564480*Pi^2*x - (20160*I)*Pi^3*x + 
        (262080*I)*nc^2*Pi^3*x + 39648*Pi^4*x - 79128*nc^2*Pi^4*x + 
        (1974*I)*Pi^5*x - (6090*I)*nc^2*Pi^5*x - 1144*Pi^6*x - 
        1032*nc^2*Pi^6*x + 7741440*x^2 - 5806080*nc^2*x^2 + 
        (967680*I)*Pi*x^2 + (967680*I)*nc^2*Pi*x^2 - 403200*Pi^2*x^2 - 
        120960*nc^2*Pi^2*x^2 + (60480*I)*Pi^3*x^2 - (221760*I)*nc^2*Pi^3*
         x^2 - 32928*Pi^4*x^2 + 58212*nc^2*Pi^4*x^2 - (3318*I)*Pi^5*x^2 + 
        (4746*I)*nc^2*Pi^5*x^2 + 437*Pi^6*x^2 + 381*nc^2*Pi^6*x^2 - 
        2257920*Zeta[3] + 1693440*nc^2*Zeta[3] + 35280*Pi^2*Zeta[3] - 
        35280*nc^2*Pi^2*Zeta[3] + (23520*I)*Pi^3*Zeta[3] - 
        (23520*I)*nc^2*Pi^3*Zeta[3] + 4999680*x*Zeta[3] - 
        4596480*nc^2*x*Zeta[3] + (282240*I)*Pi*x*Zeta[3] + 
        (282240*I)*nc^2*Pi*x*Zeta[3] - 146160*Pi^2*x*Zeta[3] + 
        25200*nc^2*Pi^2*x*Zeta[3] - (117600*I)*Pi^3*x*Zeta[3] - 
        (23520*I)*nc^2*Pi^3*x*Zeta[3] - 2983680*x^2*Zeta[3] + 
        2661120*nc^2*x^2*Zeta[3] - (282240*I)*Pi*x^2*Zeta[3] - 
        (282240*I)*nc^2*Pi*x^2*Zeta[3] + 115920*Pi^2*x^2*Zeta[3] + 
        15120*nc^2*Pi^2*x^2*Zeta[3] + (70560*I)*Pi^3*x^2*Zeta[3] + 
        (23520*I)*nc^2*Pi^3*x^2*Zeta[3] + 611520*Zeta[3]^2 - 
        1270080*nc^2*Zeta[3]^2 - 799680*x*Zeta[3]^2 + 
        2963520*nc^2*x*Zeta[3]^2 + 329280*x^2*Zeta[3]^2 - 
        1552320*nc^2*x^2*Zeta[3]^2 - 1124928*Zeta[5] + 1124928*nc^2*Zeta[5] - 
        (749952*I)*Pi*Zeta[5] + (749952*I)*nc^2*Pi*Zeta[5] + 
        2310336*x*Zeta[5] - 2552256*nc^2*x*Zeta[5] + (1499904*I)*Pi*x*
         Zeta[5] - (1499904*I)*nc^2*Pi*x*Zeta[5] - 1245888*x^2*Zeta[5] + 
        1366848*nc^2*x^2*Zeta[5] - (749952*I)*Pi*x^2*Zeta[5] + 
        (749952*I)*nc^2*Pi*x^2*Zeta[5]))/(120960*nc*(-1 + x)^2*x)), 
  (a^2*(-1 + 3*nc^2))/(ep^2*nc*(-1 + x)) - 
   (a^2*((-6*I)*Pi - (6*I)*nc^2*Pi + 48*x - 36*nc^2*x + (6*I)*Pi*x + 
      (6*I)*nc^2*Pi*x - 7*Pi^2*x + 9*nc^2*Pi^2*x))/(12*nc*(-1 + x)*x) + 
   (a^2*((-I)*Pi - I*nc^2*Pi - x - nc^2*x - I*Pi*x - I*nc^2*Pi*x - 2*x^2 + 
      4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*H[1, x])/(2*nc*(-1 + x)*x^2) + 
   ((a^2*(-1 + nc)*(1 + nc)*(3 + (2*I)*Pi))/(2*nc*(-1 + x)) + 
     (2*a^2*nc*H[1, x])/(-1 + x))/ep + (a^2*(1 + nc^2)*(1 + x)*H[1, 1, x])/
    (2*nc*(-1 + x)*x^2) + 
   ep*(-(a^2*((6*I)*Pi + (6*I)*nc^2*Pi - 3*Pi^2 - 3*nc^2*Pi^2 + 12*x + 
         12*nc^2*x - (18*I)*Pi*x + (18*I)*nc^2*Pi*x - 3*Pi^2*x - 
         3*nc^2*Pi^2*x + 36*x^2 - 48*nc^2*x^2 + (12*I)*Pi*x^2 - 
         (24*I)*nc^2*Pi*x^2 + 14*nc^2*Pi^2*x^2)*H[1, x])/
      (12*nc*(-1 + x)*x^2) + ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 
        4*nc^2*x^2)*H[0, 1, x])/(nc*(-1 + x)*x^2) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 4*x + 2*nc^2*x - I*Pi*x - 
        I*nc^2*Pi*x + (4*I)*nc^2*Pi*x^2)*H[1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 2*nc^2*x^2)*
       H[1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (a^2*((24*I)*Pi + (24*I)*nc^2*Pi - 6*Pi^2 - 6*nc^2*Pi^2 - 192*x + 
        144*nc^2*x - (24*I)*Pi*x - (24*I)*nc^2*Pi*x + 9*Pi^2*x + 
        3*nc^2*Pi^2*x + (6*I)*Pi^3*x - (6*I)*nc^2*Pi^3*x + 56*x*Zeta[3] - 
        168*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x)) + 
   ep^2*(-(a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - (6*I)*x + (6*I)*nc^2*x - 
         Pi*x - nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
        H[0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 + 120*x - 48*nc^2*x - (36*I)*Pi*x + (36*I)*nc^2*Pi*x - 
        5*Pi^2*x - 5*nc^2*Pi^2*x + (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        24*nc^2*Pi^2*x^2)*H[1, 1, x])/(24*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 
        3*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(2 + 2*nc^2 - I*Pi - I*nc^2*Pi - 7*x + 
        5*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-3 - 3*nc^2 - 3*x - 3*nc^2*x + 8*nc^2*x^2)*
       H[1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*((-2880*I)*Pi - (2880*I)*nc^2*Pi + 720*Pi^2 + 720*nc^2*Pi^2 + 
        (180*I)*Pi^3 + (180*I)*nc^2*Pi^3 + 23040*x - 17280*nc^2*x + 
        (2880*I)*Pi*x + (2880*I)*nc^2*Pi*x - 1200*Pi^2*x - 360*nc^2*Pi^2*x - 
        (180*I)*Pi^3*x - (180*I)*nc^2*Pi^3*x + 73*Pi^4*x + 21*nc^2*Pi^4*x - 
        5040*x*Zeta[3] + 5040*nc^2*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + 
        (3360*I)*nc^2*Pi*x*Zeta[3]))/(1440*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*((-24*I)*Pi - (24*I)*nc^2*Pi + 6*Pi^2 + 6*nc^2*Pi^2 + 
        (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 - 48*x - 48*nc^2*x + (96*I)*Pi*x - 
        (72*I)*nc^2*Pi*x - 17*Pi^2*x + 19*nc^2*Pi^2*x + (3*I)*Pi^3*x + 
        (3*I)*nc^2*Pi^3*x - 144*x^2 + 192*nc^2*x^2 - (72*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 14*Pi^2*x^2 - 28*nc^2*Pi^2*x^2 - 
        (12*I)*nc^2*Pi^3*x^2 - 112*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2)) + 
   ep^3*((a^2*Pi*(-8*I - (8*I)*nc^2 + 2*Pi + 2*nc^2*Pi + I*Pi^2 + 
        I*nc^2*Pi^2 + (32*I)*x - (24*I)*nc^2*x - 6*Pi*x + 6*nc^2*Pi*x + 
        I*Pi^2*x + I*nc^2*Pi^2*x - (24*I)*x^2 + (32*I)*nc^2*x^2 + 4*Pi*x^2 - 
        8*nc^2*Pi*x^2 - (4*I)*nc^2*Pi^2*x^2)*H[0, 1, x])/
      (8*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - 
        (6*I)*x + (6*I)*nc^2*x - Pi*x - nc^2*Pi*x + (4*I)*x^2 - 
        (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*H[0, 0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 + 96*x - 72*nc^2*x - (36*I)*Pi*x + (36*I)*nc^2*Pi*x - 
        5*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 96*nc^2*x^2 + (24*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*H[0, 1, 1, x])/
      (24*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - 
        (6*I)*x + (6*I)*nc^2*x - Pi*x - nc^2*Pi*x + (4*I)*x^2 - 
        (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*H[1, 0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (a^2*(-12 - 12*nc^2 + (3*I)*Pi + (3*I)*nc^2*Pi - Pi^2 - nc^2*Pi^2 + 
        54*x - 30*nc^2*x - (9*I)*Pi*x + (9*I)*nc^2*Pi*x - Pi^2*x - 
        nc^2*Pi^2*x - 18*x^2 + 24*nc^2*x^2 + (6*I)*Pi*x^2 - 
        (12*I)*nc^2*Pi*x^2 + 5*nc^2*Pi^2*x^2)*H[1, 1, 1, x])/
      (6*nc*(-1 + x)*x^2) + ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 
        4*nc^2*x^2)*H[0, 0, 0, 1, x])/(nc*(-1 + x)*x^2) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 3*nc^2*x - I*Pi*x - 
        I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(2 + 2*nc^2 - I*Pi - I*nc^2*Pi - 6*x + 
        6*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 
        3*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(3 + 3*nc^2 - I*Pi - I*nc^2*Pi - 10*x + 
        8*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (3*a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (2*a^2*(-1 - nc^2 - x - nc^2*x + 3*nc^2*x^2)*
       H[1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (a^2*H[1, 1, x]*(48 + 48*nc^2 - (24*I)*Pi - (24*I)*nc^2*Pi + 5*Pi^2 + 
        5*nc^2*Pi^2 + (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 - 240*x + 96*nc^2*x + 
        (96*I)*Pi*x - (72*I)*nc^2*Pi*x - 14*Pi^2*x + 16*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x - (72*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 12*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 - 
        (12*I)*nc^2*Pi^3*x^2 - 28*Zeta[3] - 28*nc^2*Zeta[3] - 28*x*Zeta[3] - 
        28*nc^2*x*Zeta[3]))/(24*nc*(-1 + x)*x^2) + 
     (a^2*H[1, x]*((-1440*I)*Pi - (1440*I)*nc^2*Pi + 360*Pi^2 + 
        360*nc^2*Pi^2 + (90*I)*Pi^3 + (90*I)*nc^2*Pi^3 - 30*Pi^4 - 
        30*nc^2*Pi^4 - 2880*x - 2880*nc^2*x + (5760*I)*Pi*x - 
        (4320*I)*nc^2*Pi*x - 1380*Pi^2*x + 1140*nc^2*Pi^2*x - 
        (270*I)*Pi^3*x + (270*I)*nc^2*Pi^3*x - 30*Pi^4*x - 30*nc^2*Pi^4*x - 
        8640*x^2 + 11520*nc^2*x^2 - (4320*I)*Pi*x^2 + (5760*I)*nc^2*Pi*x^2 + 
        1260*Pi^2*x^2 - 1680*nc^2*Pi^2*x^2 + (180*I)*Pi^3*x^2 - 
        (360*I)*nc^2*Pi^3*x^2 + 73*nc^2*Pi^4*x^2 + (840*I)*Pi*Zeta[3] + 
        (840*I)*nc^2*Pi*Zeta[3] + 840*x*Zeta[3] + 840*nc^2*x*Zeta[3] + 
        (840*I)*Pi*x*Zeta[3] + (840*I)*nc^2*Pi*x*Zeta[3] + 1680*x^2*Zeta[3] - 
        3360*nc^2*x^2*Zeta[3] - (3360*I)*nc^2*Pi*x^2*Zeta[3]))/
      (720*nc*(-1 + x)*x^2) + (a^2*((11520*I)*Pi + (11520*I)*nc^2*Pi - 
        2880*Pi^2 - 2880*nc^2*Pi^2 - (720*I)*Pi^3 - (720*I)*nc^2*Pi^3 + 
        120*Pi^4 + 120*nc^2*Pi^4 - 92160*x + 69120*nc^2*x - (11520*I)*Pi*x - 
        (11520*I)*nc^2*Pi*x + 4800*Pi^2*x + 1440*nc^2*Pi^2*x + 
        (720*I)*Pi^3*x + (720*I)*nc^2*Pi^3*x + 21*Pi^4*x - 261*nc^2*Pi^4*x + 
        (30*I)*Pi^5*x - (30*I)*nc^2*Pi^5*x - (3360*I)*Pi*Zeta[3] - 
        (3360*I)*nc^2*Pi*Zeta[3] + 26880*x*Zeta[3] - 20160*nc^2*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] + (3360*I)*nc^2*Pi*x*Zeta[3] - 
        3920*Pi^2*x*Zeta[3] + 5040*nc^2*Pi^2*x*Zeta[3] + 17856*x*Zeta[5] - 
        53568*nc^2*x*Zeta[5]))/(2880*nc*(-1 + x)*x)) + 
   ep^4*((a^2*Pi*(-8*I - (8*I)*nc^2 + 2*Pi + 2*nc^2*Pi + I*Pi^2 + 
        I*nc^2*Pi^2 + (32*I)*x - (24*I)*nc^2*x - 6*Pi*x + 6*nc^2*Pi*x + 
        I*Pi^2*x + I*nc^2*Pi^2*x - (24*I)*x^2 + (32*I)*nc^2*x^2 + 4*Pi*x^2 - 
        8*nc^2*Pi*x^2 - (4*I)*nc^2*Pi^2*x^2)*H[0, 0, 1, x])/
      (8*nc*(-1 + x)*x^2) + (a^2*Pi*(-8*I - (8*I)*nc^2 + 2*Pi + 2*nc^2*Pi + 
        I*Pi^2 + I*nc^2*Pi^2 + (32*I)*x - (24*I)*nc^2*x - 6*Pi*x + 
        6*nc^2*Pi*x + I*Pi^2*x + I*nc^2*Pi^2*x - (24*I)*x^2 + 
        (32*I)*nc^2*x^2 + 4*Pi*x^2 - 8*nc^2*Pi*x^2 - (4*I)*nc^2*Pi^2*x^2)*
       H[1, 0, 1, x])/(8*nc*(-1 + x)*x^2) - 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - (6*I)*x + (6*I)*nc^2*x - 
        Pi*x - nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[0, 0, 0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (a^2*(-24 - 24*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 5*Pi^2 - 
        5*nc^2*Pi^2 + 96*x - 72*nc^2*x - (36*I)*Pi*x + (36*I)*nc^2*Pi*x - 
        5*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 96*nc^2*x^2 + (24*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*H[0, 0, 1, 1, x])/
      (24*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - 
        (6*I)*x + (6*I)*nc^2*x - Pi*x - nc^2*Pi*x + (4*I)*x^2 - 
        (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*H[0, 1, 0, 1, x])/
      (4*nc*(-1 + x)*x^2) - (a^2*(-12 - 12*nc^2 + (3*I)*Pi + (3*I)*nc^2*Pi - 
        Pi^2 - nc^2*Pi^2 + 48*x - 36*nc^2*x - (9*I)*Pi*x + (9*I)*nc^2*Pi*x - 
        Pi^2*x - nc^2*Pi^2*x - 36*x^2 + 48*nc^2*x^2 + (6*I)*Pi*x^2 - 
        (12*I)*nc^2*Pi*x^2 + 4*nc^2*Pi^2*x^2)*H[0, 1, 1, 1, x])/
      (6*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - 
        (6*I)*x + (6*I)*nc^2*x - Pi*x - nc^2*Pi*x + (4*I)*x^2 - 
        (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*H[1, 0, 0, 1, x])/
      (4*nc*(-1 + x)*x^2) - (a^2*(-24 - 24*nc^2 + (12*I)*Pi + 
        (12*I)*nc^2*Pi - 5*Pi^2 - 5*nc^2*Pi^2 + 96*x - 72*nc^2*x - 
        (36*I)*Pi*x + (36*I)*nc^2*Pi*x - 5*Pi^2*x - 5*nc^2*Pi^2*x - 72*x^2 + 
        96*nc^2*x^2 + (24*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 20*nc^2*Pi^2*x^2)*
       H[1, 0, 1, 1, x])/(24*nc*(-1 + x)*x^2) - 
     (a^2*Pi*(2*I + (2*I)*nc^2 - Pi - nc^2*Pi - (6*I)*x + (6*I)*nc^2*x - 
        Pi*x - nc^2*Pi*x + (4*I)*x^2 - (8*I)*nc^2*x^2 + 4*nc^2*Pi*x^2)*
       H[1, 1, 0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (a^2*(-72 - 72*nc^2 + (12*I)*Pi + (12*I)*nc^2*Pi - 3*Pi^2 - 
        3*nc^2*Pi^2 + 312*x - 192*nc^2*x - (36*I)*Pi*x + (36*I)*nc^2*Pi*x - 
        3*Pi^2*x - 3*nc^2*Pi^2*x - 144*x^2 + 192*nc^2*x^2 + (24*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 + 16*nc^2*Pi^2*x^2)*H[1, 1, 1, 1, x])/
      (24*nc*(-1 + x)*x^2) + ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 
        4*nc^2*x^2)*H[0, 0, 0, 0, 1, x])/(nc*(-1 + x)*x^2) + 
     (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 3*nc^2*x - I*Pi*x - 
        I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + (4*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(2 + 2*nc^2 - I*Pi - I*nc^2*Pi - 6*x + 
        6*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[0, 0, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 
        3*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(3 + 3*nc^2 - I*Pi - I*nc^2*Pi - 9*x + 
        9*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 6*x^2 - 12*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[0, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 
        3*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(2 + 2*nc^2 - I*Pi - I*nc^2*Pi - 6*x + 
        6*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 4*x^2 - 8*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 0, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(1 + nc^2 - I*Pi - I*nc^2*Pi - 3*x + 
        3*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 2*x^2 - 4*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 0, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((I/2)*a^2*Pi*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, 0, 1, x])/
      (nc*(-1 + x)*x^2) + (a^2*(4 + 4*nc^2 - I*Pi - I*nc^2*Pi - 13*x + 
        11*nc^2*x - I*Pi*x - I*nc^2*Pi*x + 6*x^2 - 12*nc^2*x^2 + 
        (4*I)*nc^2*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 0, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (3*a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 0, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[0, 1, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (2*a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[0, 1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 0, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (3*a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 0, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (a^2*(-1 - nc^2 - x - nc^2*x + 4*nc^2*x^2)*H[1, 1, 1, 0, 1, 1, x])/
      (2*nc*(-1 + x)*x^2) - (a^2*(-5 - 5*nc^2 - 5*x - 5*nc^2*x + 16*nc^2*x^2)*
       H[1, 1, 1, 1, 1, 1, x])/(2*nc*(-1 + x)*x^2) + 
     (a^2*Pi*H[0, 1, x]*(-48*I - (48*I)*nc^2 + 12*Pi + 12*nc^2*Pi + 
        (3*I)*Pi^2 + (3*I)*nc^2*Pi^2 - Pi^3 - nc^2*Pi^3 + (192*I)*x - 
        (144*I)*nc^2*x - 48*Pi*x + 36*nc^2*Pi*x - (9*I)*Pi^2*x + 
        (9*I)*nc^2*Pi^2*x - Pi^3*x - nc^2*Pi^3*x - (144*I)*x^2 + 
        (192*I)*nc^2*x^2 + 36*Pi*x^2 - 48*nc^2*Pi*x^2 + (6*I)*Pi^2*x^2 - 
        (12*I)*nc^2*Pi^2*x^2 + 4*nc^2*Pi^3*x^2 + (28*I)*Zeta[3] + 
        (28*I)*nc^2*Zeta[3] + (28*I)*x*Zeta[3] + (28*I)*nc^2*x*Zeta[3] - 
        (112*I)*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2) + 
     (a^2*H[1, 1, 1, x]*(96 + 96*nc^2 - (24*I)*Pi - (24*I)*nc^2*Pi + 4*Pi^2 + 
        4*nc^2*Pi^2 + (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 - 432*x + 240*nc^2*x + 
        (96*I)*Pi*x - (72*I)*nc^2*Pi*x - 11*Pi^2*x + 13*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + 144*x^2 - 192*nc^2*x^2 - 
        (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 20*nc^2*Pi^2*x^2 - 
        (12*I)*nc^2*Pi^3*x^2 - 56*Zeta[3] - 56*nc^2*Zeta[3] - 56*x*Zeta[3] - 
        56*nc^2*x*Zeta[3] + 112*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2) + 
     (a^2*H[0, 1, 1, x]*(48 + 48*nc^2 - (24*I)*Pi - (24*I)*nc^2*Pi + 5*Pi^2 + 
        5*nc^2*Pi^2 + (3*I)*Pi^3 + (3*I)*nc^2*Pi^3 - 192*x + 144*nc^2*x + 
        (96*I)*Pi*x - (72*I)*nc^2*Pi*x - 15*Pi^2*x + 15*nc^2*Pi^2*x + 
        (3*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + 144*x^2 - 192*nc^2*x^2 - 
        (72*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 10*Pi^2*x^2 - 20*nc^2*Pi^2*x^2 - 
        (12*I)*nc^2*Pi^3*x^2 - 28*Zeta[3] - 28*nc^2*Zeta[3] - 28*x*Zeta[3] - 
        28*nc^2*x*Zeta[3] + 112*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x^2) + 
     (a^2*H[1, 1, x]*(11520 + 11520*nc^2 - (5760*I)*Pi - (5760*I)*nc^2*Pi + 
        1200*Pi^2 + 1200*nc^2*Pi^2 + (360*I)*Pi^3 + (360*I)*nc^2*Pi^3 - 
        167*Pi^4 - 167*nc^2*Pi^4 - 57600*x + 23040*nc^2*x + (23040*I)*Pi*x - 
        (17280*I)*nc^2*Pi*x - 4560*Pi^2*x + 3840*nc^2*Pi^2*x - 
        (1080*I)*Pi^3*x + (1080*I)*nc^2*Pi^3*x - 167*Pi^4*x - 
        167*nc^2*Pi^4*x - (17280*I)*Pi*x^2 + (23040*I)*nc^2*Pi*x^2 + 
        4320*Pi^2*x^2 - 5760*nc^2*Pi^2*x^2 + (720*I)*Pi^3*x^2 - 
        (1440*I)*nc^2*Pi^3*x^2 + 480*nc^2*Pi^4*x^2 - 3360*Zeta[3] - 
        3360*nc^2*Zeta[3] + (3360*I)*Pi*Zeta[3] + (3360*I)*nc^2*Pi*Zeta[3] + 
        13440*x*Zeta[3] - 6720*nc^2*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] + 
        (3360*I)*nc^2*Pi*x*Zeta[3] - (13440*I)*nc^2*Pi*x^2*Zeta[3]))/
      (2880*nc*(-1 + x)*x^2) - (a^2*((-967680*I)*Pi - (967680*I)*nc^2*Pi + 
        241920*Pi^2 + 241920*nc^2*Pi^2 + (60480*I)*Pi^3 + 
        (60480*I)*nc^2*Pi^3 - 10080*Pi^4 - 10080*nc^2*Pi^4 + (630*I)*Pi^5 + 
        (630*I)*nc^2*Pi^5 + 7741440*x - 5806080*nc^2*x + (967680*I)*Pi*x + 
        (967680*I)*nc^2*Pi*x - 403200*Pi^2*x - 120960*nc^2*Pi^2*x - 
        (60480*I)*Pi^3*x - (60480*I)*nc^2*Pi^3*x - 5712*Pi^4*x + 
        21924*nc^2*Pi^4*x - (630*I)*Pi^5*x - (630*I)*nc^2*Pi^5*x + 
        437*Pi^6*x + 1461*nc^2*Pi^6*x + (282240*I)*Pi*Zeta[3] + 
        (282240*I)*nc^2*Pi*Zeta[3] - 70560*Pi^2*Zeta[3] - 
        70560*nc^2*Pi^2*Zeta[3] - 2257920*x*Zeta[3] + 
        1693440*nc^2*x*Zeta[3] - (282240*I)*Pi*x*Zeta[3] - 
        (282240*I)*nc^2*Pi*x*Zeta[3] + 105840*Pi^2*x*Zeta[3] + 
        35280*nc^2*Pi^2*x*Zeta[3] + (70560*I)*Pi^3*x*Zeta[3] - 
        (70560*I)*nc^2*Pi^3*x*Zeta[3] + 329280*x*Zeta[3]^2 - 
        987840*nc^2*x*Zeta[3]^2 - 1124928*x*Zeta[5] + 
        1124928*nc^2*x*Zeta[5] - (749952*I)*Pi*x*Zeta[5] + 
        (749952*I)*nc^2*Pi*x*Zeta[5]))/(120960*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*((-11520*I)*Pi - (11520*I)*nc^2*Pi + 2880*Pi^2 + 
        2880*nc^2*Pi^2 + (720*I)*Pi^3 + (720*I)*nc^2*Pi^3 - 120*Pi^4 - 
        120*nc^2*Pi^4 + (15*I)*Pi^5 + (15*I)*nc^2*Pi^5 - 23040*x - 
        23040*nc^2*x + (46080*I)*Pi*x - (34560*I)*nc^2*Pi*x - 11040*Pi^2*x + 
        9120*nc^2*Pi^2*x - (2880*I)*Pi^3*x + (2160*I)*nc^2*Pi^3*x + 
        407*Pi^4*x - 313*nc^2*Pi^4*x + (15*I)*Pi^5*x + (15*I)*nc^2*Pi^5*x - 
        69120*x^2 + 92160*nc^2*x^2 - (34560*I)*Pi*x^2 + 
        (46080*I)*nc^2*Pi*x^2 + 10080*Pi^2*x^2 - 13440*nc^2*Pi^2*x^2 + 
        (2160*I)*Pi^3*x^2 - (2880*I)*nc^2*Pi^3*x^2 - 146*Pi^4*x^2 + 
        292*nc^2*Pi^4*x^2 - (60*I)*nc^2*Pi^5*x^2 + (3360*I)*Pi*Zeta[3] + 
        (3360*I)*nc^2*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] - 
        1680*nc^2*Pi^2*Zeta[3] + 6720*x*Zeta[3] + 6720*nc^2*x*Zeta[3] - 
        (10080*I)*Pi*x*Zeta[3] + (10080*I)*nc^2*Pi*x*Zeta[3] - 
        1680*Pi^2*x*Zeta[3] - 1680*nc^2*Pi^2*x*Zeta[3] + 20160*x^2*Zeta[3] - 
        26880*nc^2*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] - 
        (13440*I)*nc^2*Pi*x^2*Zeta[3] + 7840*nc^2*Pi^2*x^2*Zeta[3] - 
        35712*nc^2*x^2*Zeta[5]))/(2880*nc*(-1 + x)*x^2))}}


==> anc/Amplitude_qqbarQ2Q2bar_LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0}, {(-2*a*Pi)/nc, 2*a*Pi}, {0, 0}, {0, 0}, {0, 0}, {0, 0}}


==> anc/Amplitude_qqbarQ2Q2bar_NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{((-I)*a^2*Pi*(1 - 2*nc^2 + 2*nc^2*x))/(nc^2*(-1 + x)*x) - 
   (2*a^2*(1 + nc^2)*H[0, x])/(nc^2*x) - 
   (a^2*((-3*I)*Pi - 3*x + (3*I)*Pi*x + 2*x^2)*H[1, x])/(nc^2*(-1 + x)*x^2) + 
   (3*a^2*H[1, 1, x])/(nc^2*x^2) + 
   ep*((a^2*Pi*(-2*I + (8*I)*nc^2 + Pi - 2*nc^2*Pi - (8*I)*nc^2*x + 
        2*nc^2*Pi*x))/(2*nc^2*(-1 + x)*x) + 
     (2*a^2*(-I + nc)*(I + nc)*(2 - I*Pi - 2*x - I*Pi*x)*H[0, x])/
      (nc^2*(-1 + x)*x) + (a^2*((4*I)*Pi - 3*Pi^2 + 10*x - (2*I)*Pi*x + 
        3*Pi^2*x - 8*x^2 - (4*I)*Pi*x^2)*H[1, x])/(2*nc^2*(-1 + x)*x^2) - 
     (4*a^2*(1 + nc^2)*H[0, 0, x])/(nc^2*(-1 + x)*x) - 
     ((3*I)*a^2*Pi*H[0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + 4*x - (3*I)*Pi*x)*H[1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (3*a^2*H[0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[1, 1, 1, x])/(nc^2*x^2)) + 
   ep^2*((a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2 - 48*x - 
        (24*I)*Pi*x + 7*Pi^2*x)*H[0, x])/(6*nc^2*(-1 + x)*x) + 
     (a^2*((60*I)*Pi - 12*Pi^2 - (9*I)*Pi^3 + 120*x - (24*I)*Pi*x + 
        3*Pi^2*x + (9*I)*Pi^3*x - 96*x^2 - (48*I)*Pi*x^2 + 14*Pi^2*x^2)*
       H[1, x])/(12*nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + I*nc)*(I + nc)*(4*I + Pi + Pi*x)*H[0, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[0, 1, x])/(2*nc^2*(-1 + x)*x^2) + 
     ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[1, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*(-20 + (8*I)*Pi - 5*Pi^2 + 28*x - (4*I)*Pi*x + 5*Pi^2*x - 
        (8*I)*Pi*x^2)*H[1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + nc^2)*(3 + x)*H[0, 0, 0, x])/(nc^2*(-1 + x)*x) - 
     ((3*I)*a^2*Pi*H[0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (2*a^2*(1 + nc^2)*(1 + x)*H[1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-4 + (3*I)*Pi + 5*x - (3*I)*Pi*x + 2*x^2)*H[1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (3*a^2*H[0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[0, 1, 1, 1, x])/(nc^2*x^2) + (3*a^2*H[1, 0, 1, 1, x])/
      (nc^2*x^2) + (9*a^2*H[1, 1, 1, 1, x])/(nc^2*x^2) + 
     (a^2*((-24*I)*Pi + (96*I)*nc^2*Pi + 6*Pi^2 - 24*nc^2*Pi^2 + (7*I)*Pi^3 - 
        (2*I)*nc^2*Pi^3 - (96*I)*nc^2*Pi*x + 24*nc^2*Pi^2*x + (4*I)*Pi^3*x + 
        (10*I)*nc^2*Pi^3*x - 24*Zeta[3] - 24*nc^2*Zeta[3] - 24*x*Zeta[3] - 
        24*nc^2*x*Zeta[3]))/(12*nc^2*(-1 + x)*x)) + 
   ep^3*(-(a^2*(-I + nc)*(I + nc)*(48 - (12*I)*Pi + 2*Pi^2 - (12*I)*Pi*x + 
         3*Pi^2*x)*H[0, 0, x])/(3*nc^2*(-1 + x)*x) + 
     (a^2*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - (8*I)*x + 2*Pi*x + (3*I)*Pi^2*x - 
        (16*I)*x^2 + 4*Pi*x^2)*H[0, 1, x])/(4*nc^2*(-1 + x)*x^2) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*(1 + x)*H[1, 0, x])/
      (nc^2*(-1 + x)*x) + (2*a^2*(-I + nc)*(I + nc)*(6 - I*Pi + 2*x - I*Pi*x)*
       H[0, 0, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*H[0, 0, 1, x])/
      (2*nc^2*(-1 + x)*x^2) - ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[0, 1, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 
        5*Pi^2*x + 16*x^2 - (8*I)*Pi*x^2)*H[0, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (2*a^2*(-I + nc)*(I + nc)*(2 - I*Pi)*(1 + x)*
       H[1, 0, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*H[1, 0, 1, x])/
      (2*nc^2*(-1 + x)*x^2) - ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[1, 1, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*(-10 + (2*I)*Pi - Pi^2 + 9*x - I*Pi*x + 
        Pi^2*x + 4*x^2 - (2*I)*Pi*x^2)*H[1, 1, 1, x])/(nc^2*(-1 + x)*x^2) - 
     (4*a^2*(1 + nc^2)*(2 + x)*H[0, 0, 0, 0, x])/(nc^2*(-1 + x)*x) - 
     ((3*I)*a^2*Pi*H[0, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[0, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) - (2*a^2*(1 + nc^2)*(1 + x)*H[0, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[0, 1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*H[0, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) - (4*a^2*(1 + nc^2)*(1 + x)*H[1, 0, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[1, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) - (2*a^2*(1 + nc^2)*(1 + x)*H[1, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-6 + (3*I)*Pi + 6*x - (3*I)*Pi*x + 4*x^2)*H[1, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (3*a^2*H[0, 0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[0, 0, 1, 1, 1, x])/(nc^2*x^2) + (3*a^2*H[0, 1, 0, 1, 1, x])/
      (nc^2*x^2) + (9*a^2*H[0, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[1, 0, 0, 1, 1, x])/(nc^2*x^2) + (6*a^2*H[1, 0, 1, 1, 1, x])/
      (nc^2*x^2) + (3*a^2*H[1, 1, 0, 1, 1, x])/(nc^2*x^2) + 
     (12*a^2*H[1, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (a^2*H[1, 1, x]*(-120 + (60*I)*Pi - 10*Pi^2 - (9*I)*Pi^3 + 168*x - 
        (24*I)*Pi*x + 2*Pi^2*x + (9*I)*Pi^3*x - (48*I)*Pi*x^2 + 12*Pi^2*x^2 + 
        84*Zeta[3] - 84*x*Zeta[3]))/(12*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*(96 - (48*I)*Pi + 10*Pi^2 + I*Pi^3 - 
        96*x - (48*I)*Pi*x + 14*Pi^2*x + I*Pi^3*x - 16*Zeta[3] + 
        40*x*Zeta[3]))/(6*nc^2*(-1 + x)*x) - 
     (a^2*((240*I)*Pi - (960*I)*nc^2*Pi - 60*Pi^2 + 240*nc^2*Pi^2 - 
        (55*I)*Pi^3 + (20*I)*nc^2*Pi^3 + 14*Pi^4 - nc^2*Pi^4 + 
        (960*I)*nc^2*Pi*x - 240*nc^2*Pi^2*x - (40*I)*Pi^3*x - 
        (100*I)*nc^2*Pi^3*x + 9*Pi^4*x + 19*nc^2*Pi^4*x + 240*Zeta[3] + 
        240*nc^2*Zeta[3] - (140*I)*Pi*Zeta[3] + (280*I)*nc^2*Pi*Zeta[3] + 
        240*x*Zeta[3] + 240*nc^2*x*Zeta[3] - (280*I)*nc^2*Pi*x*Zeta[3]))/
      (60*nc^2*(-1 + x)*x) + (a^2*H[1, x]*((120*I)*Pi - 30*Pi^2 - 
        (6*I)*Pi^3 + 3*Pi^4 + 240*x - (48*I)*Pi*x + 7*Pi^2*x - I*Pi^3*x - 
        (4*I)*nc^2*Pi^3*x - 3*Pi^4*x - 192*x^2 - (96*I)*Pi*x^2 + 
        28*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 - 
        (84*I)*Pi*Zeta[3] - 60*x*Zeta[3] + 24*nc^2*x*Zeta[3] + 
        (84*I)*Pi*x*Zeta[3] + 80*x^2*Zeta[3] + 24*nc^2*x^2*Zeta[3]))/
      (12*nc^2*(-1 + x)*x^2)) + 
   ep^4*((a^2*(-I + nc)*(I + nc)*(144 - (24*I)*Pi + 3*Pi^2 + 48*x - 
        (24*I)*Pi*x + 5*Pi^2*x)*H[0, 0, 0, x])/(6*nc^2*(-1 + x)*x) + 
     (a^2*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - (8*I)*x + 2*Pi*x + (3*I)*Pi^2*x - 
        (16*I)*x^2 + 4*Pi*x^2)*H[0, 0, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*(1 + x)*H[0, 1, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2)*
       (1 + x)*H[1, 0, 0, x])/(6*nc^2*(-1 + x)*x) + 
     (a^2*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - (8*I)*x + 2*Pi*x + (3*I)*Pi^2*x - 
        (16*I)*x^2 + 4*Pi*x^2)*H[1, 0, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*(1 + x)*H[1, 1, 0, x])/
      (nc^2*(-1 + x)*x) + (2*a^2*(1 + I*nc)*(I + nc)*(8*I + Pi + (4*I)*x + 
        Pi*x)*H[0, 0, 0, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*H[0, 0, 0, 1, x])/
      (2*nc^2*(-1 + x)*x^2) + ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*
       H[0, 0, 1, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 5*Pi^2*x + 16*x^2 - 
        (8*I)*Pi*x^2)*H[0, 0, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*(1 + x)*H[0, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[0, 1, 0, 1, x])/(2*nc^2*(-1 + x)*x^2) + 
     ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[0, 1, 1, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*(-10 + (2*I)*Pi - Pi^2 + 4*x - I*Pi*x + Pi^2*x + 8*x^2 - 
        (2*I)*Pi*x^2)*H[0, 1, 1, 1, x])/(nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + I*nc)*(I + nc)*(4*I + Pi)*(1 + x)*H[1, 0, 0, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[1, 0, 0, 1, x])/(2*nc^2*(-1 + x)*x^2) + 
     ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[1, 0, 1, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 5*Pi^2*x + 16*x^2 - 
        (8*I)*Pi*x^2)*H[1, 0, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*(1 + x)*H[1, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) + (a^2*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[1, 1, 0, 1, x])/(2*nc^2*(-1 + x)*x^2) + 
     ((2*I)*a^2*(1 + nc^2)*Pi*(1 + x)*H[1, 1, 1, 0, x])/(nc^2*(-1 + x)*x) + 
     (a^2*(-60 + (8*I)*Pi - 3*Pi^2 + 44*x - (4*I)*Pi*x + 3*Pi^2*x + 32*x^2 - 
        (8*I)*Pi*x^2)*H[1, 1, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (2*a^2*(1 + nc^2)*(5 + 3*x)*H[0, 0, 0, 0, 0, x])/(nc^2*(-1 + x)*x) - 
     ((3*I)*a^2*Pi*H[0, 0, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[0, 0, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (2*a^2*(1 + nc^2)*(1 + x)*H[0, 0, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[0, 0, 1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*H[0, 0, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (4*a^2*(1 + nc^2)*(1 + x)*H[0, 1, 0, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[0, 1, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[0, 1, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (2*a^2*(1 + nc^2)*(1 + x)*H[0, 1, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[0, 1, 1, 0, 1, x])/(nc^2*x^2) + 
     (3*a^2*(-2 + I*Pi + x - I*Pi*x + 2*x^2)*H[0, 1, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (6*a^2*(1 + nc^2)*(1 + x)*H[1, 0, 0, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 0, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[1, 0, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (2*a^2*(1 + nc^2)*(1 + x)*H[1, 0, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 0, 1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*H[1, 0, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (4*a^2*(1 + nc^2)*(1 + x)*H[1, 1, 0, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 1, 0, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[1, 1, 0, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (2*a^2*(1 + nc^2)*(1 + x)*H[1, 1, 1, 0, 0, x])/
      (nc^2*(-1 + x)*x) - ((3*I)*a^2*Pi*H[1, 1, 1, 0, 1, x])/(nc^2*x^2) + 
     (a^2*(-8 + (3*I)*Pi + 7*x - (3*I)*Pi*x + 6*x^2)*H[1, 1, 1, 1, 1, x])/
      (nc^2*(-1 + x)*x^2) + (3*a^2*H[0, 0, 0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[0, 0, 0, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[0, 0, 1, 0, 1, 1, x])/(nc^2*x^2) + 
     (9*a^2*H[0, 0, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[0, 1, 0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[0, 1, 0, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[0, 1, 1, 0, 1, 1, x])/(nc^2*x^2) + 
     (12*a^2*H[0, 1, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[1, 0, 0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[1, 0, 0, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[1, 0, 1, 0, 1, 1, x])/(nc^2*x^2) + 
     (9*a^2*H[1, 0, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[1, 1, 0, 0, 1, 1, x])/(nc^2*x^2) + 
     (6*a^2*H[1, 1, 0, 1, 1, 1, x])/(nc^2*x^2) + 
     (3*a^2*H[1, 1, 1, 0, 1, 1, x])/(nc^2*x^2) + 
     (15*a^2*H[1, 1, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (a^2*(1 - I*nc)*(-I + nc)*(1 + x)*H[1, 0, x]*(-48*Pi - (12*I)*Pi^2 + 
        Pi^3 - (12*I)*Zeta[3]))/(6*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, 1, x]*(-240 + (60*I)*Pi - 8*Pi^2 - (9*I)*Pi^3 + 216*x - 
        (24*I)*Pi*x + Pi^2*x + (9*I)*Pi^3*x + 96*x^2 - (48*I)*Pi*x^2 + 
        10*Pi^2*x^2 + 168*Zeta[3] - 168*x*Zeta[3]))/(12*nc^2*(-1 + x)*x^2) + 
     (a^2*H[0, 1, 1, x]*(-120 + (60*I)*Pi - 10*Pi^2 - (9*I)*Pi^3 + 48*x - 
        (24*I)*Pi*x + 5*Pi^2*x + (9*I)*Pi^3*x + 96*x^2 - (48*I)*Pi*x^2 + 
        10*Pi^2*x^2 + 84*Zeta[3] - 84*x*Zeta[3]))/(12*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*(-192 + (48*I)*Pi - 8*Pi^2 - I*Pi^3 + 
        (48*I)*Pi*x - 12*Pi^2*x - I*Pi^3*x + 44*Zeta[3] - 12*x*Zeta[3]))/
      (6*nc^2*(-1 + x)*x) + (a^2*(-I + nc)*(I + nc)*H[0, x]*
       (23040 - (11520*I)*Pi + 2400*Pi^2 + (240*I)*Pi^3 - 59*Pi^4 - 23040*x - 
        (11520*I)*Pi*x + 3360*Pi^2*x + (240*I)*Pi^3*x + 35*Pi^4*x - 
        3840*Zeta[3] + (3360*I)*Pi*Zeta[3] + 9600*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3]))/(720*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(-9600 + (4800*I)*Pi - 1000*Pi^2 - (240*I)*Pi^3 + 
        167*Pi^4 + 13440*x - (1920*I)*Pi*x + 200*Pi^2*x + (280*I)*Pi^3*x + 
        (160*I)*nc^2*Pi^3*x - 167*Pi^4*x - (3840*I)*Pi*x^2 + 960*Pi^2*x^2 + 
        (400*I)*Pi^3*x^2 + (160*I)*nc^2*Pi^3*x^2 + 2240*Zeta[3] - 
        (3360*I)*Pi*Zeta[3] - 5440*x*Zeta[3] - 960*nc^2*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3] - 960*x^2*Zeta[3] - 960*nc^2*x^2*Zeta[3]))/
      (480*nc^2*(-1 + x)*x^2) + (a^2*H[0, 1, x]*((120*I)*Pi - 30*Pi^2 - 
        (6*I)*Pi^3 + 3*Pi^4 - (48*I)*Pi*x + 12*Pi^2*x + (7*I)*Pi^3*x + 
        (4*I)*nc^2*Pi^3*x - 3*Pi^4*x - (96*I)*Pi*x^2 + 24*Pi^2*x^2 + 
        (10*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 - (84*I)*Pi*Zeta[3] - 
        24*x*Zeta[3] - 24*nc^2*x*Zeta[3] + (84*I)*Pi*x*Zeta[3] - 
        24*x^2*Zeta[3] - 24*nc^2*x^2*Zeta[3]))/(12*nc^2*(-1 + x)*x^2) + 
     (a^2*H[1, x]*((28800*I)*Pi - 7200*Pi^2 - (1800*I)*Pi^3 + 240*Pi^4 - 
        (45*I)*Pi^5 + 57600*x - (11520*I)*Pi*x + 1680*Pi^2*x - 
        (240*I)*Pi^3*x - (960*I)*nc^2*Pi^3*x - 45*Pi^4*x + 216*nc^2*Pi^4*x + 
        (45*I)*Pi^5*x - 46080*x^2 - (23040*I)*Pi*x^2 + 6720*Pi^2*x^2 + 
        (480*I)*Pi^3*x^2 - (960*I)*nc^2*Pi^3*x^2 + 70*Pi^4*x^2 + 
        216*nc^2*Pi^4*x^2 - (6720*I)*Pi*Zeta[3] + 5040*Pi^2*Zeta[3] - 
        11040*x*Zeta[3] + 5760*nc^2*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - 
        5040*Pi^2*x*Zeta[3] + 19200*x^2*Zeta[3] + 5760*nc^2*x^2*Zeta[3] + 
        (6720*I)*Pi*x^2*Zeta[3]))/(1440*nc^2*(-1 + x)*x^2) + 
     (a^2*((-11520*I)*Pi + (46080*I)*nc^2*Pi + 2880*Pi^2 - 11520*nc^2*Pi^2 + 
        (2640*I)*Pi^3 - (960*I)*nc^2*Pi^3 - 552*Pi^4 + 48*nc^2*Pi^4 - 
        (49*I)*Pi^5 - (94*I)*nc^2*Pi^5 - (46080*I)*nc^2*Pi*x + 
        11520*nc^2*Pi^2*x + (1920*I)*Pi^3*x + (4800*I)*nc^2*Pi^3*x - 
        432*Pi^4*x - 912*nc^2*Pi^4*x - (64*I)*Pi^5*x - (34*I)*nc^2*Pi^5*x - 
        11520*Zeta[3] - 11520*nc^2*Zeta[3] + (3360*I)*Pi*Zeta[3] - 
        (13440*I)*nc^2*Pi*Zeta[3] - 1440*Pi^2*Zeta[3] + 
        3600*nc^2*Pi^2*Zeta[3] - 11520*x*Zeta[3] - 11520*nc^2*x*Zeta[3] + 
        (13440*I)*nc^2*Pi*x*Zeta[3] + 240*Pi^2*x*Zeta[3] - 
        3120*nc^2*Pi^2*x*Zeta[3] - 2880*Zeta[5] - 2880*nc^2*Zeta[5] - 
        2880*x*Zeta[5] - 2880*nc^2*x*Zeta[5]))/(1440*nc^2*(-1 + x)*x)), 
  (I*a^2*Pi*(2 - 3*nc^2 + 2*nc^2*x))/(nc*(-1 + x)*x) + 
   (4*a^2*H[0, x])/(nc*x) - (a^2*(-2 + nc^2)*((-3*I)*Pi - 3*x + (3*I)*Pi*x + 
      2*x^2)*H[1, x])/(nc*(-1 + x)*x^2) + (3*a^2*(-2 + nc^2)*H[1, 1, x])/
    (nc*x^2) + 
   ep*(-(a^2*Pi*(-4*I + (10*I)*nc^2 + 2*Pi - 3*nc^2*Pi - (8*I)*nc^2*x + 
         2*nc^2*Pi*x))/(2*nc*(-1 + x)*x) + 
     (4*a^2*(-2 + I*Pi + 2*x + I*Pi*x)*H[0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*((4*I)*Pi - 3*Pi^2 + 10*x - (2*I)*Pi*x + 3*Pi^2*x - 
        8*x^2 - (4*I)*Pi*x^2)*H[1, x])/(2*nc*(-1 + x)*x^2) + 
     (8*a^2*H[0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + 4*x - (3*I)*Pi*x)*H[1, 1, x])/
      (nc*(-1 + x)*x^2) + (3*a^2*(-2 + nc^2)*H[0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[1, 1, 1, x])/(nc*x^2)) + 
   ep^2*(-(a^2*(48 - (24*I)*Pi + 5*Pi^2 - 48*x - (24*I)*Pi*x + 7*Pi^2*x)*
        H[0, x])/(3*nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*((60*I)*Pi - 12*Pi^2 - (9*I)*Pi^3 + 120*x - 
        (24*I)*Pi*x + 3*Pi^2*x + (9*I)*Pi^3*x - 96*x^2 - (48*I)*Pi*x^2 + 
        14*Pi^2*x^2)*H[1, x])/(12*nc*(-1 + x)*x^2) + 
     (4*a^2*(4 - I*Pi - I*Pi*x)*H[0, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[0, 1, x])/(2*nc*(-1 + x)*x^2) - ((4*I)*a^2*Pi*(1 + x)*H[1, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*(-20 + (8*I)*Pi - 5*Pi^2 + 28*x - 
        (4*I)*Pi*x + 5*Pi^2*x - (8*I)*Pi*x^2)*H[1, 1, x])/
      (4*nc*(-1 + x)*x^2) - (4*a^2*(3 + x)*H[0, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*H[0, 1, 1, x])/
      (nc*(-1 + x)*x^2) - (4*a^2*(1 + x)*H[1, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-4 + (3*I)*Pi + 5*x - (3*I)*Pi*x + 2*x^2)*
       H[1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 0, 1, 1, x])/(nc*x^2) + 
     (9*a^2*(-2 + nc^2)*H[1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*((48*I)*Pi - (120*I)*nc^2*Pi - 12*Pi^2 + 30*nc^2*Pi^2 - 
        (14*I)*Pi^3 + (9*I)*nc^2*Pi^3 + (96*I)*nc^2*Pi*x - 24*nc^2*Pi^2*x - 
        (8*I)*Pi^3*x - (6*I)*nc^2*Pi^3*x + 48*Zeta[3] + 48*x*Zeta[3]))/
      (12*nc*(-1 + x)*x)) + 
   ep^3*((2*a^2*(48 - (12*I)*Pi + 2*Pi^2 - (12*I)*Pi*x + 3*Pi^2*x)*
       H[0, 0, x])/(3*nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - (8*I)*x + 2*Pi*x + 
        (3*I)*Pi^2*x - (16*I)*x^2 + 4*Pi*x^2)*H[0, 1, x])/
      (4*nc*(-1 + x)*x^2) + (2*a^2*Pi*(-4*I + Pi)*(1 + x)*H[1, 0, x])/
      (nc*(-1 + x)*x) + ((4*I)*a^2*(6*I + Pi + (2*I)*x + Pi*x)*H[0, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - 
        (4*I)*x^2)*H[0, 0, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((4*I)*a^2*Pi*(1 + x)*H[0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 
        5*Pi^2*x + 16*x^2 - (8*I)*Pi*x^2)*H[0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + ((4*I)*a^2*(2*I + Pi)*(1 + x)*H[1, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - 
        (4*I)*x^2)*H[1, 0, 1, x])/(2*nc*(-1 + x)*x^2) + 
     ((4*I)*a^2*Pi*(1 + x)*H[1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-10 + (2*I)*Pi - Pi^2 + 9*x - I*Pi*x + Pi^2*x + 
        4*x^2 - (2*I)*Pi*x^2)*H[1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (8*a^2*(2 + x)*H[0, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[0, 0, 1, 1, x])/(nc*(-1 + x)*x^2) + (4*a^2*(1 + x)*H[0, 1, 0, 0, x])/
      (nc*(-1 + x)*x) - ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 + nc^2)*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*
       H[0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) + (8*a^2*(1 + x)*H[1, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[1, 0, 1, 1, x])/(nc*(-1 + x)*x^2) + (4*a^2*(1 + x)*H[1, 1, 0, 0, x])/
      (nc*(-1 + x)*x) - ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 + nc^2)*(-6 + (3*I)*Pi + 6*x - (3*I)*Pi*x + 4*x^2)*
       H[1, 1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(nc*x^2) + 
     (9*a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(nc*x^2) + 
     (12*a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*H[1, 1, x]*(-120 + (60*I)*Pi - 10*Pi^2 - (9*I)*Pi^3 + 
        168*x - (24*I)*Pi*x + 2*Pi^2*x + (9*I)*Pi^3*x - (48*I)*Pi*x^2 + 
        12*Pi^2*x^2 + 84*Zeta[3] - 84*x*Zeta[3]))/(12*nc*(-1 + x)*x^2) + 
     (a^2*H[0, x]*(-96 + (48*I)*Pi - 10*Pi^2 - I*Pi^3 + 96*x + (48*I)*Pi*x - 
        14*Pi^2*x - I*Pi^3*x + 16*Zeta[3] - 40*x*Zeta[3]))/
      (3*nc*(-1 + x)*x) + (a^2*((480*I)*Pi - (1200*I)*nc^2*Pi - 120*Pi^2 + 
        300*nc^2*Pi^2 - (110*I)*Pi^3 + (75*I)*nc^2*Pi^3 + 28*Pi^4 - 
        15*nc^2*Pi^4 + (960*I)*nc^2*Pi*x - 240*nc^2*Pi^2*x - (80*I)*Pi^3*x - 
        (60*I)*nc^2*Pi^3*x + 18*Pi^4*x + 10*nc^2*Pi^4*x + 480*Zeta[3] - 
        (280*I)*Pi*Zeta[3] + (420*I)*nc^2*Pi*Zeta[3] + 480*x*Zeta[3] - 
        (280*I)*nc^2*Pi*x*Zeta[3]))/(60*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*((-240*I)*Pi + (120*I)*nc^2*Pi + 60*Pi^2 - 30*nc^2*Pi^2 + 
        (12*I)*Pi^3 - (6*I)*nc^2*Pi^3 - 6*Pi^4 + 3*nc^2*Pi^4 - 480*x + 
        240*nc^2*x + (96*I)*Pi*x - (48*I)*nc^2*Pi*x - 14*Pi^2*x + 
        7*nc^2*Pi^2*x + (2*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + 6*Pi^4*x - 
        3*nc^2*Pi^4*x + 384*x^2 - 192*nc^2*x^2 + (192*I)*Pi*x^2 - 
        (96*I)*nc^2*Pi*x^2 - 56*Pi^2*x^2 + 28*nc^2*Pi^2*x^2 - 
        (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 + (168*I)*Pi*Zeta[3] - 
        (84*I)*nc^2*Pi*Zeta[3] + 120*x*Zeta[3] - 84*nc^2*x*Zeta[3] - 
        (168*I)*Pi*x*Zeta[3] + (84*I)*nc^2*Pi*x*Zeta[3] - 160*x^2*Zeta[3] + 
        56*nc^2*x^2*Zeta[3]))/(12*nc*(-1 + x)*x^2)) + 
   ep^4*(-(a^2*(144 - (24*I)*Pi + 3*Pi^2 + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*
        H[0, 0, 0, x])/(3*nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - (8*I)*x + 2*Pi*x + 
        (3*I)*Pi^2*x - (16*I)*x^2 + 4*Pi*x^2)*H[0, 0, 1, x])/
      (4*nc*(-1 + x)*x^2) - (2*a^2*Pi*(-4*I + Pi)*(1 + x)*H[0, 1, 0, x])/
      (nc*(-1 + x)*x) - (a^2*(48 - (24*I)*Pi + 5*Pi^2)*(1 + x)*H[1, 0, 0, x])/
      (3*nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*Pi*(20*I - 4*Pi - (3*I)*Pi^2 - 
        (8*I)*x + 2*Pi*x + (3*I)*Pi^2*x - (16*I)*x^2 + 4*Pi*x^2)*
       H[1, 0, 1, x])/(4*nc*(-1 + x)*x^2) - 
     (2*a^2*Pi*(-4*I + Pi)*(1 + x)*H[1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (4*a^2*(8 - I*Pi + 4*x - I*Pi*x)*H[0, 0, 0, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[0, 0, 0, 1, x])/(2*nc*(-1 + x)*x^2) - 
     ((4*I)*a^2*Pi*(1 + x)*H[0, 0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 
        5*Pi^2*x + 16*x^2 - (8*I)*Pi*x^2)*H[0, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (4*a^2*(2 - I*Pi)*(1 + x)*H[0, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - 
        (4*I)*x^2)*H[0, 1, 0, 1, x])/(2*nc*(-1 + x)*x^2) - 
     ((4*I)*a^2*Pi*(1 + x)*H[0, 1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-10 + (2*I)*Pi - Pi^2 + 4*x - I*Pi*x + Pi^2*x + 
        8*x^2 - (2*I)*Pi*x^2)*H[0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (4*a^2*(4 - I*Pi)*(1 + x)*H[1, 0, 0, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - (4*I)*x^2)*
       H[1, 0, 0, 1, x])/(2*nc*(-1 + x)*x^2) - 
     ((4*I)*a^2*Pi*(1 + x)*H[1, 0, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-20 + (8*I)*Pi - 5*Pi^2 + 8*x - (4*I)*Pi*x + 
        5*Pi^2*x + 16*x^2 - (8*I)*Pi*x^2)*H[1, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (4*a^2*(2 - I*Pi)*(1 + x)*H[1, 1, 0, 0, x])/
      (nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*Pi*(4*I - 3*Pi - (2*I)*x + 3*Pi*x - 
        (4*I)*x^2)*H[1, 1, 0, 1, x])/(2*nc*(-1 + x)*x^2) - 
     ((4*I)*a^2*Pi*(1 + x)*H[1, 1, 1, 0, x])/(nc*(-1 + x)*x) + 
     (a^2*(-2 + nc^2)*(-60 + (8*I)*Pi - 3*Pi^2 + 44*x - (4*I)*Pi*x + 
        3*Pi^2*x + 32*x^2 - (8*I)*Pi*x^2)*H[1, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) - (4*a^2*(5 + 3*x)*H[0, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[0, 0, 0, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (4*a^2*(1 + x)*H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*
       H[0, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (8*a^2*(1 + x)*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[0, 1, 0, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (4*a^2*(1 + x)*H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[0, 1, 1, 0, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*(-2 + I*Pi + x - I*Pi*x + 2*x^2)*H[0, 1, 1, 1, 1, x])/
      (nc*(-1 + x)*x^2) - (12*a^2*(1 + x)*H[1, 0, 0, 0, 0, x])/
      (nc*(-1 + x)*x) - ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 0, 1, x])/
      (nc*x^2) + (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[1, 0, 0, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (4*a^2*(1 + x)*H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-4 + (3*I)*Pi + 2*x - (3*I)*Pi*x + 4*x^2)*
       H[1, 0, 1, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (8*a^2*(1 + x)*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-2 + (3*I)*Pi + x - (3*I)*Pi*x + 2*x^2)*
       H[1, 1, 0, 1, 1, x])/(nc*(-1 + x)*x^2) - 
     (4*a^2*(1 + x)*H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)*x) - 
     ((3*I)*a^2*(-2 + nc^2)*Pi*H[1, 1, 1, 0, 1, x])/(nc*x^2) + 
     (a^2*(-2 + nc^2)*(-8 + (3*I)*Pi + 7*x - (3*I)*Pi*x + 6*x^2)*
       H[1, 1, 1, 1, 1, x])/(nc*(-1 + x)*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 0, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 0, 1, 0, 1, 1, x])/(nc*x^2) + 
     (9*a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 1, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[0, 1, 1, 0, 1, 1, x])/(nc*x^2) + 
     (12*a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 0, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 0, 1, 0, 1, 1, x])/(nc*x^2) + 
     (9*a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 1, 0, 0, 1, 1, x])/(nc*x^2) + 
     (6*a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, 1, x])/(nc*x^2) + 
     (3*a^2*(-2 + nc^2)*H[1, 1, 1, 0, 1, 1, x])/(nc*x^2) + 
     (15*a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*(1 + x)*H[1, 0, x]*((-48*I)*Pi + 12*Pi^2 + I*Pi^3 + 12*Zeta[3]))/
      (3*nc*(-1 + x)*x) + (a^2*(-2 + nc^2)*H[1, 1, 1, x]*
       (-240 + (60*I)*Pi - 8*Pi^2 - (9*I)*Pi^3 + 216*x - (24*I)*Pi*x + 
        Pi^2*x + (9*I)*Pi^3*x + 96*x^2 - (48*I)*Pi*x^2 + 10*Pi^2*x^2 + 
        168*Zeta[3] - 168*x*Zeta[3]))/(12*nc*(-1 + x)*x^2) + 
     (a^2*(-2 + nc^2)*H[0, 1, 1, x]*(-120 + (60*I)*Pi - 10*Pi^2 - 
        (9*I)*Pi^3 + 48*x - (24*I)*Pi*x + 5*Pi^2*x + (9*I)*Pi^3*x + 96*x^2 - 
        (48*I)*Pi*x^2 + 10*Pi^2*x^2 + 84*Zeta[3] - 84*x*Zeta[3]))/
      (12*nc*(-1 + x)*x^2) + (a^2*H[0, 0, x]*(192 - (48*I)*Pi + 8*Pi^2 + 
        I*Pi^3 - (48*I)*Pi*x + 12*Pi^2*x + I*Pi^3*x - 44*Zeta[3] + 
        12*x*Zeta[3]))/(3*nc*(-1 + x)*x) - 
     (a^2*H[0, x]*(23040 - (11520*I)*Pi + 2400*Pi^2 + (240*I)*Pi^3 - 
        59*Pi^4 - 23040*x - (11520*I)*Pi*x + 3360*Pi^2*x + (240*I)*Pi^3*x + 
        35*Pi^4*x - 3840*Zeta[3] + (3360*I)*Pi*Zeta[3] + 9600*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3]))/(360*nc*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*((240*I)*Pi - (120*I)*nc^2*Pi - 60*Pi^2 + 30*nc^2*Pi^2 - 
        (12*I)*Pi^3 + (6*I)*nc^2*Pi^3 + 6*Pi^4 - 3*nc^2*Pi^4 - (96*I)*Pi*x + 
        (48*I)*nc^2*Pi*x + 24*Pi^2*x - 12*nc^2*Pi^2*x + (14*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x - 6*Pi^4*x + 3*nc^2*Pi^4*x - (192*I)*Pi*x^2 + 
        (96*I)*nc^2*Pi*x^2 + 48*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 + 
        (20*I)*Pi^3*x^2 - (6*I)*nc^2*Pi^3*x^2 - (168*I)*Pi*Zeta[3] + 
        (84*I)*nc^2*Pi*Zeta[3] - 48*x*Zeta[3] + (168*I)*Pi*x*Zeta[3] - 
        (84*I)*nc^2*Pi*x*Zeta[3] - 48*x^2*Zeta[3]))/(12*nc*(-1 + x)*x^2) + 
     (a^2*H[1, 1, x]*(19200 - 9600*nc^2 - (9600*I)*Pi + (4800*I)*nc^2*Pi + 
        2000*Pi^2 - 1000*nc^2*Pi^2 + (480*I)*Pi^3 - (240*I)*nc^2*Pi^3 - 
        334*Pi^4 + 167*nc^2*Pi^4 - 26880*x + 13440*nc^2*x + (3840*I)*Pi*x - 
        (1920*I)*nc^2*Pi*x - 400*Pi^2*x + 200*nc^2*Pi^2*x - (560*I)*Pi^3*x + 
        (120*I)*nc^2*Pi^3*x + 334*Pi^4*x - 167*nc^2*Pi^4*x + 
        (7680*I)*Pi*x^2 - (3840*I)*nc^2*Pi*x^2 - 1920*Pi^2*x^2 + 
        960*nc^2*Pi^2*x^2 - (800*I)*Pi^3*x^2 + (240*I)*nc^2*Pi^3*x^2 - 
        4480*Zeta[3] + 2240*nc^2*Zeta[3] + (6720*I)*Pi*Zeta[3] - 
        (3360*I)*nc^2*Pi*Zeta[3] + 10880*x*Zeta[3] - 4480*nc^2*x*Zeta[3] - 
        (6720*I)*Pi*x*Zeta[3] + (3360*I)*nc^2*Pi*x*Zeta[3] + 
        1920*x^2*Zeta[3]))/(480*nc*(-1 + x)*x^2) - 
     (a^2*H[1, x]*((57600*I)*Pi - (28800*I)*nc^2*Pi - 14400*Pi^2 + 
        7200*nc^2*Pi^2 - (3600*I)*Pi^3 + (1800*I)*nc^2*Pi^3 + 480*Pi^4 - 
        240*nc^2*Pi^4 - (90*I)*Pi^5 + (45*I)*nc^2*Pi^5 + 115200*x - 
        57600*nc^2*x - (23040*I)*Pi*x + (11520*I)*nc^2*Pi*x + 3360*Pi^2*x - 
        1680*nc^2*Pi^2*x - (480*I)*Pi^3*x - (720*I)*nc^2*Pi^3*x - 90*Pi^4*x + 
        261*nc^2*Pi^4*x + (90*I)*Pi^5*x - (45*I)*nc^2*Pi^5*x - 92160*x^2 + 
        46080*nc^2*x^2 - (46080*I)*Pi*x^2 + (23040*I)*nc^2*Pi*x^2 + 
        13440*Pi^2*x^2 - 6720*nc^2*Pi^2*x^2 + (960*I)*Pi^3*x^2 - 
        (1440*I)*nc^2*Pi^3*x^2 + 140*Pi^4*x^2 + 146*nc^2*Pi^4*x^2 - 
        (13440*I)*Pi*Zeta[3] + (6720*I)*nc^2*Pi*Zeta[3] + 
        10080*Pi^2*Zeta[3] - 5040*nc^2*Pi^2*Zeta[3] - 22080*x*Zeta[3] + 
        16800*nc^2*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] - 
        (3360*I)*nc^2*Pi*x*Zeta[3] - 10080*Pi^2*x*Zeta[3] + 
        5040*nc^2*Pi^2*x*Zeta[3] + 38400*x^2*Zeta[3] - 
        13440*nc^2*x^2*Zeta[3] + (13440*I)*Pi*x^2*Zeta[3] - 
        (6720*I)*nc^2*Pi*x^2*Zeta[3]))/(1440*nc*(-1 + x)*x^2) + 
     (a^2*((23040*I)*Pi - (57600*I)*nc^2*Pi - 5760*Pi^2 + 14400*nc^2*Pi^2 - 
        (5280*I)*Pi^3 + (3600*I)*nc^2*Pi^3 + 1104*Pi^4 - 600*nc^2*Pi^4 + 
        (98*I)*Pi^5 + (45*I)*nc^2*Pi^5 + (46080*I)*nc^2*Pi*x - 
        11520*nc^2*Pi^2*x - (3840*I)*Pi^3*x - (2880*I)*nc^2*Pi^3*x + 
        864*Pi^4*x + 480*nc^2*Pi^4*x + (128*I)*Pi^5*x - (30*I)*nc^2*Pi^5*x + 
        23040*Zeta[3] - (6720*I)*Pi*Zeta[3] + (16800*I)*nc^2*Pi*Zeta[3] + 
        2880*Pi^2*Zeta[3] - 5040*nc^2*Pi^2*Zeta[3] + 23040*x*Zeta[3] - 
        (13440*I)*nc^2*Pi*x*Zeta[3] - 480*Pi^2*x*Zeta[3] + 
        3360*nc^2*Pi^2*x*Zeta[3] + 5760*Zeta[5] + 5760*x*Zeta[5]))/
      (1440*nc*(-1 + x)*x))}, {(a^2*(-1 + nc)*(1 + nc))/(ep^2*nc^2) + 
   (a^2*nf*(5 + (3*I)*Pi))/(9*nc) - 
   (a^2*(144 + 26*nc^2 + (54*I)*Pi + (48*I)*nc^2*Pi - 21*Pi^2 + 3*nc^2*Pi^2))/
    (36*nc^2) + (a^2*(-I + nc)*(I + nc)*(1 - x - I*Pi*x)*H[0, x])/
    (nc^2*(-1 + x)) - ((I/2)*a^2*(3*Pi - (2*I)*x + 2*Pi*x)*H[1, x])/
    (nc^2*x) + ((a^2*nf)/(3*nc) - (a^2*(9 + 2*nc^2 + (6*I)*Pi))/(6*nc^2) - 
     (a^2*(1 + nc^2)*H[0, x])/nc^2 - (a^2*H[1, x])/nc^2)/ep - 
   (a^2*(1 + nc^2)*H[0, 0, x])/(nc^2*(-1 + x)) + 
   (3*a^2*H[1, 1, x])/(2*nc^2*x) + 
   ep*(-(a^2*nf*(-112 - (60*I)*Pi + 21*Pi^2))/(108*nc) + 
     (a^2*(-I + nc)*(I + nc)*(24 - (12*I)*Pi - Pi^2 - 24*x - (12*I)*Pi*x + 
        7*Pi^2*x)*H[0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*((-18*I)*Pi + 9*Pi^2 - 24*x - (12*I)*Pi*x + 7*Pi^2*x)*H[1, x])/
      (12*nc^2*x) + (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi*x)*H[0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 1, x])/(nc^2*x) + 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 - (3*I)*Pi - (2*I)*Pi*x)*H[1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*(1 + x)*H[0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*x*H[1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + x)*H[1, 1, 1, x])/(nc^2*x) + 
     (a^2*(1728 + 320*nc^2 + (864*I)*Pi + (588*I)*nc^2*Pi - 189*Pi^2 - 
        150*nc^2*Pi^2 - (54*I)*Pi^3 - 1728*x - 320*nc^2*x - (864*I)*Pi*x - 
        (588*I)*nc^2*Pi*x + 189*Pi^2*x + 150*nc^2*Pi^2*x + (90*I)*Pi^3*x + 
        (36*I)*nc^2*Pi^3*x - 504*Zeta[3] + 504*nc^2*Zeta[3] + 288*x*Zeta[3] - 
        720*nc^2*x*Zeta[3]))/(216*nc^2*(-1 + x))) + 
   ep^2*(-(a^2*(-I + nc)*(I + nc)*(48 - (12*I)*Pi - Pi^2 - (12*I)*Pi*x + 
         6*Pi^2*x)*H[0, 0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 1, x])/(4*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 0, x])/
      (2*nc^2*(-1 + x)) + (a^2*(24 - (12*I)*Pi + 5*Pi^2 - (8*I)*Pi*x + 
        4*Pi^2*x)*H[1, 1, x])/(8*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(3 + x - I*Pi*x)*H[0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[0, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(1 - I*Pi)*(3 + 2*x)*H[0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(1 + x - I*Pi*x)*H[1, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(6 - (3*I)*Pi + 2*x - (2*I)*Pi*x)*H[1, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*(1 + 2*x)*H[0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 1, 1, x])/(nc^2*x) - 
     (2*a^2*(1 + nc^2)*x*H[1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(9 + 4*x)*H[1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*nf*(656 + (336*I)*Pi - 105*Pi^2 - (27*I)*Pi^3 - 252*Zeta[3]))/
      (324*nc) + (a^2*(-I + nc)*(I + nc)*H[0, x]*(48 - (24*I)*Pi + 5*Pi^2 - 
        48*x - (24*I)*Pi*x + 7*Pi^2*x + I*Pi^3*x - 28*Zeta[3] + 
        40*x*Zeta[3]))/(12*nc^2*(-1 + x)) - 
     (a^2*(-207360 - 38720*nc^2 - (103680*I)*Pi - (71040*I)*nc^2*Pi + 
        30240*Pi^2 + 18420*nc^2*Pi^2 + (2700*I)*Pi^3 + (2160*I)*nc^2*Pi^3 - 
        657*Pi^4 - 423*nc^2*Pi^4 + 207360*x + 38720*nc^2*x + 
        (103680*I)*Pi*x + (71040*I)*nc^2*Pi*x - 30240*Pi^2*x - 
        18420*nc^2*Pi^2*x - (7020*I)*Pi^3*x - (6480*I)*nc^2*Pi^3*x + 
        1629*Pi^4*x + 1395*nc^2*Pi^4*x + 58320*Zeta[3] + 23040*nc^2*Zeta[3] + 
        (30240*I)*Pi*Zeta[3] - 32400*x*Zeta[3] + 2880*nc^2*x*Zeta[3] - 
        (30240*I)*Pi*x*Zeta[3]))/(12960*nc^2*(-1 + x)) + 
     (a^2*H[1, x]*((72*I)*Pi - 18*Pi^2 - (9*I)*Pi^3 + 96*x - (24*I)*Pi*x + 
        4*Pi^2*x + (3*I)*Pi^3*x - 96*x^2 - (48*I)*Pi*x^2 + 14*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 - 56*x*Zeta[3] + 
        80*x^2*Zeta[3] + 24*nc^2*x^2*Zeta[3]))/(24*nc^2*(-1 + x)*x)) + 
   ep^3*((a^2*(-I + nc)*(I + nc)*(72 - (12*I)*Pi - Pi^2 + 24*x - 
        (12*I)*Pi*x + 5*Pi^2*x)*H[0, 0, 0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 0, 1, x])/(4*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 1, 0, x])/
      (2*nc^2*(-1 + x)) + (a^2*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*
       H[0, 1, 1, x])/(24*nc^2*x) + (a^2*(-I + nc)*(I + nc)*
       (24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*H[1, 0, 0, x])/
      (12*nc^2*(-1 + x)) + (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[1, 0, 1, x])/
      (4*nc^2*x) + (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*
       H[1, 1, 0, x])/(2*nc^2*(-1 + x)) + 
     (a^2*(72 - (18*I)*Pi + 6*Pi^2 + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[1, 1, 1, x])/(12*nc^2*x) + (a^2*(1 + I*nc)*(I + nc)*
       (4*I + (2*I)*x + Pi*x)*H[0, 0, 0, 0, x])/(nc^2*(-1 + x)) - 
     ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 0, 0, 1, x])/(nc^2*x) + 
     (I*a^2*(1 + nc^2)*Pi*x*H[0, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(1 - I*Pi)*(3 + 2*x)*H[0, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(I + I*x + Pi*x)*H[0, 1, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 1, 0, 1, x])/(nc^2*x) + 
     (I*a^2*(1 + nc^2)*Pi*x*H[0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(2 - I*Pi)*(3 + 2*x)*H[0, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + (2*I)*x + Pi*x)*H[1, 0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 0, 0, 1, x])/(nc^2*x) + 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(1 - I*Pi)*(3 + 2*x)*H[1, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(I + I*x + Pi*x)*H[1, 1, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 1, 0, 1, x])/(nc^2*x) + 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(9 - (3*I)*Pi + 4*x - (2*I)*Pi*x)*H[1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 0, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*x*H[0, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 0, 1, 1, 1, x])/(nc^2*x) + 
     (2*a^2*(1 + nc^2)*x*H[0, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*x*H[0, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (3*a^2*(3 + 2*x)*H[0, 1, 1, 1, 1, x])/(2*nc^2*x) + 
     (3*a^2*(1 + nc^2)*x*H[1, 0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*x*H[1, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 1, 1, 1, x])/(nc^2*x) + 
     (2*a^2*(1 + nc^2)*x*H[1, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 1, 0, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*x*H[1, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (3*a^2*(2 + x)*H[1, 1, 1, 1, 1, x])/(nc^2*x) + 
     (a^2*nf*(156160 + (78720*I)*Pi - 23520*Pi^2 - (5400*I)*Pi^3 + 657*Pi^4 - 
        50400*Zeta[3] - (30240*I)*Pi*Zeta[3]))/(38880*nc) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*(-96 + (24*I)*Pi - 4*Pi^2 + 
        (24*I)*Pi*x - 6*Pi^2*x - I*Pi^3*x + 28*Zeta[3] - 12*x*Zeta[3]))/
      (12*nc^2*(-1 + x)) + (a^2*(1 - I*nc)*(-I + nc)*H[1, 0, x]*
       (-24*Pi - (6*I)*Pi^2 - 24*Pi*x - (6*I)*Pi^2*x + Pi^3*x - 
        (12*I)*x*Zeta[3]))/(12*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*(11520 - (5760*I)*Pi + 1200*Pi^2 + 
        (120*I)*Pi^3 - 47*Pi^4 - 11520*x - (5760*I)*Pi*x + 1680*Pi^2*x + 
        (120*I)*Pi^3*x + 35*Pi^4*x - 1920*Zeta[3] + 4800*x*Zeta[3] + 
        (3360*I)*Pi*x*Zeta[3]))/(1440*nc^2*(-1 + x)) + 
     (a^2*H[0, 1, x]*((72*I)*Pi - 18*Pi^2 - (9*I)*Pi^3 - (24*I)*Pi*x + 
        6*Pi^2*x + (3*I)*Pi^3*x - (48*I)*Pi*x^2 + 12*Pi^2*x^2 + 
        (10*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 - 24*x^2*Zeta[3] - 
        24*nc^2*x^2*Zeta[3]))/(24*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(-144 + (72*I)*Pi - 15*Pi^2 - (9*I)*Pi^3 + 144*x - 
        (24*I)*Pi*x + 3*Pi^2*x + (3*I)*Pi^3*x - (48*I)*Pi*x^2 + 12*Pi^2*x^2 + 
        (10*I)*Pi^3*x^2 + (4*I)*nc^2*Pi^3*x^2 + 84*Zeta[3] - 84*x*Zeta[3] - 
        24*x^2*Zeta[3] - 24*nc^2*x^2*Zeta[3]))/(24*nc^2*(-1 + x)*x) + 
     (a^2*H[1, x]*((8640*I)*Pi - 2160*Pi^2 - (540*I)*Pi^3 + 180*Pi^4 + 
        11520*x - (2880*I)*Pi*x + 480*Pi^2*x - (60*I)*Pi^3*x - 
        (240*I)*nc^2*Pi^3*x - 107*Pi^4*x - 11520*x^2 - (5760*I)*Pi*x^2 + 
        1680*Pi^2*x^2 + (120*I)*Pi^3*x^2 - (240*I)*nc^2*Pi^3*x^2 + 
        35*Pi^4*x^2 + 108*nc^2*Pi^4*x^2 - (5040*I)*Pi*Zeta[3] - 
        1920*x*Zeta[3] + 1440*nc^2*x*Zeta[3] + (1680*I)*Pi*x*Zeta[3] + 
        4800*x^2*Zeta[3] + 1440*nc^2*x^2*Zeta[3] + (3360*I)*Pi*x^2*Zeta[3]))/
      (1440*nc^2*(-1 + x)*x) + (a^2*(2488320 + 465920*nc^2 + (1244160*I)*Pi + 
        (854400*I)*nc^2*Pi - 362880*Pi^2 - 222720*nc^2*Pi^2 - 
        (51840*I)*Pi^3 - (27000*I)*nc^2*Pi^3 + 81*Pi^4 + 1962*nc^2*Pi^4 - 
        (810*I)*Pi^5 - 2488320*x - 465920*nc^2*x - (1244160*I)*Pi*x - 
        (854400*I)*nc^2*Pi*x + 362880*Pi^2*x + 222720*nc^2*Pi^2*x + 
        (103680*I)*Pi^3*x + (78840*I)*nc^2*Pi^3*x - 11745*Pi^4*x - 
        13626*nc^2*Pi^4*x - (918*I)*Pi^5*x - (1728*I)*nc^2*Pi^5*x - 
        881280*Zeta[3] - 286560*nc^2*Zeta[3] - (272160*I)*Pi*Zeta[3] - 
        (241920*I)*nc^2*Pi*Zeta[3] + 105840*Pi^2*Zeta[3] - 
        15120*nc^2*Pi^2*Zeta[3] + 570240*x*Zeta[3] - 24480*nc^2*x*Zeta[3] + 
        (272160*I)*Pi*x*Zeta[3] + (241920*I)*nc^2*Pi*x*Zeta[3] - 
        99360*Pi^2*x*Zeta[3] + 21600*nc^2*Pi^2*x*Zeta[3] - 482112*Zeta[5] + 
        482112*nc^2*Zeta[5] + 404352*x*Zeta[5] - 559872*nc^2*x*Zeta[5]))/
      (77760*nc^2*(-1 + x))) + 
   ep^4*(-(a^2*(-I + nc)*(I + nc)*(96 - (12*I)*Pi - Pi^2 + 48*x - 
         (12*I)*Pi*x + 4*Pi^2*x)*H[0, 0, 0, 0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 0, 0, 1, x])/(4*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 0, 1, 0, x])/
      (2*nc^2*(-1 + x)) + (a^2*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*
       H[0, 0, 1, 1, x])/(24*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*(24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[0, 1, 0, 0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 1, 0, 1, x])/(4*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 1, 1, 0, x])/
      (2*nc^2*(-1 + x)) + (a^2*(12 - (3*I)*Pi + Pi^2)*(3 + 2*x)*
       H[0, 1, 1, 1, x])/(6*nc^2*x) - (a^2*(-I + nc)*(I + nc)*
       (12 - (3*I)*Pi + 12*x - (3*I)*Pi*x + Pi^2*x)*H[1, 0, 0, 0, x])/
      (3*nc^2*(-1 + x)) + (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[1, 0, 0, 1, x])/
      (4*nc^2*x) - (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*
       H[1, 0, 1, 0, x])/(2*nc^2*(-1 + x)) + 
     (a^2*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*H[1, 0, 1, 1, x])/(24*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*(24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[1, 1, 0, 0, x])/(12*nc^2*(-1 + x)) + 
     (a^2*Pi*(-2*I + Pi)*(3 + 2*x)*H[1, 1, 0, 1, x])/(4*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 1, 1, 0, x])/
      (2*nc^2*(-1 + x)) + (a^2*(216 - (36*I)*Pi + 9*Pi^2 + 96*x - 
        (24*I)*Pi*x + 8*Pi^2*x)*H[1, 1, 1, 1, x])/(24*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(5 + 3*x - I*Pi*x)*H[0, 0, 0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 0, 0, 0, 1, x])/
      (nc^2*x) - (I*a^2*(1 + nc^2)*Pi*x*H[0, 0, 0, 1, 0, x])/
      (nc^2*(-1 + x)) + (a^2*(1 - I*Pi)*(3 + 2*x)*H[0, 0, 0, 1, 1, x])/
      (2*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(1 + x - I*Pi*x)*
       H[0, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) - 
     ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 0, 1, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[0, 0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(2 - I*Pi)*(3 + 2*x)*H[0, 0, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(2 + 2*x - I*Pi*x)*H[0, 1, 0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 1, 0, 0, 1, x])/
      (nc^2*x) - (I*a^2*(1 + nc^2)*Pi*x*H[0, 1, 0, 1, 0, x])/
      (nc^2*(-1 + x)) + (a^2*(1 - I*Pi)*(3 + 2*x)*H[0, 1, 0, 1, 1, x])/
      (2*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(1 + x - I*Pi*x)*
       H[0, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) - 
     ((I/2)*a^2*Pi*(3 + 2*x)*H[0, 1, 1, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[0, 1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 - I*Pi)*(3 + 2*x)*H[0, 1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(3 + 3*x - I*Pi*x)*H[1, 0, 0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 0, 0, 0, 1, x])/
      (nc^2*x) - (I*a^2*(1 + nc^2)*Pi*x*H[1, 0, 0, 1, 0, x])/
      (nc^2*(-1 + x)) + (a^2*(1 - I*Pi)*(3 + 2*x)*H[1, 0, 0, 1, 1, x])/
      (2*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(1 + x - I*Pi*x)*
       H[1, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) - 
     ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 0, 1, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(2 - I*Pi)*(3 + 2*x)*H[1, 0, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(2 + 2*x - I*Pi*x)*H[1, 1, 0, 0, 0, x])/
      (nc^2*(-1 + x)) - ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 1, 0, 0, 1, x])/
      (nc^2*x) - (I*a^2*(1 + nc^2)*Pi*x*H[1, 1, 0, 1, 0, x])/
      (nc^2*(-1 + x)) + (a^2*(1 - I*Pi)*(3 + 2*x)*H[1, 1, 0, 1, 1, x])/
      (2*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(1 + x - I*Pi*x)*
       H[1, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) - 
     ((I/2)*a^2*Pi*(3 + 2*x)*H[1, 1, 1, 0, 1, x])/(nc^2*x) - 
     (I*a^2*(1 + nc^2)*Pi*x*H[1, 1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(12 - (3*I)*Pi + 6*x - (2*I)*Pi*x)*H[1, 1, 1, 1, 1, x])/
      (2*nc^2*x) - (a^2*(1 + nc^2)*(1 + 4*x)*H[0, 0, 0, 0, 0, 0, x])/
      (nc^2*(-1 + x)) + (a^2*(3 + 2*x)*H[0, 0, 0, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[0, 0, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 0, 0, 1, 1, 1, x])/(nc^2*x) - 
     (2*a^2*(1 + nc^2)*x*H[0, 0, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 0, 1, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[0, 0, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (3*a^2*(3 + 2*x)*H[0, 0, 1, 1, 1, 1, x])/(2*nc^2*x) - 
     (3*a^2*(1 + nc^2)*x*H[0, 1, 0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 0, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[0, 1, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 0, 1, 1, 1, x])/(nc^2*x) - 
     (2*a^2*(1 + nc^2)*x*H[0, 1, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[0, 1, 1, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[0, 1, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (2*a^2*(3 + 2*x)*H[0, 1, 1, 1, 1, 1, x])/(nc^2*x) - 
     (4*a^2*(1 + nc^2)*x*H[1, 0, 0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 0, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[1, 0, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 0, 1, 1, 1, x])/(nc^2*x) - 
     (2*a^2*(1 + nc^2)*x*H[1, 0, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 0, 1, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[1, 0, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (3*a^2*(3 + 2*x)*H[1, 0, 1, 1, 1, 1, x])/(2*nc^2*x) - 
     (3*a^2*(1 + nc^2)*x*H[1, 1, 0, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 1, 0, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[1, 1, 0, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 1, 0, 1, 1, 1, x])/(nc^2*x) - 
     (2*a^2*(1 + nc^2)*x*H[1, 1, 1, 0, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(3 + 2*x)*H[1, 1, 1, 0, 1, 1, x])/(2*nc^2*x) - 
     (a^2*(1 + nc^2)*x*H[1, 1, 1, 1, 0, 0, x])/(nc^2*(-1 + x)) + 
     (a^2*(15 + 8*x)*H[1, 1, 1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, 0, x]*(48 - (24*I)*Pi + 5*Pi^2 + 48*x - 
        (24*I)*Pi*x + 5*Pi^2*x + I*Pi^3*x - 16*x*Zeta[3]))/
      (12*nc^2*(-1 + x)) + (a^2*(-I + nc)*(I + nc)*H[0, 0, 0, x]*
       (144 - (24*I)*Pi + 3*Pi^2 + 48*x - (24*I)*Pi*x + 5*Pi^2*x + I*Pi^3*x - 
        28*Zeta[3] - 16*x*Zeta[3]))/(12*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 1, 0, x]*((-24*I)*Pi + 6*Pi^2 - 
        (24*I)*Pi*x + 6*Pi^2*x + I*Pi^3*x + 12*x*Zeta[3]))/
      (12*nc^2*(-1 + x)) + (a^2*(-I + nc)*(I + nc)*H[1, 1, 0, x]*
       ((-24*I)*Pi + 6*Pi^2 - (24*I)*Pi*x + 6*Pi^2*x + I*Pi^3*x + 
        12*x*Zeta[3]))/(12*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, x]*((480*I)*Pi - 120*Pi^2 - 
        (10*I)*Pi^3 + (480*I)*Pi*x - 120*Pi^2*x - (10*I)*Pi^3*x + Pi^4*x - 
        120*Zeta[3] - 120*x*Zeta[3] - (280*I)*Pi*x*Zeta[3]))/
      (120*nc^2*(-1 + x)) + (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*
       (-23040 + (5760*I)*Pi - 960*Pi^2 - (120*I)*Pi^3 + 47*Pi^4 + 
        (5760*I)*Pi*x - 1440*Pi^2*x - (120*I)*Pi^3*x + 12*Pi^4*x + 
        5280*Zeta[3] - 1440*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3]))/
      (1440*nc^2*(-1 + x)) + (a^2*H[1, 1, 1, x]*(-288 + (72*I)*Pi - 12*Pi^2 - 
        (9*I)*Pi^3 + 192*x - (24*I)*Pi*x + 2*Pi^2*x + (3*I)*Pi^3*x + 96*x^2 - 
        (48*I)*Pi*x^2 + 10*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 
        168*Zeta[3] - 112*x*Zeta[3] - 32*x^2*Zeta[3] + 24*nc^2*x^2*Zeta[3]))/
      (24*nc^2*(-1 + x)*x) + (a^2*H[0, 1, 1, x]*(-144 + (72*I)*Pi - 15*Pi^2 - 
        (9*I)*Pi^3 + 48*x - (24*I)*Pi*x + 5*Pi^2*x + (3*I)*Pi^3*x + 96*x^2 - 
        (48*I)*Pi*x^2 + 10*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 
        84*Zeta[3] - 28*x*Zeta[3] - 32*x^2*Zeta[3] + 24*nc^2*x^2*Zeta[3]))/
      (24*nc^2*(-1 + x)*x) + (a^2*H[0, 0, 1, x]*((72*I)*Pi - 18*Pi^2 - 
        (9*I)*Pi^3 - (24*I)*Pi*x + 6*Pi^2*x + (3*I)*Pi^3*x - (48*I)*Pi*x^2 + 
        12*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 24*x^2*Zeta[3] + 
        24*nc^2*x^2*Zeta[3]))/(24*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 0, 1, x]*((72*I)*Pi - 18*Pi^2 - (9*I)*Pi^3 - (24*I)*Pi*x + 
        6*Pi^2*x + (3*I)*Pi^3*x - (48*I)*Pi*x^2 + 12*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (4*I)*nc^2*Pi^3*x^2 + 24*x^2*Zeta[3] + 
        24*nc^2*x^2*Zeta[3]))/(24*nc^2*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*((-720*I)*Pi + 180*Pi^2 + (45*I)*Pi^3 - 15*Pi^4 + 
        (240*I)*Pi*x - 60*Pi^2*x - (35*I)*Pi^3*x - (20*I)*nc^2*Pi^3*x + 
        5*Pi^4*x + (480*I)*Pi*x^2 - 120*Pi^2*x^2 - (50*I)*Pi^3*x^2 - 
        (20*I)*nc^2*Pi^3*x^2 + 19*Pi^4*x^2 + 9*nc^2*Pi^4*x^2 + 
        (420*I)*Pi*Zeta[3] + 120*x*Zeta[3] + 120*nc^2*x*Zeta[3] - 
        (140*I)*Pi*x*Zeta[3] + 120*x^2*Zeta[3] + 120*nc^2*x^2*Zeta[3] - 
        (280*I)*Pi*x^2*Zeta[3]))/(120*nc^2*(-1 + x)*x) - 
     (a^2*H[1, 1, x]*(11520 - (5760*I)*Pi + 1200*Pi^2 + (360*I)*Pi^3 - 
        167*Pi^4 - 11520*x + (1920*I)*Pi*x - 240*Pi^2*x - (280*I)*Pi^3*x - 
        (160*I)*nc^2*Pi^3*x + 87*Pi^4*x + (3840*I)*Pi*x^2 - 960*Pi^2*x^2 - 
        (400*I)*Pi^3*x^2 - (160*I)*nc^2*Pi^3*x^2 + 152*Pi^4*x^2 + 
        72*nc^2*Pi^4*x^2 - 3360*Zeta[3] + (3360*I)*Pi*Zeta[3] + 
        4320*x*Zeta[3] + 960*nc^2*x*Zeta[3] - (1120*I)*Pi*x*Zeta[3] + 
        960*x^2*Zeta[3] + 960*nc^2*x^2*Zeta[3] - (2240*I)*Pi*x^2*Zeta[3]))/
      (960*nc^2*(-1 + x)*x) + (a^2*nf*(934400 + (468480*I)*Pi - 137760*Pi^2 - 
        (30240*I)*Pi^3 + 3285*Pi^4 - (405*I)*Pi^5 - 282240*Zeta[3] - 
        (151200*I)*Pi*Zeta[3] + 52920*Pi^2*Zeta[3] - 241056*Zeta[5]))/
      (116640*nc) + (a^2*(-I + nc)*(I + nc)*H[0, x]*(23040 - (11520*I)*Pi + 
        2400*Pi^2 + (240*I)*Pi^3 - 59*Pi^4 - 23040*x - (11520*I)*Pi*x + 
        3360*Pi^2*x + (240*I)*Pi^3*x + 35*Pi^4*x + (47*I)*Pi^5*x - 
        3840*Zeta[3] + (3360*I)*Pi*Zeta[3] + 280*Pi^2*Zeta[3] + 
        9600*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - 2080*Pi^2*x*Zeta[3] - 
        8928*Zeta[5] + 10368*x*Zeta[5]))/(1440*nc^2*(-1 + x)) - 
     (a^2*(-209018880 - 39173120*nc^2 - (104509440*I)*Pi - 
        (71823360*I)*nc^2*Pi + 30481920*Pi^2 + 18755520*nc^2*Pi^2 + 
        (4354560*I)*Pi^3 + (2298240*I)*nc^2*Pi^3 - 172368*Pi^4 - 
        174006*nc^2*Pi^4 + (123606*I)*Pi^5 + (117936*I)*nc^2*Pi^5 - 
        11799*Pi^6 - 25623*nc^2*Pi^6 + 209018880*x + 39173120*nc^2*x + 
        (104509440*I)*Pi*x + (71823360*I)*nc^2*Pi*x - 30481920*Pi^2*x - 
        18755520*nc^2*Pi^2*x - (8709120*I)*Pi^3*x - (6652800*I)*nc^2*Pi^3*x + 
        1152144*Pi^4*x + 1153782*nc^2*Pi^4*x + (21546*I)*Pi^5*x + 
        (27216*I)*nc^2*Pi^5*x - 2781*Pi^6*x + 11043*nc^2*Pi^6*x + 
        74027520*Zeta[3] + 24353280*nc^2*Zeta[3] + (30481920*I)*Pi*Zeta[3] + 
        (20744640*I)*nc^2*Pi*Zeta[3] - 6940080*Pi^2*Zeta[3] - 
        5564160*nc^2*Pi^2*Zeta[3] - (1905120*I)*Pi^3*Zeta[3] - 
        47900160*x*Zeta[3] + 1774080*nc^2*x*Zeta[3] - (30481920*I)*Pi*x*
         Zeta[3] - (20744640*I)*nc^2*Pi*x*Zeta[3] + 6395760*Pi^2*x*Zeta[3] + 
        5019840*nc^2*Pi^2*x*Zeta[3] + (3175200*I)*Pi^3*x*Zeta[3] + 
        (1270080*I)*nc^2*Pi^3*x*Zeta[3] - 8890560*Zeta[3]^2 + 
        8890560*nc^2*Zeta[3]^2 + 1270080*x*Zeta[3]^2 - 
        16511040*nc^2*x*Zeta[3]^2 + 33638976*Zeta[5] + 
        10015488*nc^2*Zeta[5] + (20248704*I)*Pi*Zeta[5] - 
        27107136*x*Zeta[5] - 3483648*nc^2*x*Zeta[5] - (20248704*I)*Pi*x*
         Zeta[5]))/(3265920*nc^2*(-1 + x)) + 
     (a^2*H[1, x]*((34560*I)*Pi - 8640*Pi^2 - (2160*I)*Pi^3 + 360*Pi^4 - 
        (45*I)*Pi^5 + 46080*x - (11520*I)*Pi*x + 1920*Pi^2*x - 
        (240*I)*Pi^3*x - (960*I)*nc^2*Pi^3*x + 2*Pi^4*x + 216*nc^2*Pi^4*x + 
        (15*I)*Pi^5*x - 46080*x^2 - (23040*I)*Pi*x^2 + 6720*Pi^2*x^2 + 
        (480*I)*Pi^3*x^2 - (960*I)*nc^2*Pi^3*x^2 + 70*Pi^4*x^2 + 
        216*nc^2*Pi^4*x^2 + (94*I)*Pi^5*x^2 + (64*I)*nc^2*Pi^5*x^2 - 
        (10080*I)*Pi*Zeta[3] + 5040*Pi^2*Zeta[3] - 7680*x*Zeta[3] + 
        5760*nc^2*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - 1120*Pi^2*x*Zeta[3] + 
        19200*x^2*Zeta[3] + 5760*nc^2*x^2*Zeta[3] + (6720*I)*Pi*x^2*Zeta[3] - 
        4160*Pi^2*x^2*Zeta[3] - 240*nc^2*Pi^2*x^2*Zeta[3] - 17856*x*Zeta[5] + 
        20736*x^2*Zeta[5] + 2880*nc^2*x^2*Zeta[5]))/(2880*nc^2*(-1 + x)*x)), 
  -((a^2*(-1 + nc)*(1 + nc))/(ep^2*nc)) - (I/9)*a^2*nf*(-5*I + 3*Pi) + 
   (a^2*(144 + 26*nc^2 + (54*I)*Pi + (48*I)*nc^2*Pi - 21*Pi^2 + 3*nc^2*Pi^2))/
    (36*nc) + (2*a^2*(-1 + x + I*Pi*x)*H[0, x])/(nc*(-1 + x)) - 
   ((I/2)*a^2*(-2 + nc^2)*(3*Pi - (2*I)*x + 2*Pi*x)*H[1, x])/(nc*x) + 
   (-(a^2*nf)/3 + (a^2*(9 + 2*nc^2 + (6*I)*Pi))/(6*nc) + (2*a^2*H[0, x])/nc - 
     (a^2*(-2 + nc^2)*H[1, x])/nc)/ep + (2*a^2*H[0, 0, x])/(nc*(-1 + x)) + 
   (3*a^2*(-2 + nc^2)*H[1, 1, x])/(2*nc*x) + 
   ep*((a^2*nf*(-112 - (60*I)*Pi + 21*Pi^2))/108 - 
     (a^2*(24 - (12*I)*Pi - Pi^2 - 24*x - (12*I)*Pi*x + 7*Pi^2*x)*H[0, x])/
      (6*nc*(-1 + x)) + (a^2*(-2 + nc^2)*((-18*I)*Pi + 9*Pi^2 - 24*x - 
        (12*I)*Pi*x + 7*Pi^2*x)*H[1, x])/(12*nc*x) + 
     (2*a^2*(2 - I*Pi*x)*H[0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 1, x])/(nc*x) - 
     ((2*I)*a^2*Pi*x*H[1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 - (3*I)*Pi - (2*I)*Pi*x)*H[1, 1, x])/(2*nc*x) - 
     (2*a^2*(1 + x)*H[0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 1, x])/(2*nc*x) - 
     (2*a^2*x*H[1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + x)*H[1, 1, 1, x])/(nc*x) - 
     (a^2*(1728 + 320*nc^2 + (864*I)*Pi + (588*I)*nc^2*Pi - 189*Pi^2 - 
        150*nc^2*Pi^2 - (54*I)*Pi^3 - 1728*x - 320*nc^2*x - (864*I)*Pi*x - 
        (588*I)*nc^2*Pi*x + 189*Pi^2*x + 150*nc^2*Pi^2*x + (126*I)*Pi^3*x - 
        504*Zeta[3] + 504*nc^2*Zeta[3] + 72*x*Zeta[3] - 504*nc^2*x*Zeta[3]))/
      (216*nc*(-1 + x))) + 
   ep^2*((a^2*(48 - (12*I)*Pi - Pi^2 - (12*I)*Pi*x + 6*Pi^2*x)*H[0, 0, x])/
      (6*nc*(-1 + x)) + (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 1, x])/
      (4*nc*x) + (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(24 - (12*I)*Pi + 5*Pi^2 - (8*I)*Pi*x + 4*Pi^2*x)*
       H[1, 1, x])/(8*nc*x) + ((2*I)*a^2*(3*I + I*x + Pi*x)*H[0, 0, 0, x])/
      (nc*(-1 + x)) - ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 0, 1, x])/
      (nc*x) + ((2*I)*a^2*Pi*x*H[0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[0, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(I + I*x + Pi*x)*H[1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(6 - (3*I)*Pi + 2*x - (2*I)*Pi*x)*H[1, 1, 1, x])/
      (2*nc*x) + (2*a^2*(1 + 2*x)*H[0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 1, 1, x])/(nc*x) + 
     (4*a^2*x*H[1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(9 + 4*x)*H[1, 1, 1, 1, x])/(2*nc*x) + 
     (a^2*nf*(-656 - (336*I)*Pi + 105*Pi^2 + (27*I)*Pi^3 + 252*Zeta[3]))/
      324 + (a^2*H[0, x]*(-48 + (24*I)*Pi - 5*Pi^2 + 48*x + (24*I)*Pi*x - 
        7*Pi^2*x - I*Pi^3*x + 28*Zeta[3] - 40*x*Zeta[3]))/(6*nc*(-1 + x)) + 
     (a^2*(-207360 - 38720*nc^2 - (103680*I)*Pi - (71040*I)*nc^2*Pi + 
        30240*Pi^2 + 18420*nc^2*Pi^2 + (540*I)*Pi^3 + (4320*I)*nc^2*Pi^3 - 
        657*Pi^4 - 423*nc^2*Pi^4 + 207360*x + 38720*nc^2*x + 
        (103680*I)*Pi*x + (71040*I)*nc^2*Pi*x - 30240*Pi^2*x - 
        18420*nc^2*Pi^2*x - (9180*I)*Pi^3*x - (4320*I)*nc^2*Pi^3*x + 
        2601*Pi^4*x + 423*nc^2*Pi^4*x + 71280*Zeta[3] + 10080*nc^2*Zeta[3] + 
        (30240*I)*Pi*Zeta[3] - 19440*x*Zeta[3] - 10080*nc^2*x*Zeta[3] - 
        (30240*I)*Pi*x*Zeta[3]))/(12960*nc*(-1 + x)) + 
     (a^2*H[1, x]*((-144*I)*Pi + (72*I)*nc^2*Pi + 36*Pi^2 - 18*nc^2*Pi^2 + 
        (18*I)*Pi^3 - (9*I)*nc^2*Pi^3 - 192*x + 96*nc^2*x + (48*I)*Pi*x - 
        (24*I)*nc^2*Pi*x - 8*Pi^2*x + 4*nc^2*Pi^2*x - (6*I)*Pi^3*x + 
        (3*I)*nc^2*Pi^3*x + 192*x^2 - 96*nc^2*x^2 + (96*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 28*Pi^2*x^2 + 14*nc^2*Pi^2*x^2 - 
        (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 + 112*x*Zeta[3] - 
        56*nc^2*x*Zeta[3] - 160*x^2*Zeta[3] + 56*nc^2*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x)) + 
   ep^3*(-(a^2*(72 - (12*I)*Pi - Pi^2 + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
        H[0, 0, 0, x])/(6*nc*(-1 + x)) + (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*
       (3 + 2*x)*H[0, 0, 1, x])/(4*nc*x) - 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*H[0, 1, 1, x])/
      (24*nc*x) - (a^2*(24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[1, 0, 0, x])/(6*nc*(-1 + x)) + (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*
       (3 + 2*x)*H[1, 0, 1, x])/(4*nc*x) - 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(72 - (18*I)*Pi + 6*Pi^2 + 24*x - (12*I)*Pi*x + 
        5*Pi^2*x)*H[1, 1, 1, x])/(12*nc*x) + 
     (2*a^2*(4 + 2*x - I*Pi*x)*H[0, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 0, 0, 1, x])/(nc*x) - 
     ((2*I)*a^2*Pi*x*H[0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*(1 + x - I*Pi*x)*H[0, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 1, 0, 1, x])/(nc*x) - 
     ((2*I)*a^2*Pi*x*H[0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi)*(3 + 2*x)*H[0, 1, 1, 1, x])/(2*nc*x) + 
     (2*a^2*(2 + 2*x - I*Pi*x)*H[1, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 0, 0, 1, x])/(nc*x) - 
     ((2*I)*a^2*Pi*x*H[1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*(1 + x - I*Pi*x)*H[1, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 1, 0, 1, x])/(nc*x) - 
     ((2*I)*a^2*Pi*x*H[1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(9 - (3*I)*Pi + 4*x - (2*I)*Pi*x)*H[1, 1, 1, 1, x])/
      (2*nc*x) - (2*a^2*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 0, 1, 1, x])/(2*nc*x) - 
     (2*a^2*x*H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 1, 1, 1, x])/(nc*x) - 
     (4*a^2*x*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 0, 1, 1, x])/(2*nc*x) - 
     (2*a^2*x*H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (3*a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 1, 1, 1, x])/(2*nc*x) - 
     (6*a^2*x*H[1, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 0, 1, 1, x])/(2*nc*x) - 
     (2*a^2*x*H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 1, 1, 1, x])/(nc*x) - 
     (4*a^2*x*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 1, 0, 1, 1, x])/(2*nc*x) - 
     (2*a^2*x*H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (3*a^2*(-2 + nc^2)*(2 + x)*H[1, 1, 1, 1, 1, x])/(nc*x) - 
     (a^2*nf*(156160 + (78720*I)*Pi - 23520*Pi^2 - (5400*I)*Pi^3 + 657*Pi^4 - 
        50400*Zeta[3] - (30240*I)*Pi*Zeta[3]))/38880 + 
     (a^2*H[1, 0, x]*((-24*I)*Pi + 6*Pi^2 - (24*I)*Pi*x + 6*Pi^2*x + 
        I*Pi^3*x + 12*x*Zeta[3]))/(6*nc*(-1 + x)) + 
     (a^2*H[0, 0, x]*(96 - (24*I)*Pi + 4*Pi^2 - (24*I)*Pi*x + 6*Pi^2*x + 
        I*Pi^3*x - 28*Zeta[3] + 12*x*Zeta[3]))/(6*nc*(-1 + x)) - 
     (a^2*H[0, x]*(11520 - (5760*I)*Pi + 1200*Pi^2 + (120*I)*Pi^3 - 47*Pi^4 - 
        11520*x - (5760*I)*Pi*x + 1680*Pi^2*x + (120*I)*Pi^3*x + 35*Pi^4*x - 
        1920*Zeta[3] + 4800*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3]))/
      (720*nc*(-1 + x)) + (a^2*H[0, 1, x]*((-144*I)*Pi + (72*I)*nc^2*Pi + 
        36*Pi^2 - 18*nc^2*Pi^2 + (18*I)*Pi^3 - (9*I)*nc^2*Pi^3 + 
        (48*I)*Pi*x - (24*I)*nc^2*Pi*x - 12*Pi^2*x + 6*nc^2*Pi^2*x - 
        (6*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + (96*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 24*Pi^2*x^2 + 12*nc^2*Pi^2*x^2 - 
        (20*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 + 48*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x) + (a^2*H[1, 1, x]*(288 - 144*nc^2 - (144*I)*Pi + 
        (72*I)*nc^2*Pi + 30*Pi^2 - 15*nc^2*Pi^2 + (18*I)*Pi^3 - 
        (9*I)*nc^2*Pi^3 - 288*x + 144*nc^2*x + (48*I)*Pi*x - 
        (24*I)*nc^2*Pi*x - 6*Pi^2*x + 3*nc^2*Pi^2*x - (6*I)*Pi^3*x + 
        (3*I)*nc^2*Pi^3*x + (96*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 
        24*Pi^2*x^2 + 12*nc^2*Pi^2*x^2 - (20*I)*Pi^3*x^2 + 
        (6*I)*nc^2*Pi^3*x^2 - 168*Zeta[3] + 84*nc^2*Zeta[3] + 168*x*Zeta[3] - 
        84*nc^2*x*Zeta[3] + 48*x^2*Zeta[3]))/(24*nc*(-1 + x)*x) - 
     (a^2*H[1, x]*((17280*I)*Pi - (8640*I)*nc^2*Pi - 4320*Pi^2 + 
        2160*nc^2*Pi^2 - (1080*I)*Pi^3 + (540*I)*nc^2*Pi^3 + 360*Pi^4 - 
        180*nc^2*Pi^4 + 23040*x - 11520*nc^2*x - (5760*I)*Pi*x + 
        (2880*I)*nc^2*Pi*x + 960*Pi^2*x - 480*nc^2*Pi^2*x - (120*I)*Pi^3*x - 
        (180*I)*nc^2*Pi^3*x - 214*Pi^4*x + 107*nc^2*Pi^4*x - 23040*x^2 + 
        11520*nc^2*x^2 - (11520*I)*Pi*x^2 + (5760*I)*nc^2*Pi*x^2 + 
        3360*Pi^2*x^2 - 1680*nc^2*Pi^2*x^2 + (240*I)*Pi^3*x^2 - 
        (360*I)*nc^2*Pi^3*x^2 + 70*Pi^4*x^2 + 73*nc^2*Pi^4*x^2 - 
        (10080*I)*Pi*Zeta[3] + (5040*I)*nc^2*Pi*Zeta[3] - 3840*x*Zeta[3] + 
        3360*nc^2*x*Zeta[3] + (3360*I)*Pi*x*Zeta[3] - (1680*I)*nc^2*Pi*x*
         Zeta[3] + 9600*x^2*Zeta[3] - 3360*nc^2*x^2*Zeta[3] + 
        (6720*I)*Pi*x^2*Zeta[3] - (3360*I)*nc^2*Pi*x^2*Zeta[3]))/
      (1440*nc*(-1 + x)*x) + (a^2*(-2488320 - 465920*nc^2 - (1244160*I)*Pi - 
        (854400*I)*nc^2*Pi + 362880*Pi^2 + 222720*nc^2*Pi^2 + 
        (25920*I)*Pi^3 + (52920*I)*nc^2*Pi^3 + 5751*Pi^4 - 7794*nc^2*Pi^4 + 
        (810*I)*Pi^5 + 2488320*x + 465920*nc^2*x + (1244160*I)*Pi*x + 
        (854400*I)*nc^2*Pi*x - 362880*Pi^2*x - 222720*nc^2*Pi^2*x - 
        (129600*I)*Pi^3*x - (52920*I)*nc^2*Pi^3*x + 17577*Pi^4*x + 
        7794*nc^2*Pi^4*x + (2646*I)*Pi^5*x + 1036800*Zeta[3] + 
        131040*nc^2*Zeta[3] + (272160*I)*Pi*Zeta[3] + (241920*I)*nc^2*Pi*
         Zeta[3] - 105840*Pi^2*Zeta[3] + 15120*nc^2*Pi^2*Zeta[3] - 
        414720*x*Zeta[3] - 131040*nc^2*x*Zeta[3] - (272160*I)*Pi*x*Zeta[3] - 
        (241920*I)*nc^2*Pi*x*Zeta[3] + 92880*Pi^2*x*Zeta[3] - 
        15120*nc^2*Pi^2*x*Zeta[3] + 482112*Zeta[5] - 482112*nc^2*Zeta[5] - 
        326592*x*Zeta[5] + 482112*nc^2*x*Zeta[5]))/(77760*nc*(-1 + x))) + 
   ep^4*((a^2*(96 - (12*I)*Pi - Pi^2 + 48*x - (12*I)*Pi*x + 4*Pi^2*x)*
       H[0, 0, 0, 0, x])/(6*nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 0, 0, 1, x])/(4*nc*x) + 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*H[0, 0, 1, 1, x])/
      (24*nc*x) + (a^2*(24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[0, 1, 0, 0, x])/(6*nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*(3 + 2*x)*H[0, 1, 0, 1, x])/(4*nc*x) + 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(12 - (3*I)*Pi + Pi^2)*(3 + 2*x)*H[0, 1, 1, 1, x])/
      (6*nc*x) + (2*a^2*(12 - (3*I)*Pi + 12*x - (3*I)*Pi*x + Pi^2*x)*
       H[1, 0, 0, 0, x])/(3*nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*(3 + 2*x)*H[1, 0, 0, 1, x])/(4*nc*x) + 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(24 - (12*I)*Pi + 5*Pi^2)*(3 + 2*x)*H[1, 0, 1, 1, x])/
      (24*nc*x) + (a^2*(24 - (12*I)*Pi + 24*x - (12*I)*Pi*x + 5*Pi^2*x)*
       H[1, 1, 0, 0, x])/(6*nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*Pi*(-2*I + Pi)*(3 + 2*x)*H[1, 1, 0, 1, x])/(4*nc*x) + 
     (a^2*Pi*(-2*I - (2*I)*x + Pi*x)*H[1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(216 - (36*I)*Pi + 9*Pi^2 + 96*x - (24*I)*Pi*x + 
        8*Pi^2*x)*H[1, 1, 1, 1, x])/(24*nc*x) + 
     ((2*I)*a^2*(5*I + (3*I)*x + Pi*x)*H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 0, 0, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[0, 0, 0, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(I + I*x + Pi*x)*H[0, 0, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 0, 1, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi)*(3 + 2*x)*H[0, 0, 1, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(2*I + (2*I)*x + Pi*x)*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 1, 0, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[0, 1, 0, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(I + I*x + Pi*x)*H[0, 1, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[0, 1, 1, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 - I*Pi)*(3 + 2*x)*H[0, 1, 1, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(3*I + (3*I)*x + Pi*x)*H[1, 0, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 0, 0, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[1, 0, 0, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(I + I*x + Pi*x)*H[1, 0, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 0, 1, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi)*(3 + 2*x)*H[1, 0, 1, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(2*I + (2*I)*x + Pi*x)*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 1, 0, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi)*(3 + 2*x)*H[1, 1, 0, 1, 1, x])/(2*nc*x) + 
     ((2*I)*a^2*(I + I*x + Pi*x)*H[1, 1, 1, 0, 0, x])/(nc*(-1 + x)) - 
     ((I/2)*a^2*(-2 + nc^2)*Pi*(3 + 2*x)*H[1, 1, 1, 0, 1, x])/(nc*x) + 
     ((2*I)*a^2*Pi*x*H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(12 - (3*I)*Pi + 6*x - (2*I)*Pi*x)*H[1, 1, 1, 1, 1, x])/
      (2*nc*x) + (2*a^2*(1 + 4*x)*H[0, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[0, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 0, 1, 1, 1, x])/(nc*x) + 
     (4*a^2*x*H[0, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[0, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (3*a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 0, 1, 1, 1, 1, x])/(2*nc*x) + 
     (6*a^2*x*H[0, 1, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[0, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 0, 1, 1, 1, x])/(nc*x) + 
     (4*a^2*x*H[0, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[0, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (2*a^2*(-2 + nc^2)*(3 + 2*x)*H[0, 1, 1, 1, 1, 1, x])/(nc*x) + 
     (8*a^2*x*H[1, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[1, 0, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 0, 1, 1, 1, x])/(nc*x) + 
     (4*a^2*x*H[1, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[1, 0, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (3*a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 0, 1, 1, 1, 1, x])/(2*nc*x) + 
     (6*a^2*x*H[1, 1, 0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 1, 0, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[1, 1, 0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 1, 0, 1, 1, 1, x])/(nc*x) + 
     (4*a^2*x*H[1, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(3 + 2*x)*H[1, 1, 1, 0, 1, 1, x])/(2*nc*x) + 
     (2*a^2*x*H[1, 1, 1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     (a^2*(-2 + nc^2)*(15 + 8*x)*H[1, 1, 1, 1, 1, 1, x])/(2*nc*x) - 
     ((I/6)*a^2*H[0, 1, 0, x]*(-24*Pi - (6*I)*Pi^2 - 24*Pi*x - (6*I)*Pi^2*x + 
        Pi^3*x - (12*I)*x*Zeta[3]))/(nc*(-1 + x)) - 
     ((I/6)*a^2*H[1, 1, 0, x]*(-24*Pi - (6*I)*Pi^2 - 24*Pi*x - (6*I)*Pi^2*x + 
        Pi^3*x - (12*I)*x*Zeta[3]))/(nc*(-1 + x)) + 
     (a^2*H[1, 0, 0, x]*(-48 + (24*I)*Pi - 5*Pi^2 - 48*x + (24*I)*Pi*x - 
        5*Pi^2*x - I*Pi^3*x + 16*x*Zeta[3]))/(6*nc*(-1 + x)) + 
     (a^2*H[0, 0, 0, x]*(-144 + (24*I)*Pi - 3*Pi^2 - 48*x + (24*I)*Pi*x - 
        5*Pi^2*x - I*Pi^3*x + 28*Zeta[3] + 16*x*Zeta[3]))/(6*nc*(-1 + x)) - 
     (a^2*H[1, 0, x]*((480*I)*Pi - 120*Pi^2 - (10*I)*Pi^3 + (480*I)*Pi*x - 
        120*Pi^2*x - (10*I)*Pi^3*x + Pi^4*x - 120*Zeta[3] - 120*x*Zeta[3] - 
        (280*I)*Pi*x*Zeta[3]))/(60*nc*(-1 + x)) - 
     (a^2*H[0, 0, x]*(-23040 + (5760*I)*Pi - 960*Pi^2 - (120*I)*Pi^3 + 
        47*Pi^4 + (5760*I)*Pi*x - 1440*Pi^2*x - (120*I)*Pi^3*x + 12*Pi^4*x + 
        5280*Zeta[3] - 1440*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3]))/
      (720*nc*(-1 + x)) + (a^2*H[0, 0, 1, x]*((-144*I)*Pi + (72*I)*nc^2*Pi + 
        36*Pi^2 - 18*nc^2*Pi^2 + (18*I)*Pi^3 - (9*I)*nc^2*Pi^3 + 
        (48*I)*Pi*x - (24*I)*nc^2*Pi*x - 12*Pi^2*x + 6*nc^2*Pi^2*x - 
        (6*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + (96*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 24*Pi^2*x^2 + 12*nc^2*Pi^2*x^2 - 
        (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 - 48*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x) + (a^2*H[1, 0, 1, x]*((-144*I)*Pi + (72*I)*nc^2*Pi + 
        36*Pi^2 - 18*nc^2*Pi^2 + (18*I)*Pi^3 - (9*I)*nc^2*Pi^3 + 
        (48*I)*Pi*x - (24*I)*nc^2*Pi*x - 12*Pi^2*x + 6*nc^2*Pi^2*x - 
        (6*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + (96*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 24*Pi^2*x^2 + 12*nc^2*Pi^2*x^2 - 
        (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 - 48*x^2*Zeta[3]))/
      (24*nc*(-1 + x)*x) + (a^2*H[1, 1, 1, x]*(576 - 288*nc^2 - (144*I)*Pi + 
        (72*I)*nc^2*Pi + 24*Pi^2 - 12*nc^2*Pi^2 + (18*I)*Pi^3 - 
        (9*I)*nc^2*Pi^3 - 384*x + 192*nc^2*x + (48*I)*Pi*x - 
        (24*I)*nc^2*Pi*x - 4*Pi^2*x + 2*nc^2*Pi^2*x - (6*I)*Pi^3*x + 
        (3*I)*nc^2*Pi^3*x - 192*x^2 + 96*nc^2*x^2 + (96*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 20*Pi^2*x^2 + 10*nc^2*Pi^2*x^2 - 
        (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 - 336*Zeta[3] + 
        168*nc^2*Zeta[3] + 224*x*Zeta[3] - 112*nc^2*x*Zeta[3] + 
        64*x^2*Zeta[3] - 56*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(288 - 144*nc^2 - (144*I)*Pi + (72*I)*nc^2*Pi + 
        30*Pi^2 - 15*nc^2*Pi^2 + (18*I)*Pi^3 - (9*I)*nc^2*Pi^3 - 96*x + 
        48*nc^2*x + (48*I)*Pi*x - (24*I)*nc^2*Pi*x - 10*Pi^2*x + 
        5*nc^2*Pi^2*x - (6*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x - 192*x^2 + 
        96*nc^2*x^2 + (96*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 20*Pi^2*x^2 + 
        10*nc^2*Pi^2*x^2 - (4*I)*Pi^3*x^2 + (6*I)*nc^2*Pi^3*x^2 - 
        168*Zeta[3] + 84*nc^2*Zeta[3] + 56*x*Zeta[3] - 28*nc^2*x*Zeta[3] + 
        64*x^2*Zeta[3] - 56*nc^2*x^2*Zeta[3]))/(24*nc*(-1 + x)*x) - 
     (a^2*H[0, 1, x]*((1440*I)*Pi - (720*I)*nc^2*Pi - 360*Pi^2 + 
        180*nc^2*Pi^2 - (90*I)*Pi^3 + (45*I)*nc^2*Pi^3 + 30*Pi^4 - 
        15*nc^2*Pi^4 - (480*I)*Pi*x + (240*I)*nc^2*Pi*x + 120*Pi^2*x - 
        60*nc^2*Pi^2*x + (70*I)*Pi^3*x - (15*I)*nc^2*Pi^3*x - 10*Pi^4*x + 
        5*nc^2*Pi^4*x - (960*I)*Pi*x^2 + (480*I)*nc^2*Pi*x^2 + 240*Pi^2*x^2 - 
        120*nc^2*Pi^2*x^2 + (100*I)*Pi^3*x^2 - (30*I)*nc^2*Pi^3*x^2 - 
        38*Pi^4*x^2 + 10*nc^2*Pi^4*x^2 - (840*I)*Pi*Zeta[3] + 
        (420*I)*nc^2*Pi*Zeta[3] - 240*x*Zeta[3] + (280*I)*Pi*x*Zeta[3] - 
        (140*I)*nc^2*Pi*x*Zeta[3] - 240*x^2*Zeta[3] + 
        (560*I)*Pi*x^2*Zeta[3] - (280*I)*nc^2*Pi*x^2*Zeta[3]))/
      (120*nc*(-1 + x)*x) - (a^2*H[1, 1, x]*(-23040 + 11520*nc^2 + 
        (11520*I)*Pi - (5760*I)*nc^2*Pi - 2400*Pi^2 + 1200*nc^2*Pi^2 - 
        (720*I)*Pi^3 + (360*I)*nc^2*Pi^3 + 334*Pi^4 - 167*nc^2*Pi^4 + 
        23040*x - 11520*nc^2*x - (3840*I)*Pi*x + (1920*I)*nc^2*Pi*x + 
        480*Pi^2*x - 240*nc^2*Pi^2*x + (560*I)*Pi^3*x - (120*I)*nc^2*Pi^3*x - 
        174*Pi^4*x + 87*nc^2*Pi^4*x - (7680*I)*Pi*x^2 + 
        (3840*I)*nc^2*Pi*x^2 + 1920*Pi^2*x^2 - 960*nc^2*Pi^2*x^2 + 
        (800*I)*Pi^3*x^2 - (240*I)*nc^2*Pi^3*x^2 - 304*Pi^4*x^2 + 
        80*nc^2*Pi^4*x^2 + 6720*Zeta[3] - 3360*nc^2*Zeta[3] - 
        (6720*I)*Pi*Zeta[3] + (3360*I)*nc^2*Pi*Zeta[3] - 8640*x*Zeta[3] + 
        3360*nc^2*x*Zeta[3] + (2240*I)*Pi*x*Zeta[3] - (1120*I)*nc^2*Pi*x*
         Zeta[3] - 1920*x^2*Zeta[3] + (4480*I)*Pi*x^2*Zeta[3] - 
        (2240*I)*nc^2*Pi*x^2*Zeta[3]))/(960*nc*(-1 + x)*x) + 
     (a^2*nf*(-934400 - (468480*I)*Pi + 137760*Pi^2 + (30240*I)*Pi^3 - 
        3285*Pi^4 + (405*I)*Pi^5 + 282240*Zeta[3] + (151200*I)*Pi*Zeta[3] - 
        52920*Pi^2*Zeta[3] + 241056*Zeta[5]))/116640 + 
     (a^2*H[0, x]*(-23040 + (11520*I)*Pi - 2400*Pi^2 - (240*I)*Pi^3 + 
        59*Pi^4 + 23040*x + (11520*I)*Pi*x - 3360*Pi^2*x - (240*I)*Pi^3*x - 
        35*Pi^4*x - (47*I)*Pi^5*x + 3840*Zeta[3] - (3360*I)*Pi*Zeta[3] - 
        280*Pi^2*Zeta[3] - 9600*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3] + 
        2080*Pi^2*x*Zeta[3] + 8928*Zeta[5] - 10368*x*Zeta[5]))/
      (720*nc*(-1 + x)) + (a^2*(-209018880 - 39173120*nc^2 - 
        (104509440*I)*Pi - (71823360*I)*nc^2*Pi + 30481920*Pi^2 + 
        18755520*nc^2*Pi^2 + (2177280*I)*Pi^3 + (4475520*I)*nc^2*Pi^3 + 
        317520*Pi^4 - 663894*nc^2*Pi^4 + (196182*I)*Pi^5 + 
        (45360*I)*nc^2*Pi^5 - 11799*Pi^6 - 25623*nc^2*Pi^6 + 209018880*x + 
        39173120*nc^2*x + (104509440*I)*Pi*x + (71823360*I)*nc^2*Pi*x - 
        30481920*Pi^2*x - 18755520*nc^2*Pi^2*x - (10886400*I)*Pi^3*x - 
        (4475520*I)*nc^2*Pi^3*x + 1642032*Pi^4*x + 663894*nc^2*Pi^4*x + 
        (94122*I)*Pi^5*x - (45360*I)*nc^2*Pi^5*x - 17361*Pi^6*x + 
        25623*nc^2*Pi^6*x + 87091200*Zeta[3] + 11289600*nc^2*Zeta[3] + 
        (30481920*I)*Pi*Zeta[3] + (20744640*I)*nc^2*Pi*Zeta[3] - 
        7212240*Pi^2*Zeta[3] - 5292000*nc^2*Pi^2*Zeta[3] - 
        (1905120*I)*Pi^3*Zeta[3] - 34836480*x*Zeta[3] - 
        11289600*nc^2*x*Zeta[3] - (30481920*I)*Pi*x*Zeta[3] - 
        (20744640*I)*nc^2*Pi*x*Zeta[3] + 6123600*Pi^2*x*Zeta[3] + 
        5292000*nc^2*Pi^2*x*Zeta[3] + (4445280*I)*Pi^3*x*Zeta[3] - 
        8890560*Zeta[3]^2 + 8890560*nc^2*Zeta[3]^2 - 6350400*x*Zeta[3]^2 - 
        8890560*nc^2*x*Zeta[3]^2 + 36904896*Zeta[5] + 6749568*nc^2*Zeta[5] + 
        (20248704*I)*Pi*Zeta[5] - 23841216*x*Zeta[5] - 
        6749568*nc^2*x*Zeta[5] - (20248704*I)*Pi*x*Zeta[5]))/
      (3265920*nc*(-1 + x)) + (a^2*H[1, x]*((-69120*I)*Pi + 
        (34560*I)*nc^2*Pi + 17280*Pi^2 - 8640*nc^2*Pi^2 + (4320*I)*Pi^3 - 
        (2160*I)*nc^2*Pi^3 - 720*Pi^4 + 360*nc^2*Pi^4 + (90*I)*Pi^5 - 
        (45*I)*nc^2*Pi^5 - 92160*x + 46080*nc^2*x + (23040*I)*Pi*x - 
        (11520*I)*nc^2*Pi*x - 3840*Pi^2*x + 1920*nc^2*Pi^2*x + 
        (480*I)*Pi^3*x + (720*I)*nc^2*Pi^3*x - 4*Pi^4*x - 214*nc^2*Pi^4*x - 
        (30*I)*Pi^5*x + (15*I)*nc^2*Pi^5*x + 92160*x^2 - 46080*nc^2*x^2 + 
        (46080*I)*Pi*x^2 - (23040*I)*nc^2*Pi*x^2 - 13440*Pi^2*x^2 + 
        6720*nc^2*Pi^2*x^2 - (960*I)*Pi^3*x^2 + (1440*I)*nc^2*Pi^3*x^2 - 
        140*Pi^4*x^2 - 146*nc^2*Pi^4*x^2 - (188*I)*Pi^5*x^2 + 
        (30*I)*nc^2*Pi^5*x^2 + (20160*I)*Pi*Zeta[3] - (10080*I)*nc^2*Pi*
         Zeta[3] - 10080*Pi^2*Zeta[3] + 5040*nc^2*Pi^2*Zeta[3] + 
        15360*x*Zeta[3] - 13440*nc^2*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] + 
        (3360*I)*nc^2*Pi*x*Zeta[3] + 2240*Pi^2*x*Zeta[3] - 
        1120*nc^2*Pi^2*x*Zeta[3] - 38400*x^2*Zeta[3] + 
        13440*nc^2*x^2*Zeta[3] - (13440*I)*Pi*x^2*Zeta[3] + 
        (6720*I)*nc^2*Pi*x^2*Zeta[3] + 8320*Pi^2*x^2*Zeta[3] - 
        3920*nc^2*Pi^2*x^2*Zeta[3] + 35712*x*Zeta[5] - 17856*nc^2*x*Zeta[5] - 
        41472*x^2*Zeta[5] + 17856*nc^2*x^2*Zeta[5]))/(2880*nc*(-1 + x)*x))}, 
 {((-I/4)*a^2*Pi)/((-1 + x)*x) + (a^2*(-I + nc)*(I + nc)*(1 - x + I*Pi*x)*
     H[0, x])/(4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*(-Pi + I*x + Pi*x)*H[1, x])/
    (nc^2*(-1 + x)*x^2) + (a^2*(1 + nc^2)*H[0, 0, x])/(4*nc^2*(-1 + x)^2) - 
   (a^2*H[1, 1, x])/(4*nc^2*x^2) + 
   ep*(-(a^2*(-I + nc)*(I + nc)*(-4 + (2*I)*Pi + 4*x - (4*I)*Pi*x + Pi^2*x)*
        H[0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*((2*I)*Pi - Pi^2 + 4*x - (4*I)*Pi*x + Pi^2*x)*H[1, x])/
      (8*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(-2 + 3*x - I*Pi*x)*
       H[0, 0, x])/(4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[0, 1, x])/
      (nc^2*x^2) - ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 3*x + I*Pi*x)*H[1, 1, x])/(4*nc^2*(-1 + x)*x^2) - 
     (a^2*(1 + nc^2)*H[0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 1, x])/(4*nc^2*x^2) - (a^2*(1 + nc^2)*H[1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2) - (a^2*H[1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*((12*I)*nc^2*Pi - 3*nc^2*Pi^2 - (12*I)*nc^2*Pi*x + 3*nc^2*Pi^2*x - 
        I*Pi^3*x - I*nc^2*Pi^3*x + 6*x*Zeta[3] + 6*nc^2*x*Zeta[3]))/
      (24*nc^2*(-1 + x)^2*x)) + 
   ep^2*((a^2*(-I + nc)*(I + nc)*(-48 + (12*I)*Pi + 72*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[0, 0, x])/(48*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 1, x])/(8*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(2*I - (4*I)*x + Pi*x)*H[1, 0, x])/
      (8*nc^2*(-1 + x)^2*x) - (a^2*(-24 + (12*I)*Pi - 5*Pi^2 + 72*x - 
        (24*I)*Pi*x + 5*Pi^2*x)*H[1, 1, x])/(48*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(3 - 5*x + I*Pi*x)*H[0, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[0, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(1 - 2*x + I*Pi*x)*H[1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[1, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(2 - I*Pi - 5*x + I*Pi*x)*H[1, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (3*a^2*(1 + nc^2)*H[0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 0, 1, 1, x])/(4*nc^2*x^2) + (a^2*(1 + nc^2)*H[0, 1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2) - (a^2*H[0, 1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 1, 1, x])/(4*nc^2*x^2) + (a^2*(1 + nc^2)*H[1, 1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2) - (3*a^2*H[1, 1, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*(48 - (24*I)*Pi + 5*Pi^2 - 48*x + 
        (48*I)*Pi*x - 11*Pi^2*x - I*Pi^3*x - 12*x*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x) + (a^2*((480*I)*nc^2*Pi - 120*nc^2*Pi^2 + 
        (20*I)*Pi^3 - (10*I)*nc^2*Pi^3 - (480*I)*nc^2*Pi*x + 
        120*nc^2*Pi^2*x - (40*I)*Pi^3*x - (10*I)*nc^2*Pi^3*x + 9*Pi^4*x + 
        9*nc^2*Pi^4*x - 120*Zeta[3] - 120*nc^2*Zeta[3] + 240*x*Zeta[3] + 
        240*nc^2*x*Zeta[3]))/(480*nc^2*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((24*I)*Pi - 6*Pi^2 - (3*I)*Pi^3 + 48*x - (72*I)*Pi*x + 
        17*Pi^2*x + (6*I)*Pi^3*x - 48*x^2 + (48*I)*Pi*x^2 - 11*Pi^2*x^2 - 
        I*Pi^3*x^2 + (2*I)*nc^2*Pi^3*x^2 - 12*x^2*Zeta[3] - 
        12*nc^2*x^2*Zeta[3]))/(48*nc^2*(-1 + x)^2*x^2)) + 
   ep^3*(-(a^2*(-I + nc)*(I + nc)*(-18 + (3*I)*Pi + 30*x - (6*I)*Pi*x + 
         Pi^2*x)*H[0, 0, 0, x])/(12*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) - (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[0, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-24 + (12*I)*Pi - 5*Pi^2 + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*
       H[0, 1, 1, x])/(48*nc^2*(-1 + x)*x^2) - 
     (a^2*(-I + nc)*(I + nc)*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[1, 0, 0, x])/(48*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[1, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) - (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[1, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-12 + (3*I)*Pi - Pi^2 + 30*x - (6*I)*Pi*x + Pi^2*x)*H[1, 1, 1, x])/
      (12*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(-4 + 7*x - I*Pi*x)*
       H[0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[0, 0, 0, 1, x])/(nc^2*x^2) - 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 0, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-1 + 2*x - I*Pi*x)*H[0, 1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[0, 1, 0, 1, x])/(nc^2*x^2) - 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(2 - I*Pi - 4*x + I*Pi*x)*H[0, 1, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-2 + 4*x - I*Pi*x)*H[1, 0, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[1, 0, 0, 1, x])/(nc^2*x^2) - 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 0, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-1 + 2*x - I*Pi*x)*H[1, 1, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[1, 1, 0, 1, x])/(nc^2*x^2) - 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(3 - I*Pi - 7*x + I*Pi*x)*H[1, 1, 1, 1, x])/(4*nc^2*(-1 + x)*x^2) - 
     (a^2*(1 + nc^2)*H[0, 0, 0, 0, 0, x])/(nc^2*(-1 + x)^2) - 
     (a^2*H[0, 0, 0, 1, 1, x])/(4*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[0, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 0, 1, 1, 1, x])/(2*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[0, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 0, 1, 1, x])/(4*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[0, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (3*a^2*H[0, 1, 1, 1, 1, x])/(4*nc^2*x^2) - 
     (3*a^2*(1 + nc^2)*H[1, 0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 0, 1, 1, x])/(4*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[1, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 1, 1, 1, x])/(2*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[1, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 1, 0, 1, 1, x])/(4*nc^2*x^2) - 
     (a^2*(1 + nc^2)*H[1, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*(-96 + (24*I)*Pi - 4*Pi^2 + 144*x - 
        (48*I)*Pi*x + 9*Pi^2*x + I*Pi^3*x - 16*x*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x) + (a^2*(-I + nc)*(I + nc)*H[1, 0, x]*
       ((24*I)*Pi - 6*Pi^2 - (48*I)*Pi*x + 12*Pi^2*x + I*Pi^3*x + 
        12*x*Zeta[3]))/(48*nc^2*(-1 + x)^2*x) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*(960 - (480*I)*Pi + 100*Pi^2 + 
        (10*I)*Pi^3 - 960*x + (960*I)*Pi*x - 220*Pi^2*x - (20*I)*Pi^3*x + 
        Pi^4*x - 160*Zeta[3] + 40*x*Zeta[3] - (280*I)*Pi*x*Zeta[3]))/
      (480*nc^2*(-1 + x)^2*x) + (a^2*H[0, 1, x]*((24*I)*Pi - 6*Pi^2 - 
        (3*I)*Pi^3 - (72*I)*Pi*x + 18*Pi^2*x + (6*I)*Pi^3*x + (48*I)*Pi*x^2 - 
        12*Pi^2*x^2 - (5*I)*Pi^3*x^2 - (2*I)*nc^2*Pi^3*x^2 + 12*x^2*Zeta[3] + 
        12*nc^2*x^2*Zeta[3]))/(48*nc^2*(-1 + x)^2*x^2) + 
     (a^2*H[1, 1, x]*(-48 + (24*I)*Pi - 5*Pi^2 - (3*I)*Pi^3 + 192*x - 
        (72*I)*Pi*x + 14*Pi^2*x + (6*I)*Pi^3*x - 144*x^2 + (48*I)*Pi*x^2 - 
        9*Pi^2*x^2 - (5*I)*Pi^3*x^2 - (2*I)*nc^2*Pi^3*x^2 + 28*Zeta[3] - 
        56*x*Zeta[3] + 40*x^2*Zeta[3] + 12*nc^2*x^2*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x^2) - (a^2*H[1, x]*((-480*I)*Pi + 120*Pi^2 + 
        (30*I)*Pi^3 - 10*Pi^4 - 960*x + (1440*I)*Pi*x - 340*Pi^2*x - 
        (70*I)*Pi^3*x + (20*I)*nc^2*Pi^3*x + 20*Pi^4*x + 960*x^2 - 
        (960*I)*Pi*x^2 + 220*Pi^2*x^2 + (20*I)*Pi^3*x^2 - 
        (40*I)*nc^2*Pi^3*x^2 - Pi^4*x^2 + 9*nc^2*Pi^4*x^2 + 
        (280*I)*Pi*Zeta[3] + 160*x*Zeta[3] - 120*nc^2*x*Zeta[3] - 
        (560*I)*Pi*x*Zeta[3] - 40*x^2*Zeta[3] + 240*nc^2*x^2*Zeta[3] + 
        (280*I)*Pi*x^2*Zeta[3]))/(480*nc^2*(-1 + x)^2*x^2) + 
     (a^2*((2880*I)*nc^2*Pi - 720*nc^2*Pi^2 + (120*I)*Pi^3 - 
        (60*I)*nc^2*Pi^3 - 27*Pi^4 + 3*nc^2*Pi^4 - (2880*I)*nc^2*Pi*x + 
        720*nc^2*Pi^2*x - (240*I)*Pi^3*x - (60*I)*nc^2*Pi^3*x + 54*Pi^4*x + 
        24*nc^2*Pi^4*x + (8*I)*Pi^5*x + (8*I)*nc^2*Pi^5*x - 720*Zeta[3] - 
        720*nc^2*Zeta[3] - (840*I)*nc^2*Pi*Zeta[3] + 1440*x*Zeta[3] + 
        1440*nc^2*x*Zeta[3] + (840*I)*nc^2*Pi*x*Zeta[3] - 30*Pi^2*x*Zeta[3] - 
        30*nc^2*Pi^2*x*Zeta[3] + 360*x*Zeta[5] + 360*nc^2*x*Zeta[5]))/
      (1440*nc^2*(-1 + x)^2*x)) + 
   ep^4*((a^2*(-I + nc)*(I + nc)*(-32 + (4*I)*Pi + 56*x - (8*I)*Pi*x + 
        Pi^2*x)*H[0, 0, 0, 0, x])/(16*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 0, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[0, 0, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-24 + (12*I)*Pi - 5*Pi^2 + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*
       H[0, 0, 1, 1, x])/(48*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[0, 1, 0, 0, x])/(48*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 1, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[0, 1, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-12 + (3*I)*Pi - Pi^2 + 24*x - (6*I)*Pi*x + Pi^2*x)*
       H[0, 1, 1, 1, x])/(12*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-12 + (3*I)*Pi + 24*x - (6*I)*Pi*x + Pi^2*x)*
       H[1, 0, 0, 0, x])/(12*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[1, 0, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[1, 0, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-24 + (12*I)*Pi - 5*Pi^2 + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*
       H[1, 0, 1, 1, x])/(48*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[1, 1, 0, 0, x])/(48*nc^2*(-1 + x)^2*x) - 
     (a^2*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[1, 1, 0, 1, x])/
      (8*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*Pi*
       (2*I - (4*I)*x + Pi*x)*H[1, 1, 1, 0, x])/(8*nc^2*(-1 + x)^2*x) - 
     (a^2*(-24 + (4*I)*Pi - Pi^2 + 56*x - (8*I)*Pi*x + Pi^2*x)*
       H[1, 1, 1, 1, x])/(16*nc^2*(-1 + x)*x^2) + 
     (a^2*(-I + nc)*(I + nc)*(5 - 9*x + I*Pi*x)*H[0, 0, 0, 0, 0, x])/
      (4*nc^2*(-1 + x)^2*x) + ((I/4)*a^2*Pi*H[0, 0, 0, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 0, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 0, 0, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(1 - 2*x + I*Pi*x)*
       H[0, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[0, 0, 1, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 0, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(2 - I*Pi - 4*x + I*Pi*x)*H[0, 0, 1, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(2 - 4*x + I*Pi*x)*
       H[0, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[0, 1, 0, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 1, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 1, 0, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(1 - 2*x + I*Pi*x)*
       H[0, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[0, 1, 1, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[0, 1, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(3 - I*Pi - 6*x + I*Pi*x)*H[0, 1, 1, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(3 - 6*x + I*Pi*x)*
       H[1, 0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[1, 0, 0, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 0, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 0, 0, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(1 - 2*x + I*Pi*x)*
       H[1, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[1, 0, 1, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 0, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(2 - I*Pi - 4*x + I*Pi*x)*H[1, 0, 1, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(2 - 4*x + I*Pi*x)*
       H[1, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[1, 1, 0, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 1, 0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 1, 0, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (a^2*(-I + nc)*(I + nc)*(1 - 2*x + I*Pi*x)*
       H[1, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2*x) + 
     ((I/4)*a^2*Pi*H[1, 1, 1, 0, 1, x])/(nc^2*x^2) + 
     ((I/4)*a^2*(1 + nc^2)*Pi*H[1, 1, 1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
     (a^2*(4 - I*Pi - 9*x + I*Pi*x)*H[1, 1, 1, 1, 1, x])/
      (4*nc^2*(-1 + x)*x^2) + (5*a^2*(1 + nc^2)*H[0, 0, 0, 0, 0, 0, x])/
      (4*nc^2*(-1 + x)^2) - (a^2*H[0, 0, 0, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 0, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 0, 0, 1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 0, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 0, 1, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 0, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (3*a^2*H[0, 0, 1, 1, 1, 1, x])/(4*nc^2*x^2) + 
     (3*a^2*(1 + nc^2)*H[0, 1, 0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 0, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 1, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 0, 1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 1, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 1, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[0, 1, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[0, 1, 1, 1, 1, 1, x])/(nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 0, 0, 0, x])/(nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 0, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 0, 1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 0, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 0, 1, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 0, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (3*a^2*H[1, 0, 1, 1, 1, 1, x])/(4*nc^2*x^2) + 
     (3*a^2*(1 + nc^2)*H[1, 1, 0, 0, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 1, 0, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 1, 0, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 1, 0, 1, 1, 1, x])/(2*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 1, 1, 0, 0, 0, x])/(2*nc^2*(-1 + x)^2) - 
     (a^2*H[1, 1, 1, 0, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(1 + nc^2)*H[1, 1, 1, 1, 0, 0, x])/(4*nc^2*(-1 + x)^2) - 
     (5*a^2*H[1, 1, 1, 1, 1, 1, x])/(4*nc^2*x^2) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 1, 0, x]*((-24*I)*Pi + 6*Pi^2 + 
        (48*I)*Pi*x - 12*Pi^2*x - I*Pi^3*x - 12*x*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x) + (a^2*(-I + nc)*(I + nc)*H[1, 1, 0, x]*
       ((-24*I)*Pi + 6*Pi^2 + (48*I)*Pi*x - 12*Pi^2*x - I*Pi^3*x - 
        12*x*Zeta[3]))/(48*nc^2*(-1 + x)^2*x) + 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, 0, x]*(48 - (24*I)*Pi + 5*Pi^2 - 96*x + 
        (48*I)*Pi*x - 10*Pi^2*x - I*Pi^3*x + 16*x*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x) + (a^2*(-I + nc)*(I + nc)*H[0, 0, 0, x]*
       (144 - (24*I)*Pi + 3*Pi^2 - 240*x + (48*I)*Pi*x - 7*Pi^2*x - 
        I*Pi^3*x + 44*x*Zeta[3]))/(48*nc^2*(-1 + x)^2*x) - 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, x]*((-480*I)*Pi + 120*Pi^2 + 
        (10*I)*Pi^3 + (960*I)*Pi*x - 240*Pi^2*x - (20*I)*Pi^3*x + Pi^4*x + 
        120*Zeta[3] - 240*x*Zeta[3] - (280*I)*Pi*x*Zeta[3]))/
      (480*nc^2*(-1 + x)^2*x) - (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*
       (23040 - (5760*I)*Pi + 960*Pi^2 + (120*I)*Pi^3 - 34560*x + 
        (11520*I)*Pi*x - 2160*Pi^2*x - (240*I)*Pi^3*x + 59*Pi^4*x - 
        5280*Zeta[3] + 7200*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3]))/
      (5760*nc^2*(-1 + x)^2*x) + (a^2*H[0, 0, 1, x]*((24*I)*Pi - 6*Pi^2 - 
        (3*I)*Pi^3 - (72*I)*Pi*x + 18*Pi^2*x + (6*I)*Pi^3*x + (48*I)*Pi*x^2 - 
        12*Pi^2*x^2 - I*Pi^3*x^2 + (2*I)*nc^2*Pi^3*x^2 - 12*x^2*Zeta[3] - 
        12*nc^2*x^2*Zeta[3]))/(48*nc^2*(-1 + x)^2*x^2) + 
     (a^2*H[1, 0, 1, x]*((24*I)*Pi - 6*Pi^2 - (3*I)*Pi^3 - (72*I)*Pi*x + 
        18*Pi^2*x + (6*I)*Pi^3*x + (48*I)*Pi*x^2 - 12*Pi^2*x^2 - I*Pi^3*x^2 + 
        (2*I)*nc^2*Pi^3*x^2 - 12*x^2*Zeta[3] - 12*nc^2*x^2*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x^2) + (a^2*H[0, 1, 1, x]*(-48 + (24*I)*Pi - 
        5*Pi^2 - (3*I)*Pi^3 + 144*x - (72*I)*Pi*x + 15*Pi^2*x + 
        (6*I)*Pi^3*x - 96*x^2 + (48*I)*Pi*x^2 - 10*Pi^2*x^2 - I*Pi^3*x^2 + 
        (2*I)*nc^2*Pi^3*x^2 + 28*Zeta[3] - 56*x*Zeta[3] + 16*x^2*Zeta[3] - 
        12*nc^2*x^2*Zeta[3]))/(48*nc^2*(-1 + x)^2*x^2) + 
     (a^2*H[1, 1, 1, x]*(-96 + (24*I)*Pi - 4*Pi^2 - (3*I)*Pi^3 + 336*x - 
        (72*I)*Pi*x + 11*Pi^2*x + (6*I)*Pi^3*x - 240*x^2 + (48*I)*Pi*x^2 - 
        7*Pi^2*x^2 - I*Pi^3*x^2 + (2*I)*nc^2*Pi^3*x^2 + 56*Zeta[3] - 
        112*x*Zeta[3] + 44*x^2*Zeta[3] - 12*nc^2*x^2*Zeta[3]))/
      (48*nc^2*(-1 + x)^2*x^2) + (a^2*H[0, 1, x]*((480*I)*Pi - 120*Pi^2 - 
        (30*I)*Pi^3 + 10*Pi^4 - (1440*I)*Pi*x + 360*Pi^2*x + (110*I)*Pi^3*x + 
        (20*I)*nc^2*Pi^3*x - 20*Pi^4*x + (960*I)*Pi*x^2 - 240*Pi^2*x^2 - 
        (100*I)*Pi^3*x^2 - (40*I)*nc^2*Pi^3*x^2 + 19*Pi^4*x^2 + 
        9*nc^2*Pi^4*x^2 - (280*I)*Pi*Zeta[3] - 120*x*Zeta[3] - 
        120*nc^2*x*Zeta[3] + (560*I)*Pi*x*Zeta[3] + 240*x^2*Zeta[3] + 
        240*nc^2*x^2*Zeta[3] - (280*I)*Pi*x^2*Zeta[3]))/
      (480*nc^2*(-1 + x)^2*x^2) + (a^2*H[1, 1, x]*(-11520 + (5760*I)*Pi - 
        1200*Pi^2 - (360*I)*Pi^3 + 167*Pi^4 + 46080*x - (17280*I)*Pi*x + 
        3360*Pi^2*x + (1320*I)*Pi^3*x + (240*I)*nc^2*Pi^3*x - 334*Pi^4*x - 
        34560*x^2 + (11520*I)*Pi*x^2 - 2160*Pi^2*x^2 - (1200*I)*Pi^3*x^2 - 
        (480*I)*nc^2*Pi^3*x^2 + 275*Pi^4*x^2 + 108*nc^2*Pi^4*x^2 + 
        3360*Zeta[3] - (3360*I)*Pi*Zeta[3] - 14880*x*Zeta[3] - 
        1440*nc^2*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] + 12960*x^2*Zeta[3] + 
        2880*nc^2*x^2*Zeta[3] - (3360*I)*Pi*x^2*Zeta[3]))/
      (5760*nc^2*(-1 + x)^2*x^2) + (a^2*(-I + nc)*(I + nc)*H[0, x]*
       (23040 - (11520*I)*Pi + 2400*Pi^2 + (240*I)*Pi^3 - 59*Pi^4 - 23040*x + 
        (23040*I)*Pi*x - 5280*Pi^2*x - (480*I)*Pi^3*x + 71*Pi^4*x - 
        (47*I)*Pi^5*x - 3840*Zeta[3] + (3360*I)*Pi*Zeta[3] + 960*x*Zeta[3] - 
        (6720*I)*Pi*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] - 1440*x*Zeta[5]))/
      (5760*nc^2*(-1 + x)^2*x) - 
     (a^2*((-161280*I)*nc^2*Pi + 40320*nc^2*Pi^2 - (6720*I)*Pi^3 + 
        (3360*I)*nc^2*Pi^3 + 1512*Pi^4 - 168*nc^2*Pi^4 + (224*I)*Pi^5 + 
        (329*I)*nc^2*Pi^5 + (161280*I)*nc^2*Pi*x - 40320*nc^2*Pi^2*x + 
        (13440*I)*Pi^3*x + (3360*I)*nc^2*Pi^3*x - 3024*Pi^4*x - 
        1344*nc^2*Pi^4*x - (448*I)*Pi^5*x - (553*I)*nc^2*Pi^5*x + 45*Pi^6*x + 
        45*nc^2*Pi^6*x + 40320*Zeta[3] + 40320*nc^2*Zeta[3] + 
        (47040*I)*nc^2*Pi*Zeta[3] - 840*Pi^2*Zeta[3] - 
        12600*nc^2*Pi^2*Zeta[3] - 80640*x*Zeta[3] - 80640*nc^2*x*Zeta[3] - 
        (47040*I)*nc^2*Pi*x*Zeta[3] + 1680*Pi^2*x*Zeta[3] + 
        13440*nc^2*Pi^2*x*Zeta[3] - (3920*I)*Pi^3*x*Zeta[3] - 
        (3920*I)*nc^2*Pi^3*x*Zeta[3] + 23520*x*Zeta[3]^2 + 
        23520*nc^2*x*Zeta[3]^2 + 10080*Zeta[5] + 10080*nc^2*Zeta[5] - 
        20160*x*Zeta[5] - 20160*nc^2*x*Zeta[5]))/(40320*nc^2*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((11520*I)*Pi - 2880*Pi^2 - (720*I)*Pi^3 + 120*Pi^4 - 
        (15*I)*Pi^5 + 23040*x - (34560*I)*Pi*x + 8160*Pi^2*x + 
        (1680*I)*Pi^3*x - (480*I)*nc^2*Pi^3*x - 299*Pi^4*x + 
        108*nc^2*Pi^4*x + (30*I)*Pi^5*x - 23040*x^2 + (23040*I)*Pi*x^2 - 
        5280*Pi^2*x^2 - (480*I)*Pi^3*x^2 + (960*I)*nc^2*Pi^3*x^2 + 
        71*Pi^4*x^2 - 216*nc^2*Pi^4*x^2 - (47*I)*Pi^5*x^2 - 
        (32*I)*nc^2*Pi^5*x^2 - (3360*I)*Pi*Zeta[3] + 1680*Pi^2*Zeta[3] - 
        3840*x*Zeta[3] + 2880*nc^2*x*Zeta[3] + (10080*I)*Pi*x*Zeta[3] - 
        3360*Pi^2*x*Zeta[3] + 960*x^2*Zeta[3] - 5760*nc^2*x^2*Zeta[3] - 
        (6720*I)*Pi*x^2*Zeta[3] + 1800*Pi^2*x^2*Zeta[3] + 
        120*nc^2*Pi^2*x^2*Zeta[3] - 1440*x^2*Zeta[5] - 
        1440*nc^2*x^2*Zeta[5]))/(5760*nc^2*(-1 + x)^2*x^2)), 
  ((I/4)*a^2*nc*Pi)/((-1 + x)*x) + (a^2*(-1 + x - I*Pi*x)*H[0, x])/
    (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*(-Pi + I*x + Pi*x)*H[1, x])/
    (nc*(-1 + x)*x^2) - (a^2*H[0, 0, x])/(2*nc*(-1 + x)^2) - 
   (a^2*(-2 + nc^2)*H[1, 1, x])/(4*nc*x^2) + 
   ep*((a^2*(-4 + (2*I)*Pi + 4*x - (4*I)*Pi*x + Pi^2*x)*H[0, x])/
      (4*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*((2*I)*Pi - Pi^2 + 4*x - 
        (4*I)*Pi*x + Pi^2*x)*H[1, x])/(8*nc*(-1 + x)*x^2) + 
     (a^2*(2 - 3*x + I*Pi*x)*H[0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 1, x])/(nc*x^2) + 
     ((I/2)*a^2*Pi*H[1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 3*x + I*Pi*x)*H[1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*H[0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, x])/(4*nc*x^2) + (a^2*H[1, 0, 0, x])/
      (2*nc*(-1 + x)^2) - (a^2*(-2 + nc^2)*H[1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*((-12*I)*nc^2*Pi + 3*nc^2*Pi^2 + (12*I)*nc^2*Pi*x - 3*nc^2*Pi^2*x + 
        (2*I)*Pi^3*x - 12*x*Zeta[3]))/(24*nc*(-1 + x)^2*x)) + 
   ep^2*(-(a^2*(-48 + (12*I)*Pi + 72*x - (24*I)*Pi*x + 5*Pi^2*x)*H[0, 0, x])/
      (24*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*
       H[0, 1, x])/(8*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I - (4*I)*x + Pi*x)*
       H[1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*(-24 + (12*I)*Pi - 5*Pi^2 + 72*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[1, 1, x])/(48*nc*(-1 + x)*x^2) + 
     (a^2*(-3 + 5*x - I*Pi*x)*H[0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, x])/(nc*x^2) - 
     ((I/2)*a^2*Pi*H[0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-1 + 2*x - I*Pi*x)*H[1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi - 5*x + I*Pi*x)*H[1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) - (3*a^2*H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, 1, x])/(2*nc*x^2) - 
     (a^2*H[1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(-2 + nc^2)*H[1, 1, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[0, x]*(-48 + (24*I)*Pi - 5*Pi^2 + 48*x - (48*I)*Pi*x + 
        11*Pi^2*x + I*Pi^3*x + 12*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) - 
     (a^2*((240*I)*nc^2*Pi - 60*nc^2*Pi^2 + (20*I)*Pi^3 - (15*I)*nc^2*Pi^3 - 
        (240*I)*nc^2*Pi*x + 60*nc^2*Pi^2*x - (40*I)*Pi^3*x + 
        (15*I)*nc^2*Pi^3*x + 9*Pi^4*x - 120*Zeta[3] + 240*x*Zeta[3]))/
      (240*nc*(-1 + x)^2*x) + (a^2*H[1, x]*((-48*I)*Pi + (24*I)*nc^2*Pi + 
        12*Pi^2 - 6*nc^2*Pi^2 + (6*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 96*x + 
        48*nc^2*x + (144*I)*Pi*x - (72*I)*nc^2*Pi*x - 34*Pi^2*x + 
        17*nc^2*Pi^2*x - (12*I)*Pi^3*x + (6*I)*nc^2*Pi^3*x + 96*x^2 - 
        48*nc^2*x^2 - (96*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 + 22*Pi^2*x^2 - 
        11*nc^2*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 + 
        24*x^2*Zeta[3]))/(48*nc*(-1 + x)^2*x^2)) + 
   ep^3*((a^2*(-18 + (3*I)*Pi + 30*x - (6*I)*Pi*x + Pi^2*x)*H[0, 0, 0, x])/
      (6*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*
       H[0, 0, 1, x])/(8*nc*(-1 + x)*x^2) + 
     (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[0, 1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*(-24 + (12*I)*Pi - 5*Pi^2 + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[0, 1, 1, x])/(48*nc*(-1 + x)*x^2) + 
     (a^2*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*H[1, 0, 0, x])/
      (24*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*
       H[1, 0, 1, x])/(8*nc*(-1 + x)*x^2) + 
     (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[1, 1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*(-12 + (3*I)*Pi - Pi^2 + 30*x - (6*I)*Pi*x + Pi^2*x)*
       H[1, 1, 1, x])/(12*nc*(-1 + x)*x^2) + 
     (a^2*(4 - 7*x + I*Pi*x)*H[0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 1, x])/(nc*x^2) + 
     ((I/2)*a^2*Pi*H[0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(1 - 2*x + I*Pi*x)*H[0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 1, x])/
      (nc*x^2) + ((I/2)*a^2*Pi*H[0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi - 4*x + I*Pi*x)*H[0, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(2 - 4*x + I*Pi*x)*H[1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 1, x])/
      (nc*x^2) + ((I/2)*a^2*Pi*H[1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(1 - 2*x + I*Pi*x)*H[1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 1, x])/
      (nc*x^2) + ((I/2)*a^2*Pi*H[1, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(3 - I*Pi - 7*x + I*Pi*x)*H[1, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (2*a^2*H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*H[0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(4*nc*x^2) + 
     (3*a^2*H[1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(2*nc*x^2) + 
     (a^2*H[1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(nc*x^2) + 
     (a^2*H[1, 0, x]*((-24*I)*Pi + 6*Pi^2 + (48*I)*Pi*x - 12*Pi^2*x - 
        I*Pi^3*x - 12*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 0, x]*(96 - (24*I)*Pi + 4*Pi^2 - 144*x + (48*I)*Pi*x - 
        9*Pi^2*x - I*Pi^3*x + 16*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) - 
     (a^2*H[0, x]*(960 - (480*I)*Pi + 100*Pi^2 + (10*I)*Pi^3 - 960*x + 
        (960*I)*Pi*x - 220*Pi^2*x - (20*I)*Pi^3*x + Pi^4*x - 160*Zeta[3] + 
        40*x*Zeta[3] - (280*I)*Pi*x*Zeta[3]))/(240*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 1, x]*((-48*I)*Pi + (24*I)*nc^2*Pi + 12*Pi^2 - 6*nc^2*Pi^2 + 
        (6*I)*Pi^3 - (3*I)*nc^2*Pi^3 + (144*I)*Pi*x - (72*I)*nc^2*Pi*x - 
        36*Pi^2*x + 18*nc^2*Pi^2*x - (12*I)*Pi^3*x + (6*I)*nc^2*Pi^3*x - 
        (96*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 + 24*Pi^2*x^2 - 12*nc^2*Pi^2*x^2 + 
        (10*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 - 24*x^2*Zeta[3]))/
      (48*nc*(-1 + x)^2*x^2) + (a^2*H[1, 1, x]*(96 - 48*nc^2 - (48*I)*Pi + 
        (24*I)*nc^2*Pi + 10*Pi^2 - 5*nc^2*Pi^2 + (6*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 - 384*x + 192*nc^2*x + (144*I)*Pi*x - 
        (72*I)*nc^2*Pi*x - 28*Pi^2*x + 14*nc^2*Pi^2*x - (12*I)*Pi^3*x + 
        (6*I)*nc^2*Pi^3*x + 288*x^2 - 144*nc^2*x^2 - (96*I)*Pi*x^2 + 
        (48*I)*nc^2*Pi*x^2 + 18*Pi^2*x^2 - 9*nc^2*Pi^2*x^2 + 
        (10*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 - 56*Zeta[3] + 
        28*nc^2*Zeta[3] + 112*x*Zeta[3] - 56*nc^2*x*Zeta[3] - 
        80*x^2*Zeta[3] + 28*nc^2*x^2*Zeta[3]))/(48*nc*(-1 + x)^2*x^2) + 
     (a^2*H[1, x]*((-480*I)*Pi + (240*I)*nc^2*Pi + 120*Pi^2 - 60*nc^2*Pi^2 + 
        (30*I)*Pi^3 - (15*I)*nc^2*Pi^3 - 10*Pi^4 + 5*nc^2*Pi^4 - 960*x + 
        480*nc^2*x + (1440*I)*Pi*x - (720*I)*nc^2*Pi*x - 340*Pi^2*x + 
        170*nc^2*Pi^2*x - (70*I)*Pi^3*x + (45*I)*nc^2*Pi^3*x + 20*Pi^4*x - 
        10*nc^2*Pi^4*x + 960*x^2 - 480*nc^2*x^2 - (960*I)*Pi*x^2 + 
        (480*I)*nc^2*Pi*x^2 + 220*Pi^2*x^2 - 110*nc^2*Pi^2*x^2 + 
        (20*I)*Pi^3*x^2 - (30*I)*nc^2*Pi^3*x^2 - Pi^4*x^2 + 5*nc^2*Pi^4*x^2 + 
        (280*I)*Pi*Zeta[3] - (140*I)*nc^2*Pi*Zeta[3] + 160*x*Zeta[3] - 
        140*nc^2*x*Zeta[3] - (560*I)*Pi*x*Zeta[3] + (280*I)*nc^2*Pi*x*
         Zeta[3] - 40*x^2*Zeta[3] + 140*nc^2*x^2*Zeta[3] + 
        (280*I)*Pi*x^2*Zeta[3] - (140*I)*nc^2*Pi*x^2*Zeta[3]))/
      (240*nc*(-1 + x)^2*x^2) + (a^2*((-1440*I)*nc^2*Pi + 360*nc^2*Pi^2 - 
        (120*I)*Pi^3 + (90*I)*nc^2*Pi^3 + 27*Pi^4 - 15*nc^2*Pi^4 + 
        (1440*I)*nc^2*Pi*x - 360*nc^2*Pi^2*x + (240*I)*Pi^3*x - 
        (90*I)*nc^2*Pi^3*x - 54*Pi^4*x + 15*nc^2*Pi^4*x - (8*I)*Pi^5*x + 
        720*Zeta[3] + (420*I)*nc^2*Pi*Zeta[3] - 1440*x*Zeta[3] - 
        (420*I)*nc^2*Pi*x*Zeta[3] + 30*Pi^2*x*Zeta[3] - 360*x*Zeta[5]))/
      (720*nc*(-1 + x)^2*x)) + 
   ep^4*(-(a^2*(-32 + (4*I)*Pi + 56*x - (8*I)*Pi*x + Pi^2*x)*
        H[0, 0, 0, 0, x])/(8*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 0, 0, 1, x])/
      (8*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[0, 0, 1, 0, x])/
      (4*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*(-24 + (12*I)*Pi - 5*Pi^2 + 
        48*x - (24*I)*Pi*x + 5*Pi^2*x)*H[0, 0, 1, 1, x])/
      (48*nc*(-1 + x)*x^2) - (a^2*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[0, 1, 0, 0, x])/(24*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*H[0, 1, 0, 1, x])/
      (8*nc*(-1 + x)*x^2) - (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[0, 1, 1, 0, x])/
      (4*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*(-12 + (3*I)*Pi - Pi^2 + 24*x - 
        (6*I)*Pi*x + Pi^2*x)*H[0, 1, 1, 1, x])/(12*nc*(-1 + x)*x^2) - 
     (a^2*(-12 + (3*I)*Pi + 24*x - (6*I)*Pi*x + Pi^2*x)*H[1, 0, 0, 0, x])/
      (6*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*
       H[1, 0, 0, 1, x])/(8*nc*(-1 + x)*x^2) - 
     (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[1, 0, 1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*(-24 + (12*I)*Pi - 5*Pi^2 + 48*x - (24*I)*Pi*x + 
        5*Pi^2*x)*H[1, 0, 1, 1, x])/(48*nc*(-1 + x)*x^2) - 
     (a^2*(-24 + (12*I)*Pi + 48*x - (24*I)*Pi*x + 5*Pi^2*x)*H[1, 1, 0, 0, x])/
      (24*nc*(-1 + x)^2*x) - (a^2*(-2 + nc^2)*Pi*(2*I - Pi - (4*I)*x + Pi*x)*
       H[1, 1, 0, 1, x])/(8*nc*(-1 + x)*x^2) - 
     (a^2*Pi*(2*I - (4*I)*x + Pi*x)*H[1, 1, 1, 0, x])/(4*nc*(-1 + x)^2*x) - 
     (a^2*(-2 + nc^2)*(-24 + (4*I)*Pi - Pi^2 + 56*x - (8*I)*Pi*x + Pi^2*x)*
       H[1, 1, 1, 1, x])/(16*nc*(-1 + x)*x^2) + 
     (a^2*(-5 + 9*x - I*Pi*x)*H[0, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2*x) + 
     ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 0, 1, x])/(nc*x^2) - 
     ((I/2)*a^2*Pi*H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 0, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-1 + 2*x - I*Pi*x)*H[0, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi - 4*x + I*Pi*x)*H[0, 0, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-2 + 4*x - I*Pi*x)*H[0, 1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[0, 1, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-1 + 2*x - I*Pi*x)*H[0, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[0, 1, 1, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(3 - I*Pi - 6*x + I*Pi*x)*H[0, 1, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-3 + 6*x - I*Pi*x)*H[1, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 0, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-1 + 2*x - I*Pi*x)*H[1, 0, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(2 - I*Pi - 4*x + I*Pi*x)*H[1, 0, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-2 + 4*x - I*Pi*x)*H[1, 1, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(1 - I*Pi - 2*x + I*Pi*x)*H[1, 1, 0, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) + (a^2*(-1 + 2*x - I*Pi*x)*H[1, 1, 1, 0, 0, x])/
      (2*nc*(-1 + x)^2*x) + ((I/4)*a^2*(-2 + nc^2)*Pi*H[1, 1, 1, 0, 1, x])/
      (nc*x^2) - ((I/2)*a^2*Pi*H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
     (a^2*(-2 + nc^2)*(4 - I*Pi - 9*x + I*Pi*x)*H[1, 1, 1, 1, 1, x])/
      (4*nc*(-1 + x)*x^2) - (5*a^2*H[0, 0, 0, 0, 0, 0, x])/
      (2*nc*(-1 + x)^2) - (a^2*(-2 + nc^2)*H[0, 0, 0, 0, 1, 1, x])/
      (4*nc*x^2) - (a^2*H[0, 0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     (a^2*H[0, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[0, 0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, 1, x])/(4*nc*x^2) - 
     (3*a^2*H[0, 1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[0, 1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     (a^2*H[0, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[0, 1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, 1, x])/(nc*x^2) - 
     (2*a^2*H[1, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[1, 0, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     (a^2*H[1, 0, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[1, 0, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (3*a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, 1, x])/(4*nc*x^2) - 
     (3*a^2*H[1, 1, 0, 0, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[1, 1, 0, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, 1, x])/(2*nc*x^2) - 
     (a^2*H[1, 1, 1, 0, 0, 0, x])/(nc*(-1 + x)^2) - 
     (a^2*(-2 + nc^2)*H[1, 1, 1, 0, 1, 1, x])/(4*nc*x^2) - 
     (a^2*H[1, 1, 1, 1, 0, 0, x])/(2*nc*(-1 + x)^2) - 
     (5*a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, 1, x])/(4*nc*x^2) + 
     (a^2*H[0, 0, 0, x]*(-144 + (24*I)*Pi - 3*Pi^2 + 240*x - (48*I)*Pi*x + 
        7*Pi^2*x + I*Pi^3*x - 44*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 0, 0, x]*(-48 + (24*I)*Pi - 5*Pi^2 + 96*x - (48*I)*Pi*x + 
        10*Pi^2*x + I*Pi^3*x - 16*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 1, 0, x]*((24*I)*Pi - 6*Pi^2 - (48*I)*Pi*x + 12*Pi^2*x + 
        I*Pi^3*x + 12*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 1, 0, x]*((24*I)*Pi - 6*Pi^2 - (48*I)*Pi*x + 12*Pi^2*x + 
        I*Pi^3*x + 12*x*Zeta[3]))/(24*nc*(-1 + x)^2*x) + 
     (a^2*H[1, 0, x]*((-480*I)*Pi + 120*Pi^2 + (10*I)*Pi^3 + (960*I)*Pi*x - 
        240*Pi^2*x - (20*I)*Pi^3*x + Pi^4*x + 120*Zeta[3] - 240*x*Zeta[3] - 
        (280*I)*Pi*x*Zeta[3]))/(240*nc*(-1 + x)^2*x) + 
     (a^2*H[0, 0, x]*(23040 - (5760*I)*Pi + 960*Pi^2 + (120*I)*Pi^3 - 
        34560*x + (11520*I)*Pi*x - 2160*Pi^2*x - (240*I)*Pi^3*x + 59*Pi^4*x - 
        5280*Zeta[3] + 7200*x*Zeta[3] - (3360*I)*Pi*x*Zeta[3]))/
      (2880*nc*(-1 + x)^2*x) + (a^2*H[0, 0, 1, x]*((-48*I)*Pi + 
        (24*I)*nc^2*Pi + 12*Pi^2 - 6*nc^2*Pi^2 + (6*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 + (144*I)*Pi*x - (72*I)*nc^2*Pi*x - 36*Pi^2*x + 
        18*nc^2*Pi^2*x - (12*I)*Pi^3*x + (6*I)*nc^2*Pi^3*x - (96*I)*Pi*x^2 + 
        (48*I)*nc^2*Pi*x^2 + 24*Pi^2*x^2 - 12*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 + 24*x^2*Zeta[3]))/
      (48*nc*(-1 + x)^2*x^2) + (a^2*H[1, 0, 1, x]*((-48*I)*Pi + 
        (24*I)*nc^2*Pi + 12*Pi^2 - 6*nc^2*Pi^2 + (6*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 + (144*I)*Pi*x - (72*I)*nc^2*Pi*x - 36*Pi^2*x + 
        18*nc^2*Pi^2*x - (12*I)*Pi^3*x + (6*I)*nc^2*Pi^3*x - (96*I)*Pi*x^2 + 
        (48*I)*nc^2*Pi*x^2 + 24*Pi^2*x^2 - 12*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 + 24*x^2*Zeta[3]))/
      (48*nc*(-1 + x)^2*x^2) + (a^2*H[0, 1, 1, x]*(96 - 48*nc^2 - (48*I)*Pi + 
        (24*I)*nc^2*Pi + 10*Pi^2 - 5*nc^2*Pi^2 + (6*I)*Pi^3 - 
        (3*I)*nc^2*Pi^3 - 288*x + 144*nc^2*x + (144*I)*Pi*x - 
        (72*I)*nc^2*Pi*x - 30*Pi^2*x + 15*nc^2*Pi^2*x - (12*I)*Pi^3*x + 
        (6*I)*nc^2*Pi^3*x + 192*x^2 - 96*nc^2*x^2 - (96*I)*Pi*x^2 + 
        (48*I)*nc^2*Pi*x^2 + 20*Pi^2*x^2 - 10*nc^2*Pi^2*x^2 + 
        (2*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 - 56*Zeta[3] + 28*nc^2*Zeta[3] + 
        112*x*Zeta[3] - 56*nc^2*x*Zeta[3] - 32*x^2*Zeta[3] + 
        28*nc^2*x^2*Zeta[3]))/(48*nc*(-1 + x)^2*x^2) + 
     (a^2*H[1, 1, 1, x]*(192 - 96*nc^2 - (48*I)*Pi + (24*I)*nc^2*Pi + 
        8*Pi^2 - 4*nc^2*Pi^2 + (6*I)*Pi^3 - (3*I)*nc^2*Pi^3 - 672*x + 
        336*nc^2*x + (144*I)*Pi*x - (72*I)*nc^2*Pi*x - 22*Pi^2*x + 
        11*nc^2*Pi^2*x - (12*I)*Pi^3*x + (6*I)*nc^2*Pi^3*x + 480*x^2 - 
        240*nc^2*x^2 - (96*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 + 14*Pi^2*x^2 - 
        7*nc^2*Pi^2*x^2 + (2*I)*Pi^3*x^2 - (3*I)*nc^2*Pi^3*x^2 - 
        112*Zeta[3] + 56*nc^2*Zeta[3] + 224*x*Zeta[3] - 112*nc^2*x*Zeta[3] - 
        88*x^2*Zeta[3] + 56*nc^2*x^2*Zeta[3]))/(48*nc*(-1 + x)^2*x^2) + 
     (a^2*H[0, 1, x]*((-480*I)*Pi + (240*I)*nc^2*Pi + 120*Pi^2 - 
        60*nc^2*Pi^2 + (30*I)*Pi^3 - (15*I)*nc^2*Pi^3 - 10*Pi^4 + 
        5*nc^2*Pi^4 + (1440*I)*Pi*x - (720*I)*nc^2*Pi*x - 360*Pi^2*x + 
        180*nc^2*Pi^2*x - (110*I)*Pi^3*x + (45*I)*nc^2*Pi^3*x + 20*Pi^4*x - 
        10*nc^2*Pi^4*x - (960*I)*Pi*x^2 + (480*I)*nc^2*Pi*x^2 + 
        240*Pi^2*x^2 - 120*nc^2*Pi^2*x^2 + (100*I)*Pi^3*x^2 - 
        (30*I)*nc^2*Pi^3*x^2 - 19*Pi^4*x^2 + 5*nc^2*Pi^4*x^2 + 
        (280*I)*Pi*Zeta[3] - (140*I)*nc^2*Pi*Zeta[3] + 120*x*Zeta[3] - 
        (560*I)*Pi*x*Zeta[3] + (280*I)*nc^2*Pi*x*Zeta[3] - 240*x^2*Zeta[3] + 
        (280*I)*Pi*x^2*Zeta[3] - (140*I)*nc^2*Pi*x^2*Zeta[3]))/
      (240*nc*(-1 + x)^2*x^2) + (a^2*H[1, 1, x]*(23040 - 11520*nc^2 - 
        (11520*I)*Pi + (5760*I)*nc^2*Pi + 2400*Pi^2 - 1200*nc^2*Pi^2 + 
        (720*I)*Pi^3 - (360*I)*nc^2*Pi^3 - 334*Pi^4 + 167*nc^2*Pi^4 - 
        92160*x + 46080*nc^2*x + (34560*I)*Pi*x - (17280*I)*nc^2*Pi*x - 
        6720*Pi^2*x + 3360*nc^2*Pi^2*x - (2640*I)*Pi^3*x + 
        (1080*I)*nc^2*Pi^3*x + 668*Pi^4*x - 334*nc^2*Pi^4*x + 69120*x^2 - 
        34560*nc^2*x^2 - (23040*I)*Pi*x^2 + (11520*I)*nc^2*Pi*x^2 + 
        4320*Pi^2*x^2 - 2160*nc^2*Pi^2*x^2 + (2400*I)*Pi^3*x^2 - 
        (720*I)*nc^2*Pi^3*x^2 - 550*Pi^4*x^2 + 167*nc^2*Pi^4*x^2 - 
        6720*Zeta[3] + 3360*nc^2*Zeta[3] + (6720*I)*Pi*Zeta[3] - 
        (3360*I)*nc^2*Pi*Zeta[3] + 29760*x*Zeta[3] - 13440*nc^2*x*Zeta[3] - 
        (13440*I)*Pi*x*Zeta[3] + (6720*I)*nc^2*Pi*x*Zeta[3] - 
        25920*x^2*Zeta[3] + 10080*nc^2*x^2*Zeta[3] + (6720*I)*Pi*x^2*
         Zeta[3] - (3360*I)*nc^2*Pi*x^2*Zeta[3]))/(5760*nc*(-1 + x)^2*x^2) + 
     (a^2*((-161280*I)*nc^2*Pi + 40320*nc^2*Pi^2 - (13440*I)*Pi^3 + 
        (10080*I)*nc^2*Pi^3 + 3024*Pi^4 - 1680*nc^2*Pi^4 + (448*I)*Pi^5 + 
        (105*I)*nc^2*Pi^5 + (161280*I)*nc^2*Pi*x - 40320*nc^2*Pi^2*x + 
        (26880*I)*Pi^3*x - (10080*I)*nc^2*Pi^3*x - 6048*Pi^4*x + 
        1680*nc^2*Pi^4*x - (896*I)*Pi^5*x - (105*I)*nc^2*Pi^5*x + 90*Pi^6*x + 
        80640*Zeta[3] + (47040*I)*nc^2*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] - 
        11760*nc^2*Pi^2*Zeta[3] - 161280*x*Zeta[3] - (47040*I)*nc^2*Pi*x*
         Zeta[3] + 3360*Pi^2*x*Zeta[3] + 11760*nc^2*Pi^2*x*Zeta[3] - 
        (7840*I)*Pi^3*x*Zeta[3] + 47040*x*Zeta[3]^2 + 20160*Zeta[5] - 
        40320*x*Zeta[5]))/(40320*nc*(-1 + x)^2*x) + 
     (a^2*H[0, x]*(-23040 + (11520*I)*Pi - 2400*Pi^2 - (240*I)*Pi^3 + 
        59*Pi^4 + 23040*x - (23040*I)*Pi*x + 5280*Pi^2*x + (480*I)*Pi^3*x - 
        71*Pi^4*x + (47*I)*Pi^5*x + 3840*Zeta[3] - (3360*I)*Pi*Zeta[3] - 
        960*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] - 1800*Pi^2*x*Zeta[3] + 
        1440*x*Zeta[5]))/(2880*nc*(-1 + x)^2*x) + 
     (a^2*H[1, x]*((-23040*I)*Pi + (11520*I)*nc^2*Pi + 5760*Pi^2 - 
        2880*nc^2*Pi^2 + (1440*I)*Pi^3 - (720*I)*nc^2*Pi^3 - 240*Pi^4 + 
        120*nc^2*Pi^4 + (30*I)*Pi^5 - (15*I)*nc^2*Pi^5 - 46080*x + 
        23040*nc^2*x + (69120*I)*Pi*x - (34560*I)*nc^2*Pi*x - 16320*Pi^2*x + 
        8160*nc^2*Pi^2*x - (3360*I)*Pi^3*x + (2160*I)*nc^2*Pi^3*x + 
        598*Pi^4*x - 407*nc^2*Pi^4*x - (60*I)*Pi^5*x + (30*I)*nc^2*Pi^5*x + 
        46080*x^2 - 23040*nc^2*x^2 - (46080*I)*Pi*x^2 + 
        (23040*I)*nc^2*Pi*x^2 + 10560*Pi^2*x^2 - 5280*nc^2*Pi^2*x^2 + 
        (960*I)*Pi^3*x^2 - (1440*I)*nc^2*Pi^3*x^2 - 142*Pi^4*x^2 + 
        287*nc^2*Pi^4*x^2 + (94*I)*Pi^5*x^2 - (15*I)*nc^2*Pi^5*x^2 + 
        (6720*I)*Pi*Zeta[3] - (3360*I)*nc^2*Pi*Zeta[3] - 3360*Pi^2*Zeta[3] + 
        1680*nc^2*Pi^2*Zeta[3] + 7680*x*Zeta[3] - 6720*nc^2*x*Zeta[3] - 
        (20160*I)*Pi*x*Zeta[3] + (10080*I)*nc^2*Pi*x*Zeta[3] + 
        6720*Pi^2*x*Zeta[3] - 3360*nc^2*Pi^2*x*Zeta[3] - 1920*x^2*Zeta[3] + 
        6720*nc^2*x^2*Zeta[3] + (13440*I)*Pi*x^2*Zeta[3] - 
        (6720*I)*nc^2*Pi*x^2*Zeta[3] - 3600*Pi^2*x^2*Zeta[3] + 
        1680*nc^2*Pi^2*x^2*Zeta[3] + 2880*x^2*Zeta[5]))/
      (5760*nc*(-1 + x)^2*x^2))}, 
 {((I/8)*a^2*(1 + nc^2)*Pi*H[0, x])/(nc^2*(-1 + x)) + 
   ((I/8)*a^2*Pi*H[1, x])/(nc^2*x) + (a^2*(1 + nc^2)*H[0, 0, x])/
    (8*nc^2*(-1 + x)) - (a^2*H[1, 1, x])/(8*nc^2*x) + 
   ep*(-(a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[0, x])/(16*nc^2*(-1 + x)) - 
     (a^2*Pi*(-4*I + Pi)*H[1, x])/(16*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(2 - I*Pi)*H[0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[0, 1, x])/(nc^2*x) - 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[1, 1, x])/(nc^2*x) - 
     (a^2*(1 + nc^2)*H[0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 1, x])/(8*nc^2*x) - (a^2*(1 + nc^2)*H[1, 0, 0, x])/
      (8*nc^2*(-1 + x)) - (a^2*H[1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*((-I)*Pi^3 + 6*Zeta[3]))/(48*nc^2*(-1 + x))) + 
   ep^2*((a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 0, x])/
      (96*nc^2*(-1 + x)) - (a^2*Pi*(-4*I + Pi)*H[0, 1, x])/(16*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[1, 0, x])/(16*nc^2*(-1 + x)) - 
     (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 1, x])/(96*nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(4*I + Pi)*H[0, 0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[0, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[0, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*H[1, 0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[1, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(4*I + Pi)*H[1, 1, 1, x])/(nc^2*x) + 
     (3*a^2*(1 + nc^2)*H[0, 0, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 1, 1, x])/(8*nc^2*x) + (a^2*(1 + nc^2)*H[0, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) - (a^2*H[0, 1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 1, 1, x])/(8*nc^2*x) + (a^2*(1 + nc^2)*H[1, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) - (3*a^2*H[1, 1, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 - I*nc)*(-I + nc)*H[0, x]*(-48*Pi - (12*I)*Pi^2 + Pi^3 - 
        (12*I)*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*((-40*I)*Pi^3 + 9*Pi^4 + 240*Zeta[3]))/
      (960*nc^2*(-1 + x)) + (a^2*H[1, x]*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + 
        (48*I)*Pi*x - 12*Pi^2*x - I*Pi^3*x + (2*I)*nc^2*Pi^3*x - 
        12*x*Zeta[3] - 12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x)) + 
   ep^3*(-(a^2*(-I + nc)*(I + nc)*(24 - (6*I)*Pi + Pi^2)*H[0, 0, 0, x])/
      (24*nc^2*(-1 + x)) - (a^2*Pi*(-4*I + Pi)*H[0, 0, 1, x])/(16*nc^2*x) - 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[0, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 1, 1, x])/
      (96*nc^2*x) - (a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2)*
       H[1, 0, 0, x])/(96*nc^2*(-1 + x)) - (a^2*Pi*(-4*I + Pi)*H[1, 0, 1, x])/
      (16*nc^2*x) - (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[1, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(24 - (6*I)*Pi + Pi^2)*H[1, 1, 1, x])/
      (24*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(6 - I*Pi)*H[0, 0, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[0, 0, 0, 1, x])/(nc^2*x) - 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[0, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(2 - I*Pi)*H[0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[0, 1, 0, 1, x])/(nc^2*x) - 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(4*I + Pi)*H[0, 1, 1, 1, x])/(nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(4 - I*Pi)*H[1, 0, 0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[1, 0, 0, 1, x])/(nc^2*x) - 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[1, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*(2 - I*Pi)*H[1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) + 
     ((I/8)*a^2*Pi*H[1, 1, 0, 1, x])/(nc^2*x) - 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(6*I + Pi)*H[1, 1, 1, 1, x])/(nc^2*x) - 
     (a^2*(1 + nc^2)*H[0, 0, 0, 0, 0, x])/(2*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 0, 1, 1, x])/(8*nc^2*x) - 
     (a^2*(1 + nc^2)*H[0, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 1, 1, 1, x])/(4*nc^2*x) - 
     (a^2*(1 + nc^2)*H[0, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 0, 1, 1, x])/(8*nc^2*x) - 
     (a^2*(1 + nc^2)*H[0, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (3*a^2*H[0, 1, 1, 1, 1, x])/(8*nc^2*x) - 
     (3*a^2*(1 + nc^2)*H[1, 0, 0, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 0, 1, 1, x])/(8*nc^2*x) - 
     (a^2*(1 + nc^2)*H[1, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 1, 1, 1, x])/(4*nc^2*x) - 
     (a^2*(1 + nc^2)*H[1, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[1, 1, 0, 1, 1, x])/(8*nc^2*x) - 
     (a^2*(1 + nc^2)*H[1, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*(96 - (48*I)*Pi + 10*Pi^2 + I*Pi^3 - 
        16*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, x]*((-48*I)*Pi + 12*Pi^2 + I*Pi^3 + 
        12*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*((960*I)*Pi - 240*Pi^2 - (20*I)*Pi^3 + 
        Pi^4 - 240*Zeta[3] - (280*I)*Pi*Zeta[3]))/(960*nc^2*(-1 + x)) + 
     (a^2*H[0, 1, x]*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + (48*I)*Pi*x - 
        12*Pi^2*x - (5*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x + 12*x*Zeta[3] + 
        12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(96 - (48*I)*Pi + 10*Pi^2 + (3*I)*Pi^3 - 96*x + 
        (48*I)*Pi*x - 10*Pi^2*x - (5*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x - 
        28*Zeta[3] + 40*x*Zeta[3] + 12*nc^2*x*Zeta[3]))/
      (96*nc^2*(-1 + x)*x) - (a^2*H[1, x]*((960*I)*Pi - 240*Pi^2 - 
        (60*I)*Pi^3 + 10*Pi^4 - (960*I)*Pi*x + 240*Pi^2*x + (20*I)*Pi^3*x - 
        (40*I)*nc^2*Pi^3*x - Pi^4*x + 9*nc^2*Pi^4*x - (280*I)*Pi*Zeta[3] + 
        240*x*Zeta[3] + 240*nc^2*x*Zeta[3] + (280*I)*Pi*x*Zeta[3]))/
      (960*nc^2*(-1 + x)*x) + (a^2*(-I + nc)*(I + nc)*
       ((-120*I)*Pi^3 + 27*Pi^4 + (4*I)*Pi^5 + 720*Zeta[3] - 
        15*Pi^2*Zeta[3] + 180*Zeta[5]))/(1440*nc^2*(-1 + x))) + 
   ep^4*((a^2*(-I + nc)*(I + nc)*(4*I + Pi)*(-12*I + Pi)*H[0, 0, 0, 0, x])/
      (32*nc^2*(-1 + x)) - (a^2*Pi*(-4*I + Pi)*H[0, 0, 0, 1, x])/
      (16*nc^2*x) + (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[0, 0, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 0, 1, 1, x])/
      (96*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2)*
       H[0, 1, 0, 0, x])/(96*nc^2*(-1 + x)) - 
     (a^2*Pi*(-4*I + Pi)*H[0, 1, 0, 1, x])/(16*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[0, 1, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(24 - (6*I)*Pi + Pi^2)*H[0, 1, 1, 1, x])/
      (24*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(24 - (6*I)*Pi + Pi^2)*
       H[1, 0, 0, 0, x])/(24*nc^2*(-1 + x)) - 
     (a^2*Pi*(-4*I + Pi)*H[1, 0, 0, 1, x])/(16*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[1, 0, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 0, 1, 1, x])/
      (96*nc^2*x) + (a^2*(-I + nc)*(I + nc)*(48 - (24*I)*Pi + 5*Pi^2)*
       H[1, 1, 0, 0, x])/(96*nc^2*(-1 + x)) - 
     (a^2*Pi*(-4*I + Pi)*H[1, 1, 0, 1, x])/(16*nc^2*x) + 
     (a^2*(-I + nc)*(I + nc)*Pi*(-4*I + Pi)*H[1, 1, 1, 0, x])/
      (16*nc^2*(-1 + x)) - (a^2*(4*I + Pi)*(-12*I + Pi)*H[1, 1, 1, 1, x])/
      (32*nc^2*x) + (a^2*(1 + I*nc)*(I + nc)*(8*I + Pi)*H[0, 0, 0, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[0, 0, 0, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 0, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[0, 0, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*H[0, 0, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[0, 0, 1, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(4*I + Pi)*H[0, 0, 1, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(4*I + Pi)*H[0, 1, 0, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[0, 1, 0, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 1, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[0, 1, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*H[0, 1, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[0, 1, 1, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[0, 1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(6*I + Pi)*H[0, 1, 1, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(6*I + Pi)*H[1, 0, 0, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[1, 0, 0, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 0, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[1, 0, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*H[1, 0, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[1, 0, 1, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(4*I + Pi)*H[1, 0, 1, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(4*I + Pi)*H[1, 1, 0, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[1, 1, 0, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 1, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(2*I + Pi)*H[1, 1, 0, 1, 1, x])/(nc^2*x) + 
     (a^2*(1 + I*nc)*(I + nc)*(2*I + Pi)*H[1, 1, 1, 0, 0, x])/
      (8*nc^2*(-1 + x)) + ((I/8)*a^2*Pi*H[1, 1, 1, 0, 1, x])/(nc^2*x) + 
     ((I/8)*a^2*(1 + nc^2)*Pi*H[1, 1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
     ((I/8)*a^2*(8*I + Pi)*H[1, 1, 1, 1, 1, x])/(nc^2*x) + 
     (5*a^2*(1 + nc^2)*H[0, 0, 0, 0, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 0, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 0, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 0, 1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 0, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[0, 0, 1, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 0, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (3*a^2*H[0, 0, 1, 1, 1, 1, x])/(8*nc^2*x) + 
     (3*a^2*(1 + nc^2)*H[0, 1, 0, 0, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 0, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 1, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 0, 1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 1, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 1, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[0, 1, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[0, 1, 1, 1, 1, 1, x])/(2*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 0, 0, 0, x])/(2*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 0, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 0, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 0, 1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 0, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[1, 0, 1, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 0, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (3*a^2*H[1, 0, 1, 1, 1, 1, x])/(8*nc^2*x) + 
     (3*a^2*(1 + nc^2)*H[1, 1, 0, 0, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 1, 0, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 1, 0, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (a^2*H[1, 1, 0, 1, 1, 1, x])/(4*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 1, 1, 0, 0, 0, x])/(4*nc^2*(-1 + x)) - 
     (a^2*H[1, 1, 1, 0, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 + nc^2)*H[1, 1, 1, 1, 0, 0, x])/(8*nc^2*(-1 + x)) - 
     (5*a^2*H[1, 1, 1, 1, 1, 1, x])/(8*nc^2*x) + 
     (a^2*(1 - I*nc)*(-I + nc)*H[0, 1, 0, x]*(-48*Pi - (12*I)*Pi^2 + Pi^3 - 
        (12*I)*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(1 - I*nc)*(-I + nc)*H[1, 1, 0, x]*(-48*Pi - (12*I)*Pi^2 + Pi^3 - 
        (12*I)*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, 0, x]*(-96 + (48*I)*Pi - 10*Pi^2 - 
        I*Pi^3 + 16*Zeta[3]))/(96*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[0, 0, 0, x]*(-192 + (48*I)*Pi - 8*Pi^2 - 
        I*Pi^3 + 44*Zeta[3]))/(96*nc^2*(-1 + x)) - 
     (a^2*(-I + nc)*(I + nc)*H[1, 0, x]*((960*I)*Pi - 240*Pi^2 - 
        (20*I)*Pi^3 + Pi^4 - 240*Zeta[3] - (280*I)*Pi*Zeta[3]))/
      (960*nc^2*(-1 + x)) - (a^2*(-I + nc)*(I + nc)*H[0, 0, x]*
       (-23040 + (11520*I)*Pi - 2400*Pi^2 - (240*I)*Pi^3 + 59*Pi^4 + 
        3840*Zeta[3] - (3360*I)*Pi*Zeta[3]))/(11520*nc^2*(-1 + x)) + 
     (a^2*H[0, 0, 1, x]*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + (48*I)*Pi*x - 
        12*Pi^2*x - I*Pi^3*x + (2*I)*nc^2*Pi^3*x - 12*x*Zeta[3] - 
        12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 0, 1, x]*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + (48*I)*Pi*x - 
        12*Pi^2*x - I*Pi^3*x + (2*I)*nc^2*Pi^3*x - 12*x*Zeta[3] - 
        12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(96 - (48*I)*Pi + 10*Pi^2 + (3*I)*Pi^3 - 96*x + 
        (48*I)*Pi*x - 10*Pi^2*x - I*Pi^3*x + (2*I)*nc^2*Pi^3*x - 28*Zeta[3] + 
        16*x*Zeta[3] - 12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, 1, x]*(192 - (48*I)*Pi + 8*Pi^2 + (3*I)*Pi^3 - 192*x + 
        (48*I)*Pi*x - 8*Pi^2*x - I*Pi^3*x + (2*I)*nc^2*Pi^3*x - 56*Zeta[3] + 
        44*x*Zeta[3] - 12*nc^2*x*Zeta[3]))/(96*nc^2*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((-960*I)*Pi + 240*Pi^2 + (60*I)*Pi^3 - 10*Pi^4 + 
        (960*I)*Pi*x - 240*Pi^2*x - (100*I)*Pi^3*x - (40*I)*nc^2*Pi^3*x + 
        19*Pi^4*x + 9*nc^2*Pi^4*x + (280*I)*Pi*Zeta[3] + 240*x*Zeta[3] + 
        240*nc^2*x*Zeta[3] - (280*I)*Pi*x*Zeta[3]))/(960*nc^2*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(23040 - (11520*I)*Pi + 2400*Pi^2 + (720*I)*Pi^3 - 
        167*Pi^4 - 23040*x + (11520*I)*Pi*x - 2400*Pi^2*x - (1200*I)*Pi^3*x - 
        (480*I)*nc^2*Pi^3*x + 275*Pi^4*x + 108*nc^2*Pi^4*x - 6720*Zeta[3] + 
        (3360*I)*Pi*Zeta[3] + 9600*x*Zeta[3] + 2880*nc^2*x*Zeta[3] - 
        (3360*I)*Pi*x*Zeta[3]))/(11520*nc^2*(-1 + x)*x) - 
     (a^2*(-I + nc)*(I + nc)*((13440*I)*Pi^3 - 3024*Pi^4 - (448*I)*Pi^5 + 
        45*Pi^6 - 80640*Zeta[3] + 1680*Pi^2*Zeta[3] - (3920*I)*Pi^3*Zeta[3] + 
        23520*Zeta[3]^2 - 20160*Zeta[5]))/(80640*nc^2*(-1 + x)) + 
     (a^2*(-I + nc)*(I + nc)*H[0, x]*((23040*I)*Pi - 5760*Pi^2 - 
        (480*I)*Pi^3 + 24*Pi^4 - (47*I)*Pi^5 - 5760*Zeta[3] - 
        (6720*I)*Pi*Zeta[3] + 1800*Pi^2*Zeta[3] - 1440*Zeta[5]))/
      (11520*nc^2*(-1 + x)) + (a^2*H[1, x]*((-23040*I)*Pi + 5760*Pi^2 + 
        (1440*I)*Pi^3 - 240*Pi^4 + (15*I)*Pi^5 + (23040*I)*Pi*x - 
        5760*Pi^2*x - (480*I)*Pi^3*x + (960*I)*nc^2*Pi^3*x + 24*Pi^4*x - 
        216*nc^2*Pi^4*x - (47*I)*Pi^5*x - (32*I)*nc^2*Pi^5*x + 
        (6720*I)*Pi*Zeta[3] - 1680*Pi^2*Zeta[3] - 5760*x*Zeta[3] - 
        5760*nc^2*x*Zeta[3] - (6720*I)*Pi*x*Zeta[3] + 1800*Pi^2*x*Zeta[3] + 
        120*nc^2*Pi^2*x*Zeta[3] - 1440*x*Zeta[5] - 1440*nc^2*x*Zeta[5]))/
      (11520*nc^2*(-1 + x)*x)), ((-I/4)*a^2*Pi*H[0, x])/(nc*(-1 + x)) + 
   ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, x])/(nc*x) - 
   (a^2*H[0, 0, x])/(4*nc*(-1 + x)) - (a^2*(-2 + nc^2)*H[1, 1, x])/(8*nc*x) + 
   ep*((a^2*Pi*(-4*I + Pi)*H[0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[1, x])/(16*nc*x) + 
     ((I/4)*a^2*(2*I + Pi)*H[0, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 1, x])/(nc*x) + 
     ((I/4)*a^2*Pi*H[1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[1, 1, x])/(nc*x) + 
     (a^2*H[0, 0, 0, x])/(2*nc*(-1 + x)) - (a^2*(-2 + nc^2)*H[0, 1, 1, x])/
      (8*nc*x) + (a^2*H[1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 1, x])/(4*nc*x) + 
     ((I/24)*a^2*(Pi^3 + (6*I)*Zeta[3]))/(nc*(-1 + x))) + 
   ep^2*(-(a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 0, x])/(48*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[0, 1, x])/(16*nc*x) - 
     (a^2*Pi*(-4*I + Pi)*H[1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 1, x])/(96*nc*x) + 
     (a^2*(4 - I*Pi)*H[0, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[0, 1, 1, x])/(nc*x) + 
     (a^2*(2 - I*Pi)*H[1, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(4*I + Pi)*H[1, 1, 1, x])/(nc*x) - 
     (3*a^2*H[0, 0, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 1, x])/(8*nc*x) - (a^2*H[0, 1, 0, 0, x])/
      (4*nc*(-1 + x)) - (a^2*(-2 + nc^2)*H[0, 1, 1, 1, x])/(4*nc*x) - 
     (a^2*H[1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 1, x])/(8*nc*x) - (a^2*H[1, 1, 0, 0, x])/
      (4*nc*(-1 + x)) - (3*a^2*(-2 + nc^2)*H[1, 1, 1, 1, x])/(8*nc*x) + 
     (a^2*H[0, x]*((-48*I)*Pi + 12*Pi^2 + I*Pi^3 + 12*Zeta[3]))/
      (48*nc*(-1 + x)) - (a^2*((-40*I)*Pi^3 + 9*Pi^4 + 240*Zeta[3]))/
      (480*nc*(-1 + x)) + (a^2*H[1, x]*((96*I)*Pi - (48*I)*nc^2*Pi - 
        24*Pi^2 + 12*nc^2*Pi^2 - (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 - (96*I)*Pi*x + 
        (48*I)*nc^2*Pi*x + 24*Pi^2*x - 12*nc^2*Pi^2*x + (2*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x + 24*x*Zeta[3]))/(96*nc*(-1 + x)*x)) + 
   ep^3*((a^2*(24 - (6*I)*Pi + Pi^2)*H[0, 0, 0, x])/(12*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[0, 0, 1, x])/(16*nc*x) + 
     (a^2*Pi*(-4*I + Pi)*H[0, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 1, 1, x])/(96*nc*x) + 
     (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 0, 0, x])/(48*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[1, 0, 1, x])/(16*nc*x) + 
     (a^2*Pi*(-4*I + Pi)*H[1, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(24 - (6*I)*Pi + Pi^2)*H[1, 1, 1, x])/(24*nc*x) + 
     ((I/4)*a^2*(6*I + Pi)*H[0, 0, 0, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 1, x])/(nc*x) + 
     ((I/4)*a^2*Pi*H[0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[0, 0, 1, 1, x])/(nc*x) + 
     ((I/4)*a^2*(2*I + Pi)*H[0, 1, 0, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 1, x])/(nc*x) + 
     ((I/4)*a^2*Pi*H[0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(4*I + Pi)*H[0, 1, 1, 1, x])/(nc*x) + 
     ((I/4)*a^2*(4*I + Pi)*H[1, 0, 0, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 1, x])/(nc*x) + 
     ((I/4)*a^2*Pi*H[1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[1, 0, 1, 1, x])/(nc*x) + 
     ((I/4)*a^2*(2*I + Pi)*H[1, 1, 0, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 1, x])/(nc*x) + 
     ((I/4)*a^2*Pi*H[1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(6*I + Pi)*H[1, 1, 1, 1, x])/(nc*x) + 
     (a^2*H[0, 0, 0, 0, 0, x])/(nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(8*nc*x) + 
     (a^2*H[0, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(4*nc*x) + 
     (a^2*H[0, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(8*nc*x) + 
     (a^2*H[0, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (3*a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(8*nc*x) + 
     (3*a^2*H[1, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(8*nc*x) + 
     (a^2*H[1, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(4*nc*x) + 
     (a^2*H[1, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(8*nc*x) + 
     (a^2*H[1, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(2*nc*x) - 
     ((I/48)*a^2*H[1, 0, x]*(-48*Pi - (12*I)*Pi^2 + Pi^3 - (12*I)*Zeta[3]))/
      (nc*(-1 + x)) + (a^2*H[0, 0, x]*(-96 + (48*I)*Pi - 10*Pi^2 - I*Pi^3 + 
        16*Zeta[3]))/(48*nc*(-1 + x)) - 
     (a^2*H[0, x]*((960*I)*Pi - 240*Pi^2 - (20*I)*Pi^3 + Pi^4 - 240*Zeta[3] - 
        (280*I)*Pi*Zeta[3]))/(480*nc*(-1 + x)) + 
     (a^2*H[0, 1, x]*((96*I)*Pi - (48*I)*nc^2*Pi - 24*Pi^2 + 12*nc^2*Pi^2 - 
        (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 - (96*I)*Pi*x + (48*I)*nc^2*Pi*x + 
        24*Pi^2*x - 12*nc^2*Pi^2*x + (10*I)*Pi^3*x - (3*I)*nc^2*Pi^3*x - 
        24*x*Zeta[3]))/(96*nc*(-1 + x)*x) + 
     (a^2*H[1, 1, x]*(-192 + 96*nc^2 + (96*I)*Pi - (48*I)*nc^2*Pi - 20*Pi^2 + 
        10*nc^2*Pi^2 - (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 + 192*x - 96*nc^2*x - 
        (96*I)*Pi*x + (48*I)*nc^2*Pi*x + 20*Pi^2*x - 10*nc^2*Pi^2*x + 
        (10*I)*Pi^3*x - (3*I)*nc^2*Pi^3*x + 56*Zeta[3] - 28*nc^2*Zeta[3] - 
        80*x*Zeta[3] + 28*nc^2*x*Zeta[3]))/(96*nc*(-1 + x)*x) + 
     (a^2*H[1, x]*((960*I)*Pi - (480*I)*nc^2*Pi - 240*Pi^2 + 120*nc^2*Pi^2 - 
        (60*I)*Pi^3 + (30*I)*nc^2*Pi^3 + 10*Pi^4 - 5*nc^2*Pi^4 - 
        (960*I)*Pi*x + (480*I)*nc^2*Pi*x + 240*Pi^2*x - 120*nc^2*Pi^2*x + 
        (20*I)*Pi^3*x - (30*I)*nc^2*Pi^3*x - Pi^4*x + 5*nc^2*Pi^4*x - 
        (280*I)*Pi*Zeta[3] + (140*I)*nc^2*Pi*Zeta[3] + 240*x*Zeta[3] + 
        (280*I)*Pi*x*Zeta[3] - (140*I)*nc^2*Pi*x*Zeta[3]))/
      (480*nc*(-1 + x)*x) + (a^2*((120*I)*Pi^3 - 27*Pi^4 - (4*I)*Pi^5 - 
        720*Zeta[3] + 15*Pi^2*Zeta[3] - 180*Zeta[5]))/(720*nc*(-1 + x))) + 
   ep^4*(-(a^2*(4*I + Pi)*(-12*I + Pi)*H[0, 0, 0, 0, x])/(16*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[0, 0, 0, 1, x])/(16*nc*x) - 
     (a^2*Pi*(-4*I + Pi)*H[0, 0, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 0, 1, 1, x])/(96*nc*x) - 
     (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[0, 1, 0, 0, x])/(48*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[0, 1, 0, 1, x])/(16*nc*x) - 
     (a^2*Pi*(-4*I + Pi)*H[0, 1, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(24 - (6*I)*Pi + Pi^2)*H[0, 1, 1, 1, x])/(24*nc*x) - 
     (a^2*(24 - (6*I)*Pi + Pi^2)*H[1, 0, 0, 0, x])/(12*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[1, 0, 0, 1, x])/(16*nc*x) - 
     (a^2*Pi*(-4*I + Pi)*H[1, 0, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 0, 1, 1, x])/(96*nc*x) - 
     (a^2*(48 - (24*I)*Pi + 5*Pi^2)*H[1, 1, 0, 0, x])/(48*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*Pi*(-4*I + Pi)*H[1, 1, 0, 1, x])/(16*nc*x) - 
     (a^2*Pi*(-4*I + Pi)*H[1, 1, 1, 0, x])/(8*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*(4*I + Pi)*(-12*I + Pi)*H[1, 1, 1, 1, x])/(32*nc*x) + 
     (a^2*(8 - I*Pi)*H[0, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 0, 0, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[0, 0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[0, 0, 0, 1, 1, x])/(nc*x) + 
     (a^2*(2 - I*Pi)*H[0, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 0, 1, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[0, 0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(4*I + Pi)*H[0, 0, 1, 1, 1, x])/(nc*x) + 
     (a^2*(4 - I*Pi)*H[0, 1, 0, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 1, 0, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[0, 1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[0, 1, 0, 1, 1, x])/(nc*x) + 
     (a^2*(2 - I*Pi)*H[0, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[0, 1, 1, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[0, 1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(6*I + Pi)*H[0, 1, 1, 1, 1, x])/(nc*x) + 
     (a^2*(6 - I*Pi)*H[1, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 0, 0, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[1, 0, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[1, 0, 0, 1, 1, x])/(nc*x) + 
     (a^2*(2 - I*Pi)*H[1, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 0, 1, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[1, 0, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(4*I + Pi)*H[1, 0, 1, 1, 1, x])/(nc*x) + 
     (a^2*(4 - I*Pi)*H[1, 1, 0, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 1, 0, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[1, 1, 0, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(2*I + Pi)*H[1, 1, 0, 1, 1, x])/(nc*x) + 
     (a^2*(2 - I*Pi)*H[1, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*Pi*H[1, 1, 1, 0, 1, x])/(nc*x) - 
     ((I/4)*a^2*Pi*H[1, 1, 1, 1, 0, x])/(nc*(-1 + x)) + 
     ((I/8)*a^2*(-2 + nc^2)*(8*I + Pi)*H[1, 1, 1, 1, 1, x])/(nc*x) - 
     (5*a^2*H[0, 0, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 0, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[0, 0, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 0, 1, 1, 1, x])/(4*nc*x) - 
     (a^2*H[0, 0, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 0, 1, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[0, 0, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (3*a^2*(-2 + nc^2)*H[0, 0, 1, 1, 1, 1, x])/(8*nc*x) - 
     (3*a^2*H[0, 1, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[0, 1, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 1, 0, 1, 1, 1, x])/(4*nc*x) - 
     (a^2*H[0, 1, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[0, 1, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[0, 1, 1, 1, 1, 1, x])/(2*nc*x) - 
     (a^2*H[1, 0, 0, 0, 0, 0, x])/(nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[1, 0, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 0, 1, 1, 1, x])/(4*nc*x) - 
     (a^2*H[1, 0, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 0, 1, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[1, 0, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (3*a^2*(-2 + nc^2)*H[1, 0, 1, 1, 1, 1, x])/(8*nc*x) - 
     (3*a^2*H[1, 1, 0, 0, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[1, 1, 0, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 0, 1, 1, 1, x])/(4*nc*x) - 
     (a^2*H[1, 1, 1, 0, 0, 0, x])/(2*nc*(-1 + x)) - 
     (a^2*(-2 + nc^2)*H[1, 1, 1, 0, 1, 1, x])/(8*nc*x) - 
     (a^2*H[1, 1, 1, 1, 0, 0, x])/(4*nc*(-1 + x)) - 
     (5*a^2*(-2 + nc^2)*H[1, 1, 1, 1, 1, 1, x])/(8*nc*x) + 
     (a^2*H[0, 0, 0, x]*(192 - (48*I)*Pi + 8*Pi^2 + I*Pi^3 - 44*Zeta[3]))/
      (48*nc*(-1 + x)) + (a^2*H[1, 0, 0, x]*(96 - (48*I)*Pi + 10*Pi^2 + 
        I*Pi^3 - 16*Zeta[3]))/(48*nc*(-1 + x)) + 
     (a^2*H[0, 1, 0, x]*((-48*I)*Pi + 12*Pi^2 + I*Pi^3 + 12*Zeta[3]))/
      (48*nc*(-1 + x)) + (a^2*H[1, 1, 0, x]*((-48*I)*Pi + 12*Pi^2 + I*Pi^3 + 
        12*Zeta[3]))/(48*nc*(-1 + x)) + 
     (a^2*H[1, 0, x]*((960*I)*Pi - 240*Pi^2 - (20*I)*Pi^3 + Pi^4 - 
        240*Zeta[3] - (280*I)*Pi*Zeta[3]))/(480*nc*(-1 + x)) + 
     (a^2*H[0, 0, x]*(-23040 + (11520*I)*Pi - 2400*Pi^2 - (240*I)*Pi^3 + 
        59*Pi^4 + 3840*Zeta[3] - (3360*I)*Pi*Zeta[3]))/(5760*nc*(-1 + x)) + 
     (a^2*H[0, 0, 1, x]*((96*I)*Pi - (48*I)*nc^2*Pi - 24*Pi^2 + 
        12*nc^2*Pi^2 - (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 - (96*I)*Pi*x + 
        (48*I)*nc^2*Pi*x + 24*Pi^2*x - 12*nc^2*Pi^2*x + (2*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x + 24*x*Zeta[3]))/(96*nc*(-1 + x)*x) + 
     (a^2*H[1, 0, 1, x]*((96*I)*Pi - (48*I)*nc^2*Pi - 24*Pi^2 + 
        12*nc^2*Pi^2 - (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 - (96*I)*Pi*x + 
        (48*I)*nc^2*Pi*x + 24*Pi^2*x - 12*nc^2*Pi^2*x + (2*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x + 24*x*Zeta[3]))/(96*nc*(-1 + x)*x) + 
     (a^2*H[0, 1, 1, x]*(-192 + 96*nc^2 + (96*I)*Pi - (48*I)*nc^2*Pi - 
        20*Pi^2 + 10*nc^2*Pi^2 - (6*I)*Pi^3 + (3*I)*nc^2*Pi^3 + 192*x - 
        96*nc^2*x - (96*I)*Pi*x + (48*I)*nc^2*Pi*x + 20*Pi^2*x - 
        10*nc^2*Pi^2*x + (2*I)*Pi^3*x - (3*I)*nc^2*Pi^3*x + 56*Zeta[3] - 
        28*nc^2*Zeta[3] - 32*x*Zeta[3] + 28*nc^2*x*Zeta[3]))/
      (96*nc*(-1 + x)*x) + (a^2*H[1, 1, 1, x]*(-384 + 192*nc^2 + (96*I)*Pi - 
        (48*I)*nc^2*Pi - 16*Pi^2 + 8*nc^2*Pi^2 - (6*I)*Pi^3 + 
        (3*I)*nc^2*Pi^3 + 384*x - 192*nc^2*x - (96*I)*Pi*x + 
        (48*I)*nc^2*Pi*x + 16*Pi^2*x - 8*nc^2*Pi^2*x + (2*I)*Pi^3*x - 
        (3*I)*nc^2*Pi^3*x + 112*Zeta[3] - 56*nc^2*Zeta[3] - 88*x*Zeta[3] + 
        56*nc^2*x*Zeta[3]))/(96*nc*(-1 + x)*x) + 
     (a^2*H[0, 1, x]*((960*I)*Pi - (480*I)*nc^2*Pi - 240*Pi^2 + 
        120*nc^2*Pi^2 - (60*I)*Pi^3 + (30*I)*nc^2*Pi^3 + 10*Pi^4 - 
        5*nc^2*Pi^4 - (960*I)*Pi*x + (480*I)*nc^2*Pi*x + 240*Pi^2*x - 
        120*nc^2*Pi^2*x + (100*I)*Pi^3*x - (30*I)*nc^2*Pi^3*x - 19*Pi^4*x + 
        5*nc^2*Pi^4*x - (280*I)*Pi*Zeta[3] + (140*I)*nc^2*Pi*Zeta[3] - 
        240*x*Zeta[3] + (280*I)*Pi*x*Zeta[3] - (140*I)*nc^2*Pi*x*Zeta[3]))/
      (480*nc*(-1 + x)*x) + (a^2*H[1, 1, x]*(-46080 + 23040*nc^2 + 
        (23040*I)*Pi - (11520*I)*nc^2*Pi - 4800*Pi^2 + 2400*nc^2*Pi^2 - 
        (1440*I)*Pi^3 + (720*I)*nc^2*Pi^3 + 334*Pi^4 - 167*nc^2*Pi^4 + 
        46080*x - 23040*nc^2*x - (23040*I)*Pi*x + (11520*I)*nc^2*Pi*x + 
        4800*Pi^2*x - 2400*nc^2*Pi^2*x + (2400*I)*Pi^3*x - 
        (720*I)*nc^2*Pi^3*x - 550*Pi^4*x + 167*nc^2*Pi^4*x + 13440*Zeta[3] - 
        6720*nc^2*Zeta[3] - (6720*I)*Pi*Zeta[3] + (3360*I)*nc^2*Pi*Zeta[3] - 
        19200*x*Zeta[3] + 6720*nc^2*x*Zeta[3] + (6720*I)*Pi*x*Zeta[3] - 
        (3360*I)*nc^2*Pi*x*Zeta[3]))/(11520*nc*(-1 + x)*x) + 
     (a^2*((13440*I)*Pi^3 - 3024*Pi^4 - (448*I)*Pi^5 + 45*Pi^6 - 
        80640*Zeta[3] + 1680*Pi^2*Zeta[3] - (3920*I)*Pi^3*Zeta[3] + 
        23520*Zeta[3]^2 - 20160*Zeta[5]))/(40320*nc*(-1 + x)) + 
     (a^2*H[0, x]*((-23040*I)*Pi + 5760*Pi^2 + (480*I)*Pi^3 - 24*Pi^4 + 
        (47*I)*Pi^5 + 5760*Zeta[3] + (6720*I)*Pi*Zeta[3] - 
        1800*Pi^2*Zeta[3] + 1440*Zeta[5]))/(5760*nc*(-1 + x)) + 
     (a^2*H[1, x]*((46080*I)*Pi - (23040*I)*nc^2*Pi - 11520*Pi^2 + 
        5760*nc^2*Pi^2 - (2880*I)*Pi^3 + (1440*I)*nc^2*Pi^3 + 480*Pi^4 - 
        240*nc^2*Pi^4 - (30*I)*Pi^5 + (15*I)*nc^2*Pi^5 - (46080*I)*Pi*x + 
        (23040*I)*nc^2*Pi*x + 11520*Pi^2*x - 5760*nc^2*Pi^2*x + 
        (960*I)*Pi^3*x - (1440*I)*nc^2*Pi^3*x - 48*Pi^4*x + 240*nc^2*Pi^4*x + 
        (94*I)*Pi^5*x - (15*I)*nc^2*Pi^5*x - (13440*I)*Pi*Zeta[3] + 
        (6720*I)*nc^2*Pi*Zeta[3] + 3360*Pi^2*Zeta[3] - 
        1680*nc^2*Pi^2*Zeta[3] + 11520*x*Zeta[3] + (13440*I)*Pi*x*Zeta[3] - 
        (6720*I)*nc^2*Pi*x*Zeta[3] - 3600*Pi^2*x*Zeta[3] + 
        1680*nc^2*Pi^2*x*Zeta[3] + 2880*x*Zeta[5]))/(11520*nc*(-1 + x)*x))}, 
 {0, 0}, {0, 0}}


==> anc/Amplitude_qqbarQ2Q2bar_NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(a^3*(4 - 4*nc^2 + 24*nc^4 + (26*I)*Pi + (84*I)*nc^2*Pi - (10*I)*nc^4*Pi - 
      32*x - 48*nc^2*x - 12*nc^4*x - (22*I)*Pi*x - (46*I)*nc^2*Pi*x + 
      (80*I)*nc^4*Pi*x - 7*Pi^2*x - 21*nc^2*Pi^2*x + 28*x^2 + 58*nc^2*x^2 - 
      42*nc^4*x^2 + (32*I)*Pi*x^2 + (16*I)*nc^2*Pi*x^2 - 
      (108*I)*nc^4*Pi*x^2 + 14*Pi^2*x^2 + 42*nc^2*Pi^2*x^2 - 9*x^3 - 
      27*nc^2*x^3 + 18*nc^4*x^3 - (45*I)*Pi*x^3 - (75*I)*nc^2*Pi*x^3 + 
      (30*I)*nc^4*Pi*x^3 - 7*Pi^2*x^3 - 21*nc^2*Pi^2*x^3)*H[0, 0, x])/
    (4*nc^3*Pi*(-1 + x)^2*x) - 
   (a^3*((33*I)*Pi + (45*I)*nc^2*Pi - (28*I)*nc^4*Pi - 18*Pi^2 - 
      21*nc^2*Pi^2 + 15*nc^4*Pi^2 + 24*x + 38*nc^2*x - 14*nc^4*x - 
      (134*I)*Pi*x - (162*I)*nc^2*Pi*x + (128*I)*nc^4*Pi*x + 36*Pi^2*x + 
      42*nc^2*Pi^2*x - 30*nc^4*Pi^2*x - 40*x^2 - 38*nc^2*x^2 - 2*nc^4*x^2 + 
      (191*I)*Pi*x^2 + (221*I)*nc^2*Pi*x^2 - (178*I)*nc^4*Pi*x^2 - 
      10*Pi^2*x^2 - 21*nc^2*Pi^2*x^2 + 16*nc^4*Pi^2*x^2 + 7*x^3 - 
      27*nc^2*x^3 + 34*nc^4*x^3 - (134*I)*Pi*x^3 - (170*I)*nc^2*Pi*x^3 + 
      (100*I)*nc^4*Pi*x^3 - 16*Pi^2*x^3 + 9*x^4 + 27*nc^2*x^4 - 18*nc^4*x^4 + 
      (45*I)*Pi*x^4 + (75*I)*nc^2*Pi*x^4 - (30*I)*nc^4*Pi*x^4 + 8*Pi^2*x^4)*
     H[0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*((6*I)*Pi + (14*I)*nc^2*Pi - (8*I)*nc^4*Pi - 5*Pi^2 - 6*nc^2*Pi^2 + 
      9*nc^4*Pi^2 + 24*x + 38*nc^2*x - 14*nc^4*x - (14*I)*Pi*x - 
      (36*I)*nc^2*Pi*x - (50*I)*nc^4*Pi*x + 10*Pi^2*x + 12*nc^2*Pi^2*x - 
      18*nc^4*Pi^2*x - 40*x^2 - 38*nc^2*x^2 - 2*nc^4*x^2 - (3*I)*Pi*x^2 - 
      (9*I)*nc^2*Pi*x^2 + (26*I)*nc^4*Pi*x^2 + 2*Pi^2*x^2 + 
      15*nc^2*Pi^2*x^2 + 9*nc^4*Pi^2*x^2 + 7*x^3 - 27*nc^2*x^3 + 
      34*nc^4*x^3 - (20*I)*Pi*x^3 - (16*I)*nc^2*Pi*x^3 + (72*I)*nc^4*Pi*x^3 - 
      14*Pi^2*x^3 - 42*nc^2*Pi^2*x^3 + 9*x^4 + 27*nc^2*x^4 - 18*nc^4*x^4 + 
      (45*I)*Pi*x^4 + (75*I)*nc^2*Pi*x^4 - (30*I)*nc^4*Pi*x^4 + 7*Pi^2*x^4 + 
      21*nc^2*Pi^2*x^4)*H[1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*(210 + 286*nc^2 - 72*nc^4 - (78*I)*Pi - (24*I)*nc^2*Pi - 
      (24*I)*nc^4*Pi + 60*Pi^2 + 27*nc^2*Pi^2 - 36*nc^4*Pi^2 - 420*x - 
      538*nc^2*x + 84*nc^4*x + (198*I)*Pi*x + (96*I)*nc^2*Pi*x - 
      (36*I)*nc^4*Pi*x - 60*Pi^2*x - 27*nc^2*Pi^2*x + 36*nc^4*Pi^2*x + 
      153*x^2 + 123*nc^2*x^2 + 42*nc^4*x^2 - (231*I)*Pi*x^2 - 
      (321*I)*nc^2*Pi*x^2 + (174*I)*nc^4*Pi*x^2 - 24*Pi^2*x^2 + 27*x^3 + 
      81*nc^2*x^3 - 54*nc^4*x^3 + (135*I)*Pi*x^3 + (225*I)*nc^2*Pi*x^3 - 
      (90*I)*nc^4*Pi*x^3 + 24*Pi^2*x^3)*H[1, 1, x])/
    (12*nc^3*Pi*(-1 + x)*x^2) + 
   (((I/2)*a^3*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 2*nc^2*x))/
      (nc^3*(-1 + x)*x) + (a^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*H[0, x])/
      (nc^3*Pi*x) + (a^3*(-1 + nc)*(1 + nc)*((-3*I)*Pi - 3*x + (3*I)*Pi*x + 
        2*x^2)*H[1, x])/(2*nc^3*Pi*(-1 + x)*x^2) - 
     (3*a^3*(-1 + nc)*(1 + nc)*H[1, 1, x])/(2*nc^3*Pi*x^2))/ep^2 - 
   (a^3*(-20 - 72*nc^2 - 4*nc^4 + 2*x + 18*nc^2*x + 4*nc^4*x - (21*I)*Pi*x - 
      (63*I)*nc^2*Pi*x + 27*x^2 + 77*nc^2*x^2 - 4*nc^4*x^2 + (42*I)*Pi*x^2 + 
      (126*I)*nc^2*Pi*x^2 - 4*x^3 - 8*nc^2*x^3 + 4*nc^4*x^3 - (21*I)*Pi*x^3 - 
      (63*I)*nc^2*Pi*x^3)*H[0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x) + 
   (a^3*((-12*I)*Pi - (6*I)*nc^2*Pi + (6*I)*nc^4*Pi + 14*x + 12*nc^2*x + 
      2*nc^4*x + (24*I)*Pi*x + (12*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 34*x^2 + 
      106*nc^2*x^2 - 72*nc^4*x^2 - (60*I)*Pi*x^2 - (6*I)*nc^2*Pi*x^2 + 
      (12*I)*nc^4*Pi*x^2 - 102*x^3 - 218*nc^2*x^3 + 116*nc^4*x^3 + 
      (96*I)*Pi*x^3 + 53*x^4 + 91*nc^2*x^4 - 38*nc^4*x^4 - (48*I)*Pi*x^4)*
     H[0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*((-12*I)*Pi - (24*I)*nc^2*Pi + (12*I)*nc^4*Pi + 14*x + 12*nc^2*x + 
      2*nc^4*x + (24*I)*Pi*x + (48*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x + 34*x^2 + 
      106*nc^2*x^2 - 72*nc^4*x^2 + (30*I)*Pi*x^2 + (102*I)*nc^2*Pi*x^2 + 
      (12*I)*nc^4*Pi*x^2 - 102*x^3 - 218*nc^2*x^3 + 116*nc^4*x^3 - 
      (84*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 + 53*x^4 + 91*nc^2*x^4 - 
      38*nc^4*x^4 + (42*I)*Pi*x^4 + (126*I)*nc^2*Pi*x^4)*H[0, 1, 0, x])/
    (4*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*(33 + 45*nc^2 - 28*nc^4 - (18*I)*Pi - 107*x - 137*nc^2*x + 
      114*nc^4*x + (18*I)*Pi*x + 154*x^2 + 246*nc^2*x^2 - 156*nc^4*x^2 - 
      (48*I)*Pi*x^2 - 98*x^3 - 166*nc^2*x^3 + 68*nc^4*x^3 + (48*I)*Pi*x^3)*
     H[0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x^2) + 
   (a^3*((3*I)*Pi + (6*I)*nc^2*Pi - (3*I)*nc^4*Pi + 13*x + 32*nc^2*x + 
      17*nc^4*x - (6*I)*Pi*x - (12*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 38*x^2 - 
      80*nc^2*x^2 + 32*nc^4*x^2 + (24*I)*Pi*x^2 + (69*I)*nc^2*Pi*x^2 - 
      (3*I)*nc^4*Pi*x^2 + 59*x^3 + 105*nc^2*x^3 - 84*nc^4*x^3 - 
      (42*I)*Pi*x^3 - (126*I)*nc^2*Pi*x^3 - 41*x^4 - 71*nc^2*x^4 + 
      30*nc^4*x^4 + (21*I)*Pi*x^4 + (63*I)*nc^2*Pi*x^4)*H[1, 0, 0, x])/
    (2*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-6 - 14*nc^2 + 8*nc^4 + (24*I)*Pi + (12*I)*nc^2*Pi - (6*I)*nc^4*Pi + 
      2*x - 10*nc^2*x + 12*nc^4*x - (24*I)*Pi*x - (12*I)*nc^2*Pi*x + 
      (6*I)*nc^4*Pi*x + 45*x^2 + 103*nc^2*x^2 - 58*nc^4*x^2 + (48*I)*Pi*x^2 - 
      37*x^3 - 67*nc^2*x^3 + 30*nc^4*x^3 - (48*I)*Pi*x^3)*H[1, 0, 1, x])/
    (4*nc^3*Pi*(-1 + x)*x^2) + 
   (a^3*(-6 - 14*nc^2 + 8*nc^4 + (6*I)*Pi + (24*I)*nc^2*Pi + (30*I)*nc^4*Pi + 
      2*x - 10*nc^2*x + 12*nc^4*x - (6*I)*Pi*x - (24*I)*nc^2*Pi*x - 
      (30*I)*nc^4*Pi*x + 45*x^2 + 103*nc^2*x^2 - 58*nc^4*x^2 - 
      (42*I)*Pi*x^2 - (126*I)*nc^2*Pi*x^2 - 37*x^3 - 67*nc^2*x^3 + 
      30*nc^4*x^3 + (42*I)*Pi*x^3 + (126*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/
    (4*nc^3*Pi*(-1 + x)*x^2) + 
   (a^3*(-29 - 20*nc^2 + (6*I)*Pi - (12*I)*nc^2*Pi + (12*I)*nc^4*Pi + 63*x + 
      16*nc^2*x - (6*I)*Pi*x + (12*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 24*x^2 - 
      2*nc^2*x^2 + (24*I)*Pi*x^2 + 4*x^3 + 4*nc^2*x^3 - (24*I)*Pi*x^3)*
     H[1, 1, 1, x])/(2*nc^3*Pi*(-1 + x)*x^2) + 
   nf*(-(a^3*(-22*I + (56*I)*nc^2 + 7*Pi - 14*nc^2*Pi - (56*I)*nc^2*x + 
         14*nc^2*Pi*x))/(18*nc^2*(-1 + x)*x) + 
     (2*a^3*(-I + nc)*(I + nc)*(-14 + (3*I)*Pi + 14*x + (6*I)*Pi*x)*H[0, x])/
      (9*nc^2*Pi*(-1 + x)*x) - (a^3*((60*I)*Pi - 21*Pi^2 + 78*x - 
        (42*I)*Pi*x + 21*Pi^2*x - 56*x^2 - (24*I)*Pi*x^2)*H[1, x])/
      (18*nc^2*Pi*(-1 + x)*x^2) + (2*a^3*(1 + nc^2)*H[0, 0, x])/
      (nc^2*Pi*(-1 + x)*x) + (I*a^3*H[0, 1, x])/(nc^2*x^2) + 
     (a^3*(10 - (3*I)*Pi - 13*x + (3*I)*Pi*x)*H[1, 1, x])/
      (3*nc^2*Pi*(-1 + x)*x^2) - (a^3*H[0, 1, 1, x])/(nc^2*Pi*x^2) - 
     (3*a^3*H[1, 1, 1, x])/(nc^2*Pi*x^2)) + 
   (-(a^3*(15*I - (35*I)*nc^2 - (2*I)*nc^4 - 9*Pi + 15*nc^2*Pi + 
         (42*I)*nc^2*x + (2*I)*nc^4*x - 18*nc^2*Pi*x + 6*nc^4*Pi*x))/
      (12*nc^3*(-1 + x)*x) + (a^3*(21 + 22*nc^2 + nc^4 - (3*I)*Pi + 
        (12*I)*nc^2*Pi + (9*I)*nc^4*Pi - 21*x - 22*nc^2*x - nc^4*x - 
        (12*I)*Pi*x - (18*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x)*H[0, x])/
      (6*nc^3*Pi*(-1 + x)*x) + (a^3*((39*I)*Pi + (27*I)*nc^2*Pi - 27*Pi^2 - 
        9*nc^2*Pi^2 + 18*nc^4*Pi^2 + 57*x + 9*nc^2*x - (21*I)*Pi*x - 
        (3*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x + 27*Pi^2*x + 9*nc^2*Pi^2*x - 
        18*nc^4*Pi^2*x - 42*x^2 - 2*nc^2*x^2 - (24*I)*Pi*x^2 - 
        (12*I)*nc^2*Pi*x^2 + (12*I)*nc^4*Pi*x^2)*H[1, x])/
      (12*nc^3*Pi*(-1 + x)*x^2) + (2*a^3*(3*nc^2 + nc^4 - x - 3*nc^2*x)*
       H[0, 0, x])/(nc^3*Pi*(-1 + x)*x) + 
     (a^3*((6*I)*Pi + (3*I)*nc^2*Pi - (3*I)*nc^4*Pi + 5*x + 8*nc^2*x - 
        3*nc^4*x - (6*I)*Pi*x - (3*I)*nc^2*Pi*x + (3*I)*nc^4*Pi*x - 4*x^2 - 
        6*nc^2*x^2 + 2*nc^4*x^2)*H[0, 1, x])/(2*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*((3*I)*Pi + (6*I)*nc^2*Pi - (3*I)*nc^4*Pi + 5*x + 8*nc^2*x - 
        3*nc^4*x - (3*I)*Pi*x - (6*I)*nc^2*Pi*x + (3*I)*nc^4*Pi*x - 4*x^2 - 
        6*nc^2*x^2 + 2*nc^4*x^2)*H[1, 0, x])/(2*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*(-13 - 9*nc^2 + (12*I)*Pi - (12*I)*nc^2*Pi + (6*I)*nc^4*Pi + 29*x + 
        5*nc^2*x - (12*I)*Pi*x + (12*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x - 8*x^2)*
       H[1, 1, x])/(4*nc^3*Pi*(-1 + x)*x^2) + 
     nf*(((I/3)*a^3*(1 - 2*nc^2 + 2*nc^2*x))/(nc^2*(-1 + x)*x) + 
       (2*a^3*(1 + nc^2)*H[0, x])/(3*nc^2*Pi*x) + 
       (a^3*((-3*I)*Pi - 3*x + (3*I)*Pi*x + 2*x^2)*H[1, x])/
        (3*nc^2*Pi*(-1 + x)*x^2) - (a^3*H[1, 1, x])/(nc^2*Pi*x^2)) - 
     (3*a^3*(-2 + nc^2)*(1 + nc^2)*H[0, 1, 1, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-5 + 2*nc^2)*H[1, 1, 1, x])/(2*nc^3*Pi*x^2))/ep + 
   (21*a^3*(1 + 3*nc^2)*H[0, 0, 0, 0, x])/(2*nc^3*Pi) - 
   (3*a^3*(-2 - nc^2 + nc^4 + 4*x + 2*nc^2*x - 2*nc^4*x - 10*x^2 - nc^2*x^2 + 
      2*nc^4*x^2 + 16*x^3 - 8*x^4)*H[0, 0, 1, 1, x])/
    (2*nc^3*Pi*(-1 + x)^2*x^2) + (21*a^3*(1 + 3*nc^2)*H[0, 1, 0, 0, x])/
    (2*nc^3*Pi) - (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 1, x])/
    (nc^3*Pi*x^2) - (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 1, 0, x])/
    (nc^3*Pi*x^2) - (3*a^3*(-9 - 6*nc^2 + 4*nc^4 - 8*x^2)*H[0, 1, 1, 1, x])/
    (2*nc^3*Pi*x^2) + (21*a^3*(1 + 3*nc^2)*H[1, 0, 0, 0, x])/(2*nc^3*Pi) + 
   (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 0, 1, x])/(2*nc^3*Pi*x^2) + 
   (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, 0, x])/(2*nc^3*Pi*x^2) - 
   (3*a^3*(-5 - 4*nc^2 + 2*nc^4 - 8*x^2)*H[1, 0, 1, 1, x])/(2*nc^3*Pi*x^2) - 
   (3*a^3*(1 + 2*nc^2 + 7*nc^4 - 7*x^2 - 21*nc^2*x^2)*H[1, 1, 0, 0, x])/
    (2*nc^3*Pi*x^2) - (3*a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 0, 1, x])/
    (nc^3*Pi*x^2) - (3*a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 1, 0, x])/
    (nc^3*Pi*x^2) - (3*a^3*(-7 + nc^2 - 4*x^2)*H[1, 1, 1, 1, x])/
    (nc^3*Pi*x^2) + (a^3*H[1, x]*((1260*I)*Pi + (1716*I)*nc^2*Pi - 
      (432*I)*nc^4*Pi - 309*Pi^2 - 429*nc^2*Pi^2 + 204*nc^4*Pi^2 - 
      (144*I)*Pi^3 - (90*I)*nc^2*Pi^3 + (234*I)*nc^4*Pi^3 + 1278*x + 
      798*nc^2*x - (1404*I)*Pi*x - (2436*I)*nc^2*Pi*x + (252*I)*nc^4*Pi*x + 
      69*Pi^2*x + 75*nc^2*Pi^2*x + 18*nc^4*Pi^2*x + (144*I)*Pi^3*x + 
      (90*I)*nc^2*Pi^3*x - (234*I)*nc^4*Pi^3*x - 936*x^2 - 536*nc^2*x^2 + 
      (126*I)*Pi*x^2 + (714*I)*nc^2*Pi*x^2 - (36*I)*nc^4*Pi*x^2 + 
      681*Pi^2*x^2 + 1083*nc^2*Pi^2*x^2 - 570*nc^4*Pi^2*x^2 - 
      (126*I)*Pi^3*x^2 - (378*I)*nc^2*Pi^3*x^2 - 381*Pi^2*x^3 - 
      675*nc^2*Pi^2*x^3 + 294*nc^4*Pi^2*x^3 + (126*I)*Pi^3*x^3 + 
      (378*I)*nc^2*Pi^3*x^3 + 540*Zeta[3] + 324*nc^2*Zeta[3] - 
      648*nc^4*Zeta[3] - 540*x*Zeta[3] - 324*nc^2*x*Zeta[3] + 
      648*nc^4*x*Zeta[3] + 756*x^2*Zeta[3] + 2268*nc^2*x^2*Zeta[3] - 
      756*x^3*Zeta[3] - 2268*nc^2*x^3*Zeta[3]))/(72*nc^3*Pi*(-1 + x)*x^2) + 
   (a^3*H[0, x]*(-936 - 1472*nc^2 - 536*nc^4 + (84*I)*nc^2*Pi + 
      (156*I)*nc^4*Pi - 186*Pi^2 - 288*nc^2*Pi^2 + 342*nc^4*Pi^2 + 1872*x + 
      2944*nc^2*x + 1072*nc^4*x - (288*I)*Pi*x - (492*I)*nc^2*Pi*x - 
      (204*I)*nc^4*Pi*x + 372*Pi^2*x + 738*nc^2*Pi^2*x - 1002*nc^4*Pi^2*x + 
      (126*I)*Pi^3*x + (378*I)*nc^2*Pi^3*x - 936*x^2 - 1472*nc^2*x^2 - 
      536*nc^4*x^2 + (126*I)*Pi*x^2 + (30*I)*nc^2*Pi*x^2 - 
      (168*I)*nc^4*Pi*x^2 - 612*Pi^2*x^2 - 1236*nc^2*Pi^2*x^2 + 
      1068*nc^4*Pi^2*x^2 - (252*I)*Pi^3*x^2 - (756*I)*nc^2*Pi^3*x^2 + 
      429*Pi^2*x^3 + 747*nc^2*Pi^2*x^3 - 318*nc^4*Pi^2*x^3 + 
      (126*I)*Pi^3*x^3 + (378*I)*nc^2*Pi^3*x^3 - 756*x*Zeta[3] - 
      2268*nc^2*x*Zeta[3] + 1512*x^2*Zeta[3] + 4536*nc^2*x^2*Zeta[3] - 
      756*x^3*Zeta[3] - 2268*nc^2*x^3*Zeta[3]))/(72*nc^3*Pi*(-1 + x)^2*x) + 
   (a^3*((3420*I)*Pi - (6740*I)*nc^2*Pi - (5360*I)*nc^4*Pi - 810*Pi^2 + 
      1490*nc^2*Pi^2 + 1220*nc^4*Pi^2 - (120*I)*Pi^3 + (2220*I)*nc^2*Pi^3 + 
      (1020*I)*nc^4*Pi^3 - (3420*I)*Pi*x + (16100*I)*nc^2*Pi*x + 
      (10720*I)*nc^4*Pi*x - 210*Pi^2*x - 6830*nc^2*Pi^2*x + 620*nc^4*Pi^2*x - 
      (2700*I)*Pi^3*x - (9240*I)*nc^2*Pi^3*x + (4020*I)*nc^4*Pi^3*x - 
      852*Pi^4*x - 1764*nc^2*Pi^4*x + 33*nc^4*Pi^4*x - (9360*I)*nc^2*Pi*x^2 - 
      (5360*I)*nc^4*Pi*x^2 + 1830*Pi^2*x^2 + 7770*nc^2*Pi^2*x^2 - 
      3460*nc^4*Pi^2*x^2 + (6480*I)*Pi^3*x^2 + (13200*I)*nc^2*Pi^3*x^2 - 
      (8280*I)*nc^4*Pi^3*x^2 + 1704*Pi^4*x^2 + 3528*nc^2*Pi^4*x^2 - 
      810*Pi^2*x^3 - 2430*nc^2*Pi^2*x^3 + 1620*nc^4*Pi^2*x^3 - 
      (4050*I)*Pi^3*x^3 - (6750*I)*nc^2*Pi^3*x^3 + (2700*I)*nc^4*Pi^3*x^3 - 
      852*Pi^4*x^3 - 1764*nc^2*Pi^4*x^3 - 360*Zeta[3] - 11880*nc^2*Zeta[3] - 
      5760*nc^4*Zeta[3] - 32040*x*Zeta[3] - 31320*nc^2*x*Zeta[3] + 
      11520*nc^4*x*Zeta[3] - (16200*I)*Pi*x*Zeta[3] - 
      (22680*I)*nc^2*Pi*x*Zeta[3] - (1080*I)*nc^4*Pi*x*Zeta[3] + 
      59040*x^2*Zeta[3] + 88560*nc^2*x^2*Zeta[3] - 20160*nc^4*x^2*Zeta[3] + 
      (32400*I)*Pi*x^2*Zeta[3] + (45360*I)*nc^2*Pi*x^2*Zeta[3] - 
      24300*x^3*Zeta[3] - 41940*nc^2*x^3*Zeta[3] + 17640*nc^4*x^3*Zeta[3] - 
      (16200*I)*Pi*x^3*Zeta[3] - (22680*I)*nc^2*Pi*x^3*Zeta[3]))/
    (720*nc^3*Pi*(-1 + x)^2*x) + 
   ep*((a^3*(807 + 1589*nc^2 - 688*nc^4 - (564*I)*Pi - (1704*I)*nc^2*Pi + 
        (276*I)*nc^4*Pi + 2052*x + 5840*nc^2*x + 212*nc^4*x + (1584*I)*Pi*x + 
        (4572*I)*nc^2*Pi*x - (1524*I)*nc^4*Pi*x - 42*Pi^2*x - 
        126*nc^2*Pi^2*x - 3420*x^2 - 8956*nc^2*x^2 + 1496*nc^4*x^2 - 
        (2592*I)*Pi*x^2 - (6384*I)*nc^2*Pi*x^2 + (2064*I)*nc^4*Pi*x^2 + 
        84*Pi^2*x^2 + 252*nc^2*Pi^2*x^2 + 552*x^3 + 1320*nc^2*x^3 - 
        768*nc^4*x^3 + (1692*I)*Pi*x^3 + (3708*I)*nc^2*Pi*x^3 - 
        (648*I)*nc^4*Pi*x^3 - 42*Pi^2*x^3 - 126*nc^2*Pi^2*x^3)*H[0, 0, 0, x])/
      (24*nc^3*Pi*(-1 + x)^2*x) - (a^3*((116*I)*Pi + (116*I)*nc^2*Pi - 
        (160*I)*nc^4*Pi - 72*Pi^2 - 84*nc^2*Pi^2 + 60*nc^4*Pi^2 - 64*x + 
        40*nc^2*x - 104*nc^4*x - (864*I)*Pi*x - (792*I)*nc^2*Pi*x + 
        (1096*I)*nc^4*Pi*x + 144*Pi^2*x + 168*nc^2*Pi^2*x - 120*nc^4*Pi^2*x - 
        1304*x^2 - 3413*nc^2*x^2 + 2109*nc^4*x^2 + (2524*I)*Pi*x^2 + 
        (2052*I)*nc^2*Pi*x^2 - (2160*I)*nc^4*Pi*x^2 - 232*Pi^2*x^2 - 
        84*nc^2*Pi^2*x^2 + 88*nc^4*Pi^2*x^2 + 2904*x^3 + 6256*nc^2*x^3 - 
        3352*nc^4*x^3 - (2664*I)*Pi*x^3 - (2024*I)*nc^2*Pi*x^3 + 
        (1680*I)*nc^4*Pi*x^3 + 320*Pi^2*x^3 - 1568*x^4 - 2812*nc^2*x^4 + 
        1244*nc^4*x^4 + (876*I)*Pi*x^4 + (684*I)*nc^2*Pi*x^4 - 
        (456*I)*nc^4*Pi*x^4 - 160*Pi^2*x^4)*H[0, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-112*I)*Pi - (232*I)*nc^2*Pi + (120*I)*nc^4*Pi - 16*Pi^2 - 
        48*nc^2*Pi^2 + 64*x - 40*nc^2*x + 104*nc^4*x + (120*I)*Pi*x - 
        (160*I)*nc^2*Pi*x - (744*I)*nc^4*Pi*x + 32*Pi^2*x + 96*nc^2*Pi^2*x + 
        1304*x^2 + 3413*nc^2*x^2 - 2109*nc^4*x^2 + (900*I)*Pi*x^2 + 
        (3020*I)*nc^2*Pi*x^2 - (120*I)*nc^4*Pi*x^2 - 72*Pi^2*x^2 - 
        216*nc^2*Pi^2*x^2 - 2904*x^3 - 6256*nc^2*x^3 + 3352*nc^4*x^3 - 
        (2088*I)*Pi*x^3 - (5320*I)*nc^2*Pi*x^3 + (1536*I)*nc^4*Pi*x^3 + 
        112*Pi^2*x^3 + 336*nc^2*Pi^2*x^3 + 1568*x^4 + 2812*nc^2*x^4 - 
        1244*nc^4*x^4 + (1308*I)*Pi*x^4 + (2916*I)*nc^2*Pi*x^4 - 
        (696*I)*nc^4*Pi*x^4 - 56*Pi^2*x^4 - 168*nc^2*Pi^2*x^4)*H[0, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1515 - 2171*nc^2 + 1335*nc^4 + (264*I)*Pi + (216*I)*nc^2*Pi - 
        (156*I)*nc^4*Pi - 228*Pi^2 - 270*nc^2*Pi^2 + 180*nc^4*Pi^2 + 6207*x + 
        8950*nc^2*x - 6282*nc^4*x - (1404*I)*Pi*x - (1152*I)*nc^2*Pi*x + 
        (1128*I)*nc^4*Pi*x + 456*Pi^2*x + 540*nc^2*Pi^2*x - 360*nc^4*Pi^2*x - 
        11670*x^2 - 18129*nc^2*x^2 + 11691*nc^4*x^2 + (3078*I)*Pi*x^2 + 
        (1782*I)*nc^2*Pi*x^2 - (1668*I)*nc^4*Pi*x^2 - 420*Pi^2*x^2 - 
        270*nc^2*Pi^2*x^2 + 198*nc^4*Pi^2*x^2 + 11130*x^3 + 18466*nc^2*x^3 - 
        9708*nc^4*x^3 - (3000*I)*Pi*x^3 - (1080*I)*nc^2*Pi*x^3 + 
        (840*I)*nc^4*Pi*x^3 + 384*Pi^2*x^3 - 4152*x^4 - 7116*nc^2*x^4 + 
        2964*nc^4*x^4 + (1044*I)*Pi*x^4 + (360*I)*nc^2*Pi*x^4 - 
        (288*I)*nc^4*Pi*x^4 - 192*Pi^2*x^4)*H[0, 1, 1, x])/
      (24*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-156*I)*Pi - (276*I)*nc^2*Pi + (120*I)*nc^4*Pi + 6*Pi^2 + 
        36*nc^2*Pi^2 + 114*nc^4*Pi^2 + 783*x + 1241*nc^2*x + 740*nc^4*x + 
        (300*I)*Pi*x + (384*I)*nc^2*Pi*x - (1476*I)*nc^4*Pi*x - 12*Pi^2*x - 
        72*nc^2*Pi^2*x - 228*nc^4*Pi^2*x - 2412*x^2 - 4279*nc^2*x^2 + 
        3707*nc^4*x^2 - (246*I)*Pi*x^2 + (222*I)*nc^2*Pi*x^2 + 
        (1476*I)*nc^4*Pi*x^2 - 162*Pi^2*x^2 - 468*nc^2*Pi^2*x^2 + 
        114*nc^4*Pi^2*x^2 + 5106*x^3 + 8978*nc^2*x^3 - 7312*nc^4*x^3 - 
        (576*I)*Pi*x^3 - (2352*I)*nc^2*Pi*x^3 + (264*I)*nc^4*Pi*x^3 + 
        336*Pi^2*x^3 + 1008*nc^2*Pi^2*x^3 - 3750*x^4 - 6378*nc^2*x^4 + 
        2628*nc^4*x^4 + (882*I)*Pi*x^4 + (2466*I)*nc^2*Pi*x^4 - 
        (216*I)*nc^4*Pi*x^4 - 168*Pi^2*x^4 - 504*nc^2*Pi^2*x^4)*
       H[1, 0, 0, x])/(24*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(64 - 19*nc^2 + 83*nc^4 + (208*I)*Pi + (232*I)*nc^2*Pi - 
        (192*I)*nc^4*Pi - 148*Pi^2 - 104*nc^2*Pi^2 + 72*nc^4*Pi^2 - 460*x - 
        1270*nc^2*x + 810*nc^4*x - (1008*I)*Pi*x - (1216*I)*nc^2*Pi*x + 
        (1192*I)*nc^4*Pi*x + 296*Pi^2*x + 208*nc^2*Pi^2*x - 144*nc^4*Pi^2*x + 
        1976*x^2 + 5025*nc^2*x^2 - 3049*nc^4*x^2 + (2776*I)*Pi*x^2 + 
        (3488*I)*nc^2*Pi*x^2 - (2736*I)*nc^4*Pi*x^2 - 212*Pi^2*x^2 - 
        104*nc^2*Pi^2*x^2 + 68*nc^4*Pi^2*x^2 - 2880*x^3 - 6056*nc^2*x^3 + 
        3176*nc^4*x^3 - (3408*I)*Pi*x^3 - (4064*I)*nc^2*Pi*x^3 + 
        (2512*I)*nc^4*Pi*x^3 + 128*Pi^2*x^3 + 1300*x^4 + 2320*nc^2*x^4 - 
        1020*nc^4*x^4 + (1416*I)*Pi*x^4 + (1512*I)*nc^2*Pi*x^4 - 
        (744*I)*nc^4*Pi*x^4 - 64*Pi^2*x^4)*H[1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-64 + 19*nc^2 - 83*nc^4 - (8*I)*Pi - (120*I)*nc^2*Pi - 
        (48*I)*nc^4*Pi + 16*Pi^2 + 24*nc^2*Pi^2 + 216*nc^4*Pi^2 + 460*x + 
        1270*nc^2*x - 810*nc^4*x + (280*I)*Pi*x + (608*I)*nc^2*Pi*x - 
        (1448*I)*nc^4*Pi*x - 32*Pi^2*x - 48*nc^2*Pi^2*x - 432*nc^4*Pi^2*x - 
        1976*x^2 - 5025*nc^2*x^2 + 3049*nc^4*x^2 - (200*I)*Pi*x^2 + 
        (272*I)*nc^2*Pi*x^2 + (1800*I)*nc^4*Pi*x^2 - 124*Pi^2*x^2 - 
        396*nc^2*Pi^2*x^2 + 216*nc^4*Pi^2*x^2 + 2880*x^3 + 6056*nc^2*x^3 - 
        3176*nc^4*x^3 - (696*I)*Pi*x^3 - (2536*I)*nc^2*Pi*x^3 + 
        (224*I)*nc^4*Pi*x^3 + 280*Pi^2*x^3 + 840*nc^2*Pi^2*x^3 - 1300*x^4 - 
        2320*nc^2*x^4 + 1020*nc^4*x^4 + (768*I)*Pi*x^4 + 
        (2088*I)*nc^2*Pi*x^4 - (408*I)*nc^4*Pi*x^4 - 140*Pi^2*x^4 - 
        420*nc^2*Pi^2*x^4)*H[1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1671 + 2244*nc^2 - 576*nc^4 - (180*I)*Pi - (120*I)*nc^2*Pi - 
        (192*I)*nc^4*Pi + 174*Pi^2 + 108*nc^2*Pi^2 - 144*nc^4*Pi^2 - 4452*x - 
        3660*nc^2*x + 672*nc^4*x + (852*I)*Pi*x + (1032*I)*nc^2*Pi*x - 
        (432*I)*nc^4*Pi*x - 174*Pi^2*x - 108*nc^2*Pi^2*x + 144*nc^4*Pi^2*x + 
        2454*x^2 + 466*nc^2*x^2 + 336*nc^4*x^2 - (2334*I)*Pi*x^2 - 
        (2610*I)*nc^2*Pi*x^2 + (1488*I)*nc^4*Pi*x^2 + 48*Pi^2*x^2 + 150*x^3 + 
        582*nc^2*x^3 - 432*nc^4*x^3 + (1854*I)*Pi*x^3 + 
        (1602*I)*nc^2*Pi*x^3 - (720*I)*nc^4*Pi*x^3 - 48*Pi^2*x^3)*
       H[1, 1, 1, x])/(24*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*(-100 - 288*nc^2 + 4*nc^4 + 73*x + 231*nc^2*x + 4*nc^4*x - 
        (105*I)*Pi*x - (315*I)*nc^2*Pi*x + 10*x^2 - 14*nc^2*x^2 - 
        28*nc^4*x^2 + (210*I)*Pi*x^2 + (630*I)*nc^2*Pi*x^2 + 37*x^3 + 
        131*nc^2*x^3 + 20*nc^4*x^3 - (105*I)*Pi*x^3 - (315*I)*nc^2*Pi*x^3)*
       H[0, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((-6*I)*Pi - (3*I)*nc^2*Pi + (3*I)*nc^4*Pi - 13*x - 2*nc^2*x - 
        11*nc^4*x + (12*I)*Pi*x + (6*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x - 
        63*x^2 - 186*nc^2*x^2 + 123*nc^4*x^2 - (78*I)*Pi*x^2 - 
        (3*I)*nc^2*Pi*x^2 + (12*I)*nc^4*Pi*x^2 + 172*x^3 + 364*nc^2*x^3 - 
        192*nc^4*x^3 + (144*I)*Pi*x^3 - 96*x^4 - 162*nc^2*x^4 + 66*nc^4*x^4 - 
        (72*I)*Pi*x^4)*H[0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-6*I)*Pi - (12*I)*nc^2*Pi + (6*I)*nc^4*Pi - 13*x - 2*nc^2*x - 
        11*nc^4*x + (12*I)*Pi*x + (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 
        63*x^2 - 186*nc^2*x^2 + 123*nc^4*x^2 - (111*I)*Pi*x^2 - 
        (327*I)*nc^2*Pi*x^2 + (6*I)*nc^4*Pi*x^2 + 172*x^3 + 364*nc^2*x^3 - 
        192*nc^4*x^3 + (210*I)*Pi*x^3 + (630*I)*nc^2*Pi*x^3 - 96*x^4 - 
        162*nc^2*x^4 + 66*nc^4*x^4 - (105*I)*Pi*x^4 - (315*I)*nc^2*Pi*x^4)*
       H[0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(29 + 29*nc^2 - 40*nc^4 - (18*I)*Pi - 214*x - 178*nc^2*x + 
        256*nc^4*x + (36*I)*Pi*x + 573*x^2 + 353*nc^2*x^2 - 438*nc^4*x^2 - 
        (162*I)*Pi*x^2 + (12*I)*nc^4*Pi*x^2 - 526*x^3 - 214*nc^2*x^3 + 
        268*nc^4*x^3 + (288*I)*Pi*x^3 + 133*x^4 + 29*nc^2*x^4 - 58*nc^4*x^4 - 
        (144*I)*Pi*x^4)*H[0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((36*I)*Pi + (72*I)*nc^2*Pi - (36*I)*nc^4*Pi - 74*x - 212*nc^2*x - 
        118*nc^4*x - (72*I)*Pi*x - (144*I)*nc^2*Pi*x + (72*I)*nc^4*Pi*x + 
        340*x^2 + 948*nc^2*x^2 - 108*nc^4*x^2 - (216*I)*Pi*x^2 - 
        (684*I)*nc^2*Pi*x^2 - (36*I)*nc^4*Pi*x^2 - 618*x^3 - 1486*nc^2*x^3 + 
        444*nc^4*x^3 + (504*I)*Pi*x^3 + (1512*I)*nc^2*Pi*x^3 + 389*x^4 + 
        803*nc^2*x^4 - 186*nc^4*x^4 - (252*I)*Pi*x^4 - (756*I)*nc^2*Pi*x^4)*
       H[0, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(28 + 58*nc^2 - 30*nc^4 - (24*I)*Pi - (12*I)*nc^2*Pi + 
        (6*I)*nc^4*Pi - 76*x - 148*nc^2*x + 72*nc^4*x + (48*I)*Pi*x + 
        (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 183*x^2 + 405*nc^2*x^2 - 
        222*nc^4*x^2 - (120*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 
        (24*I)*nc^4*Pi*x^2 - 300*x^3 - 592*nc^2*x^3 + 292*nc^4*x^3 + 
        (192*I)*Pi*x^3 + 168*x^4 + 256*nc^2*x^4 - 88*nc^4*x^4 - 
        (96*I)*Pi*x^4)*H[0, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(28 + 58*nc^2 - 30*nc^4 + (24*I)*Pi + (36*I)*nc^2*Pi - 
        (60*I)*nc^4*Pi - 76*x - 148*nc^2*x + 72*nc^4*x - (48*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (120*I)*nc^4*Pi*x + 183*x^2 + 405*nc^2*x^2 - 
        222*nc^4*x^2 - (228*I)*Pi*x^2 - (720*I)*nc^2*Pi*x^2 - 
        (60*I)*nc^4*Pi*x^2 - 300*x^3 - 592*nc^2*x^3 + 292*nc^4*x^3 + 
        (504*I)*Pi*x^3 + (1512*I)*nc^2*Pi*x^3 + 168*x^4 + 256*nc^2*x^4 - 
        88*nc^4*x^4 - (252*I)*Pi*x^4 - (756*I)*nc^2*Pi*x^4)*H[0, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-69 - 92*nc^2 + 56*nc^4 + (6*I)*Pi - (12*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi + 226*x + 260*nc^2*x - 216*nc^4*x - (6*I)*Pi*x + 
        (12*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 383*x^2 - 474*nc^2*x^2 + 
        304*nc^4*x^2 + (48*I)*Pi*x^2 + 269*x^3 + 324*nc^2*x^3 - 
        136*nc^4*x^3 - (48*I)*Pi*x^3)*H[0, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x^2) + (a^3*((-9*I)*Pi - (18*I)*nc^2*Pi + 
        (9*I)*nc^4*Pi - 71*x - 192*nc^2*x - 67*nc^4*x + (18*I)*Pi*x + 
        (36*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x + 206*x^2 + 519*nc^2*x^2 - 
        131*nc^4*x^2 - (51*I)*Pi*x^2 - (144*I)*nc^2*Pi*x^2 + 
        (9*I)*nc^4*Pi*x^2 - 331*x^3 - 727*nc^2*x^3 + 346*nc^4*x^3 + 
        (84*I)*Pi*x^3 + (252*I)*nc^2*Pi*x^3 + 229*x^4 + 471*nc^2*x^4 - 
        128*nc^4*x^4 - (42*I)*Pi*x^4 - (126*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(26 + 46*nc^2 - 20*nc^4 - (54*I)*Pi - (48*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi - 140*x - 320*nc^2*x + 180*nc^4*x + (108*I)*Pi*x + 
        (96*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x + 301*x^2 + 681*nc^2*x^2 - 
        380*nc^4*x^2 - (342*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        (6*I)*nc^4*Pi*x^2 - 330*x^3 - 642*nc^2*x^3 + 312*nc^4*x^3 + 
        (576*I)*Pi*x^3 + 147*x^4 + 247*nc^2*x^4 - 100*nc^4*x^4 - 
        (288*I)*Pi*x^4)*H[1, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(26 + 46*nc^2 - 20*nc^4 - (30*I)*Pi - (60*I)*nc^2*Pi + 
        (174*I)*nc^4*Pi - 140*x - 320*nc^2*x + 180*nc^4*x + (60*I)*Pi*x + 
        (120*I)*nc^2*Pi*x - (348*I)*nc^4*Pi*x + 301*x^2 + 681*nc^2*x^2 - 
        380*nc^4*x^2 - (114*I)*Pi*x^2 - (312*I)*nc^2*Pi*x^2 + 
        (174*I)*nc^4*Pi*x^2 - 330*x^3 - 642*nc^2*x^3 + 312*nc^4*x^3 + 
        (168*I)*Pi*x^3 + (504*I)*nc^2*Pi*x^3 + 147*x^4 + 247*nc^2*x^4 - 
        100*nc^4*x^4 - (84*I)*Pi*x^4 - (252*I)*nc^2*Pi*x^4)*H[1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-90 - 132*nc^2 + 84*nc^4 + (30*I)*Pi + (24*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi + 318*x + 500*nc^2*x - 386*nc^4*x - (30*I)*Pi*x - 
        (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 591*x^2 - 827*nc^2*x^2 + 
        538*nc^4*x^2 + (288*I)*Pi*x^2 + 427*x^3 + 491*nc^2*x^3 - 
        226*nc^4*x^3 - (288*I)*Pi*x^3)*H[1, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x^2) + (a^3*(-18 - 30*nc^2 - 28*nc^4 + (18*I)*Pi + 
        (48*I)*nc^2*Pi + (66*I)*nc^4*Pi + 158*x + 272*nc^2*x - 394*nc^4*x - 
        (36*I)*Pi*x - (96*I)*nc^2*Pi*x - (132*I)*nc^4*Pi*x - 223*x^2 - 
        285*nc^2*x^2 + 630*nc^4*x^2 - (108*I)*Pi*x^2 - (330*I)*nc^2*Pi*x^2 + 
        (66*I)*nc^4*Pi*x^2 - 24*x^3 - 292*nc^2*x^3 - 136*nc^4*x^3 + 
        (252*I)*Pi*x^3 + (756*I)*nc^2*Pi*x^3 + 143*x^4 + 413*nc^2*x^4 - 
        42*nc^4*x^4 - (126*I)*Pi*x^4 - (378*I)*nc^2*Pi*x^4)*H[1, 1, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(4 - 28*nc^2 + 32*nc^4 + (48*I)*Pi + (36*I)*nc^2*Pi - 68*x - 
        140*nc^2*x + 72*nc^4*x - (48*I)*Pi*x - (36*I)*nc^2*Pi*x + 191*x^2 + 
        439*nc^2*x^2 - 248*nc^4*x^2 + (240*I)*Pi*x^2 - 123*x^3 - 
        243*nc^2*x^3 + 120*nc^4*x^3 - (240*I)*Pi*x^3)*H[1, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x^2) + (a^3*(4 - 28*nc^2 + 32*nc^4 - (6*I)*Pi - 
        (150*I)*nc^4*Pi - 68*x - 140*nc^2*x + 72*nc^4*x + (6*I)*Pi*x + 
        (150*I)*nc^4*Pi*x + 191*x^2 + 439*nc^2*x^2 - 248*nc^4*x^2 + 
        (126*I)*Pi*x^2 + (378*I)*nc^2*Pi*x^2 - 123*x^3 - 243*nc^2*x^3 + 
        120*nc^4*x^3 - (126*I)*Pi*x^3 - (378*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*(-71 - 64*nc^2 - (6*I)*Pi - (24*I)*nc^2*Pi + (36*I)*nc^4*Pi + 
        163*x + 48*nc^2*x + (6*I)*Pi*x + (24*I)*nc^2*Pi*x - 
        (36*I)*nc^4*Pi*x - 147*x^2 - 2*nc^2*x^2 + (120*I)*Pi*x^2 + 101*x^3 + 
        20*nc^2*x^3 - (120*I)*Pi*x^3)*H[1, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x^2) - (147*a^3*(1 + 3*nc^2)*H[0, 0, 0, 0, 0, x])/
      (2*nc^3*Pi) - (3*a^3*(-2 - nc^2 + nc^4 + 4*x + 2*nc^2*x - 2*nc^4*x - 
        26*x^2 - nc^2*x^2 + 4*nc^4*x^2 + 48*x^3 - 24*x^4)*
       H[0, 0, 0, 1, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (105*a^3*(1 + 3*nc^2)*H[0, 0, 1, 0, 0, x])/(2*nc^3*Pi) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-9 - 6*nc^2 + 4*nc^4 + 18*x + 12*nc^2*x - 8*nc^4*x - 49*x^2 - 
        6*nc^2*x^2 + 8*nc^4*x^2 + 80*x^3 - 40*x^4)*H[0, 0, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) - (84*a^3*(1 + 3*nc^2)*H[0, 1, 0, 0, 0, x])/
      (nc^3*Pi) + (9*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 0, 1, x])/
      (nc^3*Pi*x^2) + (9*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 1, 0, x])/
      (nc^3*Pi*x^2) - (3*a^3*(-2 + 2*nc^2 - nc^4 + 4*x - 4*nc^2*x + 
        2*nc^4*x - 18*x^2 + 2*nc^2*x^2 + 2*nc^4*x^2 + 32*x^3 - 16*x^4)*
       H[0, 1, 0, 1, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-3 - 6*nc^2 + 7*nc^4 + 21*x^2 + 63*nc^2*x^2)*
       H[0, 1, 1, 0, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-3 - 7*nc^2 + 4*nc^4)*H[0, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-3 - 7*nc^2 + 4*nc^4)*H[0, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-13 - 11*nc^2 + 6*nc^4 - 16*x^2)*H[0, 1, 1, 1, 1, x])/
      (nc^3*Pi*x^2) - (42*a^3*(1 + 3*nc^2)*H[1, 0, 0, 0, 0, x])/(nc^3*Pi) - 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 0, 0, 1, x])/(2*nc^3*Pi*x^2) - 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 0, 1, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-10 - 10*nc^2 + 3*nc^4 + 20*x + 20*nc^2*x - 6*nc^4*x - 58*x^2 - 
        10*nc^2*x^2 + 2*nc^4*x^2 + 96*x^3 - 48*x^4)*H[1, 0, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(-1 - 2*nc^2 + 25*nc^4 - 14*x^2 - 42*nc^2*x^2)*
       H[1, 0, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-17 - 16*nc^2 + 4*nc^4 - 64*x^2)*H[1, 0, 1, 1, 1, x])/
      (2*nc^3*Pi*x^2) + (3*a^3*(3 + 6*nc^2 + 29*nc^4 - 35*x^2 - 105*nc^2*x^2)*
       H[1, 1, 0, 0, 0, x])/(2*nc^3*Pi*x^2) + 
     (3*a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 0, 0, 1, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-5 - 6*nc^2 + 2*nc^4 - 20*x^2)*H[1, 1, 0, 1, 1, x])/
      (nc^3*Pi*x^2) + (3*a^3*(-1 + 2*nc^2 + 21*nc^4 - 21*x^2 - 63*nc^2*x^2)*
       H[1, 1, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(14 + nc^2 + 28*x^2)*H[1, 1, 1, 1, 1, x])/(nc^3*Pi*x^2) + 
     (a^3*H[0, 0, x]*(750 + 2746*nc^2 + 2128*nc^4 + (1518*I)*Pi + 
        (3202*I)*nc^2*Pi - (1112*I)*nc^4*Pi + 20*Pi^2 - 24*nc^2*Pi^2 - 
        468*nc^4*Pi^2 - 2730*x - 7117*nc^2*x - 2461*nc^4*x - (576*I)*Pi*x + 
        (289*I)*nc^2*Pi*x + (6463*I)*nc^4*Pi*x - 1112*Pi^2*x - 
        3024*nc^2*Pi^2*x + 1168*nc^4*Pi^2*x - (420*I)*Pi^3*x - 
        (1260*I)*nc^2*Pi^3*x - 648*x^2 + 1302*nc^2*x^2 - 894*nc^4*x^2 + 
        (2544*I)*Pi*x^2 + (2248*I)*nc^2*Pi*x^2 - (8072*I)*nc^4*Pi*x^2 + 
        2012*Pi^2*x^2 + 5044*nc^2*Pi^2*x^2 - 1144*nc^4*Pi^2*x^2 + 
        (840*I)*Pi^3*x^2 + (2520*I)*nc^2*Pi^3*x^2 + 2304*x^3 + 
        2100*nc^2*x^3 + 204*nc^4*x^3 - (3816*I)*Pi*x^3 - 
        (6444*I)*nc^2*Pi*x^3 + (2628*I)*nc^4*Pi*x^3 - 826*Pi^2*x^3 - 
        1630*nc^2*Pi^2*x^3 + 348*nc^4*Pi^2*x^3 - (420*I)*Pi^3*x^3 - 
        (1260*I)*nc^2*Pi^3*x^3 + 3528*x*Zeta[3] + 10584*nc^2*x*Zeta[3] - 
        7056*x^2*Zeta[3] - 21168*nc^2*x^2*Zeta[3] + 3528*x^3*Zeta[3] + 
        10584*nc^2*x^3*Zeta[3]))/(48*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, x]*(-8604 - 19937*nc^2 + 6651*nc^4 + (5562*I)*Pi + 
        (6429*I)*nc^2*Pi - (981*I)*nc^4*Pi - 1110*Pi^2 - 978*nc^2*Pi^2 + 
        816*nc^4*Pi^2 - (900*I)*Pi^3 - (720*I)*nc^2*Pi^3 - 
        (432*I)*nc^4*Pi^3 + 27126*x + 50903*nc^2*x - 12321*nc^4*x - 
        (20196*I)*Pi*x - (20649*I)*nc^2*Pi*x + (10053*I)*nc^4*Pi*x + 
        1038*Pi^2*x - 1398*nc^2*Pi^2*x + 60*nc^4*Pi^2*x + (900*I)*Pi^3*x + 
        (720*I)*nc^2*Pi^3*x + (432*I)*nc^4*Pi^3*x - 24840*x^2 - 
        34506*nc^2*x^2 + 5058*nc^4*x^2 + (25272*I)*Pi*x^2 + 
        (33468*I)*nc^2*Pi*x^2 - (18396*I)*nc^4*Pi*x^2 + 2190*Pi^2*x^2 + 
        4638*nc^2*Pi^2*x^2 - 2196*nc^4*Pi^2*x^2 + (756*I)*Pi^3*x^2 + 
        (2268*I)*nc^2*Pi^3*x^2 + 6912*x^3 + 6300*nc^2*x^3 + 612*nc^4*x^3 - 
        (11448*I)*Pi*x^3 - (19332*I)*nc^2*Pi*x^3 + (7884*I)*nc^4*Pi*x^3 - 
        1878*Pi^2*x^3 - 2046*nc^2*Pi^2*x^3 + 1140*nc^4*Pi^2*x^3 - 
        (756*I)*Pi^3*x^3 - (2268*I)*nc^2*Pi^3*x^3 + 3816*Zeta[3] + 
        2448*nc^2*Zeta[3] + 5400*nc^4*Zeta[3] - 3816*x*Zeta[3] - 
        2448*nc^2*x*Zeta[3] - 5400*nc^4*x*Zeta[3] - 7992*x^2*Zeta[3] - 
        13608*nc^2*x^2*Zeta[3] + 7992*x^3*Zeta[3] + 13608*nc^2*x^3*Zeta[3]))/
      (144*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*H[0, x]*(-38016 - 69376*nc^2 - 31360*nc^4 + (4320*I)*Pi + 
        (47742*I)*nc^2*Pi + (5082*I)*nc^4*Pi - 11250*Pi^2 - 24798*nc^2*Pi^2 + 
        13128*nc^4*Pi^2 - (3168*I)*Pi^3 - (8928*I)*nc^2*Pi^3 + 
        (1152*I)*nc^4*Pi^3 + 76032*x + 138752*nc^2*x + 62720*nc^4*x - 
        (77112*I)*Pi*x - (154920*I)*nc^2*Pi*x + (6000*I)*nc^4*Pi*x + 
        43200*Pi^2*x + 87927*nc^2*Pi^2*x - 71895*nc^4*Pi^2*x + 
        (15192*I)*Pi^3*x + (40896*I)*nc^2*Pi^3*x - (16056*I)*nc^4*Pi^3*x + 
        882*Pi^4*x + 2646*nc^2*Pi^4*x - 38016*x^2 - 69376*nc^2*x^2 - 
        31360*nc^4*x^2 + (66960*I)*Pi*x^2 + (89736*I)*nc^2*Pi*x^2 - 
        (29496*I)*nc^4*Pi*x^2 - 68076*Pi^2*x^2 - 128892*nc^2*Pi^2*x^2 + 
        95712*nc^4*Pi^2*x^2 - (27936*I)*Pi^3*x^2 - (65664*I)*nc^2*Pi^3*x^2 + 
        (25920*I)*nc^4*Pi^3*x^2 - 1764*Pi^4*x^2 - 5292*nc^2*Pi^4*x^2 + 
        39924*Pi^2*x^3 + 71496*nc^2*Pi^2*x^3 - 31572*nc^4*Pi^2*x^3 + 
        (16632*I)*Pi^3*x^3 + (33696*I)*nc^2*Pi^3*x^3 - 
        (8856*I)*nc^4*Pi^3*x^3 + 882*Pi^4*x^3 + 2646*nc^2*Pi^4*x^3 + 
        26496*Zeta[3] + 77760*nc^2*Zeta[3] - 576*nc^4*Zeta[3] - 
        59040*x*Zeta[3] - 145152*nc^2*x*Zeta[3] + 38304*nc^4*x*Zeta[3] + 
        (45360*I)*Pi*x*Zeta[3] + (136080*I)*nc^2*Pi*x*Zeta[3] + 
        31248*x^2*Zeta[3] + 84240*nc^2*x^2*Zeta[3] - 26496*nc^4*x^2*Zeta[3] - 
        (90720*I)*Pi*x^2*Zeta[3] - (272160*I)*nc^2*Pi*x^2*Zeta[3] - 
        3672*x^3*Zeta[3] - 37800*nc^2*x^3*Zeta[3] - 15120*nc^4*x^3*Zeta[3] + 
        (45360*I)*Pi*x^3*Zeta[3] + (136080*I)*nc^2*Pi*x^3*Zeta[3]))/
      (864*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 0, x]*((192*I)*Pi - (57*I)*nc^2*Pi + (249*I)*nc^4*Pi + 
        388*Pi^2 + 648*nc^2*Pi^2 - 340*nc^4*Pi^2 + (24*I)*Pi^3 + 
        (24*I)*nc^2*Pi^3 + (96*I)*nc^4*Pi^3 - 738*x - 1869*nc^2*x + 
        1131*nc^4*x - (390*I)*Pi*x - (2240*I)*nc^2*Pi*x + 
        (4246*I)*nc^4*Pi*x - 1160*Pi^2*x - 2256*nc^2*Pi^2*x + 
        312*nc^4*Pi^2*x - (48*I)*Pi^3*x - (48*I)*nc^2*Pi^3*x - 
        (192*I)*nc^4*Pi^3*x + 4050*x^2 + 5415*nc^2*x^2 - 1365*nc^4*x^2 + 
        (2064*I)*Pi*x^2 + (7429*I)*nc^2*Pi*x^2 - (1685*I)*nc^4*Pi*x^2 + 
        1504*Pi^2*x^2 + 3044*nc^2*Pi^2*x^2 - 1380*nc^4*Pi^2*x^2 - 
        (144*I)*Pi^3*x^2 - (480*I)*nc^2*Pi^3*x^2 + (96*I)*nc^4*Pi^3*x^2 - 
        5616*x^3 - 5646*nc^2*x^3 + 30*nc^4*x^3 + (1404*I)*Pi*x^3 + 
        (436*I)*nc^2*Pi*x^3 - (5912*I)*nc^4*Pi*x^3 - 1660*Pi^2*x^3 - 
        2708*nc^2*Pi^2*x^3 + 2464*nc^4*Pi^2*x^3 + (336*I)*Pi^3*x^3 + 
        (1008*I)*nc^2*Pi^3*x^3 + 2304*x^4 + 2100*nc^2*x^4 + 204*nc^4*x^4 - 
        (3816*I)*Pi*x^4 - (6444*I)*nc^2*Pi*x^4 + (2628*I)*nc^4*Pi*x^4 + 
        1112*Pi^2*x^4 + 1652*nc^2*Pi^2*x^4 - 996*nc^4*Pi^2*x^4 - 
        (168*I)*Pi^3*x^4 - (504*I)*nc^2*Pi^3*x^4 + 288*Zeta[3] - 
        288*nc^4*Zeta[3] - 576*x*Zeta[3] + 576*nc^4*x*Zeta[3] + 
        2304*x^2*Zeta[3] + 6048*nc^2*x^2*Zeta[3] - 288*nc^4*x^2*Zeta[3] - 
        4032*x^3*Zeta[3] - 12096*nc^2*x^3*Zeta[3] + 2016*x^4*Zeta[3] + 
        6048*nc^2*x^4*Zeta[3]))/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((-3030*I)*Pi - (4342*I)*nc^2*Pi + (2670*I)*nc^4*Pi + 
        578*Pi^2 + 982*nc^2*Pi^2 - 604*nc^4*Pi^2 + (264*I)*Pi^3 + 
        (396*I)*nc^2*Pi^3 - (324*I)*nc^4*Pi^3 - 738*x - 1869*nc^2*x + 
        1131*nc^4*x + (12030*I)*Pi*x + (16868*I)*nc^2*Pi*x - 
        (11916*I)*nc^4*Pi*x - 2088*Pi^2*x - 3060*nc^2*Pi^2*x + 
        2236*nc^4*Pi^2*x - (528*I)*Pi^3*x - (792*I)*nc^2*Pi^3*x + 
        (648*I)*nc^4*Pi^3*x + 4050*x^2 + 5415*nc^2*x^2 - 1365*nc^4*x^2 - 
        (18468*I)*Pi*x^2 - (25107*I)*nc^2*Pi*x^2 + (17103*I)*nc^4*Pi*x^2 + 
        3052*Pi^2*x^2 + 5084*nc^2*Pi^2*x^2 - 3740*nc^4*Pi^2*x^2 - 
        (240*I)*Pi^3*x^2 - (1116*I)*nc^2*Pi^3*x^2 - (348*I)*nc^4*Pi^3*x^2 - 
        5616*x^3 - 5646*nc^2*x^3 + 30*nc^4*x^3 + (13380*I)*Pi*x^3 + 
        (18812*I)*nc^2*Pi*x^3 - (10176*I)*nc^4*Pi*x^3 - 2712*Pi^2*x^3 - 
        5464*nc^2*Pi^2*x^3 + 3096*nc^4*Pi^2*x^3 + (1008*I)*Pi^3*x^3 + 
        (3024*I)*nc^2*Pi^3*x^3 + 2304*x^4 + 2100*nc^2*x^4 + 204*nc^4*x^4 - 
        (3816*I)*Pi*x^4 - (6444*I)*nc^2*Pi*x^4 + (2628*I)*nc^4*Pi*x^4 + 
        1216*Pi^2*x^4 + 2456*nc^2*Pi^2*x^4 - 916*nc^4*Pi^2*x^4 - 
        (504*I)*Pi^3*x^4 - (1512*I)*nc^2*Pi^3*x^4 - 360*Zeta[3] - 
        216*nc^2*Zeta[3] + 432*nc^4*Zeta[3] + 720*x*Zeta[3] + 
        432*nc^2*x*Zeta[3] - 864*nc^4*x*Zeta[3] + 3816*x^2*Zeta[3] + 
        8856*nc^2*x^2*Zeta[3] + 576*nc^4*x^2*Zeta[3] - 8352*x^3*Zeta[3] - 
        18144*nc^2*x^3*Zeta[3] + 4176*x^4*Zeta[3] + 9072*nc^2*x^4*Zeta[3]))/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, x]*((-258120*I)*Pi - (598110*I)*nc^2*Pi + (199530*I)*nc^4*Pi + 
        81990*Pi^2 + 140685*nc^2*Pi^2 - 76005*nc^4*Pi^2 + (15300*I)*Pi^3 + 
        (20700*I)*nc^2*Pi^3 - (18360*I)*nc^4*Pi^3 - 4680*Pi^4 - 
        4392*nc^2*Pi^4 + 11664*nc^4*Pi^4 - 257040*x - 219120*nc^2*x + 
        (852120*I)*Pi*x + (1861230*I)*nc^2*Pi*x - (467370*I)*nc^4*Pi*x - 
        80550*Pi^2*x - 162210*nc^2*Pi^2*x + 24930*nc^4*Pi^2*x - 
        (11160*I)*Pi^3*x + (7560*I)*nc^2*Pi^3*x - (49680*I)*nc^4*Pi^3*x + 
        9360*Pi^4*x + 8784*nc^2*Pi^4*x - 23328*nc^4*Pi^4*x + 447120*x^2 + 
        375920*nc^2*x^2 - (928800*I)*Pi*x^2 - (1914840*I)*nc^2*Pi*x^2 + 
        (398520*I)*nc^4*Pi*x^2 - 267120*Pi^2*x^2 - 448575*nc^2*Pi^2*x^2 + 
        336735*nc^4*Pi^2*x^2 - (28800*I)*Pi^3*x^2 - (55080*I)*nc^2*Pi^3*x^2 + 
        (109080*I)*nc^4*Pi^3*x^2 - 15606*Pi^4*x^2 - 22914*nc^2*Pi^4*x^2 + 
        11466*nc^4*Pi^4*x^2 - 190080*x^3 - 156800*nc^2*x^3 + 
        (334800*I)*Pi*x^3 + (651720*I)*nc^2*Pi*x^3 - (130680*I)*nc^4*Pi*x^3 + 
        453240*Pi^2*x^3 + 805440*nc^2*Pi^2*x^3 - 433440*nc^4*Pi^2*x^3 + 
        (20160*I)*Pi^3*x^3 - (18000*I)*nc^2*Pi^3*x^3 - (28800*I)*nc^4*Pi^3*
         x^3 + 21852*Pi^4*x^3 + 37044*nc^2*Pi^4*x^3 - 187560*Pi^2*x^4 - 
        335340*nc^2*Pi^2*x^4 + 147780*nc^4*Pi^2*x^4 + (10260*I)*Pi^3*x^4 + 
        (56700*I)*nc^2*Pi^3*x^4 - (5400*I)*nc^4*Pi^3*x^4 - 10926*Pi^4*x^4 - 
        18522*nc^2*Pi^4*x^4 - 104760*Zeta[3] - 130680*nc^2*Zeta[3] + 
        90720*nc^4*Zeta[3] + (36720*I)*Pi*Zeta[3] + (8640*I)*nc^2*Pi*
         Zeta[3] + (32400*I)*nc^4*Pi*Zeta[3] + 362880*x*Zeta[3] + 
        619920*nc^2*x*Zeta[3] - 19440*nc^4*x*Zeta[3] - 
        (73440*I)*Pi*x*Zeta[3] - (17280*I)*nc^2*Pi*x*Zeta[3] - 
        (64800*I)*nc^4*Pi*x*Zeta[3] - 986760*x^2*Zeta[3] - 
        1894680*nc^2*x^2*Zeta[3] + 365040*nc^4*x^2*Zeta[3] - 
        (28080*I)*Pi*x^2*Zeta[3] + (280800*I)*nc^2*Pi*x^2*Zeta[3] + 
        (38880*I)*nc^4*Pi*x^2*Zeta[3] + 1344240*x^3*Zeta[3] + 
        2561040*nc^2*x^3*Zeta[3] - 807840*nc^4*x^3*Zeta[3] + 
        (129600*I)*Pi*x^3*Zeta[3] - (544320*I)*nc^2*Pi*x^3*Zeta[3] - 
        650160*x^4*Zeta[3] - 1226880*nc^2*x^4*Zeta[3] + 
        330480*nc^4*x^4*Zeta[3] - (64800*I)*Pi*x^4*Zeta[3] + 
        (272160*I)*nc^2*Pi*x^4*Zeta[3]))/(4320*nc^3*Pi*(-1 + x)^2*x^2) + 
     nf*(-(a^3*(-I + nc)*(I + nc)*(308 - (84*I)*Pi + 24*Pi^2 - 308*x - 
           (168*I)*Pi*x + 39*Pi^2*x)*H[0, x])/(27*nc^2*Pi*(-1 + x)*x) + 
       (2*a^3*(-I + nc)*(I + nc)*(14 - I*Pi - (2*I)*Pi*x)*H[0, 0, x])/
        (3*nc^2*Pi*(-1 + x)*x) + (a^3*(-20*I + 7*Pi + (14*I)*x - 7*Pi*x + 
          (8*I)*x^2)*H[0, 1, x])/(6*nc^2*(-1 + x)*x^2) - 
       (((2*I)/3)*a^3*(1 + nc^2)*(1 + 2*x)*H[1, 0, x])/(nc^2*(-1 + x)*x) - 
       (a^3*(-101 + (30*I)*Pi - 12*Pi^2 + 134*x - (21*I)*Pi*x + 12*Pi^2*x - 
          (12*I)*Pi*x^2)*H[1, 1, x])/(9*nc^2*Pi*(-1 + x)*x^2) - 
       (2*a^3*(1 + nc^2)*(7 + 2*x)*H[0, 0, 0, x])/(3*nc^2*Pi*(-1 + x)*x) + 
       (I*a^3*H[0, 0, 1, x])/(nc^2*x^2) + 
       (a^3*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*H[0, 1, 1, x])/
        (3*nc^2*Pi*(-1 + x)*x^2) - (2*a^3*(1 + nc^2)*(1 + 2*x)*H[1, 0, 0, x])/
        (3*nc^2*Pi*(-1 + x)*x) + (I*a^3*H[1, 0, 1, x])/(nc^2*x^2) + 
       (a^3*(30 - (3*I)*Pi - 33*x + (3*I)*Pi*x - 4*x^2)*H[1, 1, 1, x])/
        (3*nc^2*Pi*(-1 + x)*x^2) - (a^3*H[0, 0, 1, 1, x])/(nc^2*Pi*x^2) - 
       (3*a^3*H[0, 1, 1, 1, x])/(nc^2*Pi*x^2) - (a^3*H[1, 0, 1, 1, x])/
        (nc^2*Pi*x^2) - (7*a^3*H[1, 1, 1, 1, x])/(nc^2*Pi*x^2) + 
       (a^3*H[1, x]*((-606*I)*Pi + 210*Pi^2 + (45*I)*Pi^3 - 840*x + 
          (336*I)*Pi*x - 156*Pi^2*x - (45*I)*Pi^3*x + 616*x^2 + 
          (336*I)*Pi*x^2 - 78*Pi^2*x^2 + 54*Zeta[3] - 54*x*Zeta[3]))/
        (54*nc^2*Pi*(-1 + x)*x^2) + (a^3*((224*I)*Pi - (616*I)*nc^2*Pi - 
          77*Pi^2 + 196*nc^2*Pi^2 - (21*I)*Pi^3 + (24*I)*nc^2*Pi^3 + 
          (616*I)*nc^2*Pi*x - 196*nc^2*Pi^2*x - (12*I)*Pi^3*x - 
          (42*I)*nc^2*Pi^3*x + 18*Zeta[3] + 72*nc^2*Zeta[3] + 72*x*Zeta[3] + 
          36*nc^2*x*Zeta[3]))/(54*nc^2*Pi*(-1 + x)*x)) + 
     (a^3*((66960*I)*Pi - (127760*I)*nc^2*Pi - (156800*I)*nc^4*Pi - 
        14310*Pi^2 - 6235*nc^2*Pi^2 + 68255*nc^4*Pi^2 + (10710*I)*Pi^3 + 
        (45570*I)*nc^2*Pi^3 + (18120*I)*nc^4*Pi^3 + 3420*Pi^4 + 
        3828*nc^2*Pi^4 - 11184*nc^4*Pi^4 - (66960*I)*Pi*x + 
        (317840*I)*nc^2*Pi*x + (313600*I)*nc^4*Pi*x + 119790*Pi^2*x + 
        84445*nc^2*Pi^2*x - 91825*nc^4*Pi^2*x - (108180*I)*Pi^3*x - 
        (280215*I)*nc^2*Pi^3*x + (189795*I)*nc^4*Pi^3*x - 28836*Pi^4*x - 
        56694*nc^2*Pi^4*x + 17700*nc^4*Pi^4*x - (6462*I)*Pi^5*x - 
        (6426*I)*nc^2*Pi^5*x - (144*I)*nc^4*Pi^5*x - (190080*I)*nc^2*Pi*x^2 - 
        (156800*I)*nc^4*Pi*x^2 - 209160*Pi^2*x^2 - 172710*nc^2*Pi^2*x^2 + 
        14390*nc^4*Pi^2*x^2 + (259560*I)*Pi^3*x^2 + (514680*I)*nc^2*Pi^3*
         x^2 - (337920*I)*nc^4*Pi^3*x^2 + 49800*Pi^4*x^2 + 
        99372*nc^2*Pi^4*x^2 - 11508*nc^4*Pi^4*x^2 + (12924*I)*Pi^5*x^2 + 
        (12852*I)*nc^2*Pi^5*x^2 + 103680*Pi^2*x^3 + 94500*nc^2*Pi^2*x^3 + 
        9180*nc^4*Pi^2*x^3 - (171720*I)*Pi^3*x^3 - (289980*I)*nc^2*Pi^3*x^3 + 
        (118260*I)*nc^4*Pi^3*x^3 - 22737*Pi^4*x^3 - 40329*nc^2*Pi^4*x^3 + 
        3786*nc^4*Pi^4*x^3 - (6462*I)*Pi^5*x^3 - (6426*I)*nc^2*Pi^5*x^3 + 
        119340*Zeta[3] + 134820*nc^2*Zeta[3] - 113040*nc^4*Zeta[3] + 
        (65520*I)*Pi*Zeta[3] + (298080*I)*nc^2*Pi*Zeta[3] - 
        (138960*I)*nc^4*Pi*Zeta[3] - 1787400*x*Zeta[3] - 
        2876310*nc^2*x*Zeta[3] + 463950*nc^4*x*Zeta[3] - 
        (767520*I)*Pi*x*Zeta[3] - (1886400*I)*nc^2*Pi*x*Zeta[3] + 
        (1031760*I)*nc^4*Pi*x*Zeta[3] + 37800*Pi^2*x*Zeta[3] + 
        113400*nc^2*Pi^2*x*Zeta[3] + 12960*nc^4*Pi^2*x*Zeta[3] + 
        2824200*x^2*Zeta[3] + 4708440*nc^2*x^2*Zeta[3] - 
        1089360*nc^4*x^2*Zeta[3] + (1481760*I)*Pi*x^2*Zeta[3] + 
        (2918880*I)*nc^2*Pi*x^2*Zeta[3] - (1406880*I)*nc^4*Pi*x^2*Zeta[3] - 
        75600*Pi^2*x^2*Zeta[3] - 226800*nc^2*Pi^2*x^2*Zeta[3] - 
        1098360*x^3*Zeta[3] - 1907280*nc^2*x^3*Zeta[3] + 
        808920*nc^4*x^3*Zeta[3] - (784080*I)*Pi*x^3*Zeta[3] - 
        (1315440*I)*nc^2*Pi*x^3*Zeta[3] + (460080*I)*nc^4*Pi*x^3*Zeta[3] + 
        37800*Pi^2*x^3*Zeta[3] + 113400*nc^2*Pi^2*x^3*Zeta[3] + 
        375840*x*Zeta[5] + 816480*nc^2*x*Zeta[5] - 12960*nc^4*x*Zeta[5] - 
        751680*x^2*Zeta[5] - 1632960*nc^2*x^2*Zeta[5] + 375840*x^3*Zeta[5] + 
        816480*nc^2*x^3*Zeta[5]))/(4320*nc^3*Pi*(-1 + x)^2*x)) + 
   ep^2*((a^3*(-1467 - 2977*nc^2 + 768*nc^4 + (508*I)*Pi + (1560*I)*nc^2*Pi - 
        (252*I)*nc^4*Pi - 1718*x - 4958*nc^2*x - 172*nc^4*x - (2336*I)*Pi*x - 
        (7044*I)*nc^2*Pi*x + (1244*I)*nc^4*Pi*x + 168*Pi^2*x + 
        504*nc^2*Pi^2*x + 3657*x^2 + 8995*nc^2*x^2 - 1816*nc^4*x^2 + 
        (3872*I)*Pi*x^2 + (10480*I)*nc^2*Pi*x^2 - (1744*I)*nc^4*Pi*x^2 - 
        336*Pi^2*x^2 - 1008*nc^2*Pi^2*x^2 - 380*x^3 - 580*nc^2*x^3 + 
        992*nc^4*x^3 - (2100*I)*Pi*x^3 - (4980*I)*nc^2*Pi*x^3 + 
        (600*I)*nc^4*Pi*x^3 + 168*Pi^2*x^3 + 504*nc^2*Pi^2*x^3)*
       H[0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x) - 
     (a^3*((84*I)*Pi - (12*I)*nc^2*Pi - (256*I)*nc^4*Pi - 72*Pi^2 - 
        84*nc^2*Pi^2 + 60*nc^4*Pi^2 + 160*x - 192*nc^2*x + 352*nc^4*x - 
        (1456*I)*Pi*x - (952*I)*nc^2*Pi*x + (2200*I)*nc^4*Pi*x + 144*Pi^2*x + 
        168*nc^2*Pi^2*x - 120*nc^4*Pi^2*x + 3827*x^2 + 10202*nc^2*x^2 - 
        6375*nc^4*x^2 + (5852*I)*Pi*x^2 + (4036*I)*nc^2*Pi*x^2 - 
        (4896*I)*nc^4*Pi*x^2 - 616*Pi^2*x^2 - 84*nc^2*Pi^2*x^2 + 
        136*nc^4*Pi^2*x^2 - 9304*x^3 - 19744*nc^2*x^3 + 10440*nc^4*x^3 - 
        (7272*I)*Pi*x^3 - (4616*I)*nc^2*Pi*x^3 + (3792*I)*nc^4*Pi*x^3 + 
        1088*Pi^2*x^3 + 5508*x^4 + 9576*nc^2*x^4 - 4068*nc^4*x^4 + 
        (2796*I)*Pi*x^4 + (1692*I)*nc^2*Pi*x^4 - (840*I)*nc^4*Pi*x^4 - 
        544*Pi^2*x^4)*H[0, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-112*I)*Pi - (232*I)*nc^2*Pi + (120*I)*nc^4*Pi - 16*Pi^2 - 
        48*nc^2*Pi^2 - 160*x + 192*nc^2*x - 352*nc^4*x + (824*I)*Pi*x + 
        (2608*I)*nc^2*Pi*x + (1224*I)*nc^4*Pi*x + 32*Pi^2*x + 
        96*nc^2*Pi^2*x - 3827*x^2 - 10202*nc^2*x^2 + 6375*nc^4*x^2 - 
        (4572*I)*Pi*x^2 - (14252*I)*nc^2*Pi*x^2 - (128*I)*nc^4*Pi*x^2 + 
        516*Pi^2*x^2 + 1548*nc^2*Pi^2*x^2 + 9304*x^3 + 19744*nc^2*x^3 - 
        10440*nc^4*x^3 + (8024*I)*Pi*x^3 + (22392*I)*nc^2*Pi*x^3 - 
        (3232*I)*nc^4*Pi*x^3 - 1064*Pi^2*x^3 - 3192*nc^2*Pi^2*x^3 - 
        5508*x^4 - 9576*nc^2*x^4 + 4068*nc^4*x^4 - (4428*I)*Pi*x^4 - 
        (10716*I)*nc^2*Pi*x^4 + (1728*I)*nc^4*Pi*x^4 + 532*Pi^2*x^4 + 
        1596*nc^2*Pi^2*x^4)*H[0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-4596 - 5110*nc^2 + 4620*nc^4 + (432*I)*Pi + (48*I)*nc^2*Pi - 
        (600*I)*nc^4*Pi - 456*Pi^2 - 540*nc^2*Pi^2 + 360*nc^4*Pi^2 + 
        22518*x + 24164*nc^2*x - 24048*nc^4*x - (4632*I)*Pi*x - 
        (3264*I)*nc^2*Pi*x + (6000*I)*nc^4*Pi*x + 912*Pi^2*x + 
        1080*nc^2*Pi^2*x - 720*nc^4*Pi^2*x - 43932*x^2 - 42657*nc^2*x^2 + 
        37191*nc^4*x^2 + (18156*I)*Pi*x^2 + (14556*I)*nc^2*Pi*x^2 - 
        (14568*I)*nc^4*Pi*x^2 - 1896*Pi^2*x^2 - 540*nc^2*Pi^2*x^2 + 
        528*nc^4*Pi^2*x^2 + 29094*x^3 + 27068*nc^2*x^3 - 22128*nc^4*x^3 - 
        (23088*I)*Pi*x^3 - (17952*I)*nc^2*Pi*x^3 + (12768*I)*nc^4*Pi*x^3 + 
        2880*Pi^2*x^3 - 1416*x^4 - 2724*nc^2*x^4 + 4836*nc^4*x^4 + 
        (9072*I)*Pi*x^4 + (6696*I)*nc^2*Pi*x^4 - (3456*I)*nc^4*Pi*x^4 - 
        1440*Pi^2*x^4)*H[0, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((1008*I)*Pi + (2088*I)*nc^2*Pi - (1080*I)*nc^4*Pi + 120*Pi^2 + 
        288*nc^2*Pi^2 + 120*nc^4*Pi^2 - 3510*x - 7546*nc^2*x - 6472*nc^4*x - 
        (72*I)*Pi*x + (3696*I)*nc^2*Pi*x + (5064*I)*nc^4*Pi*x - 240*Pi^2*x - 
        576*nc^2*Pi^2*x - 240*nc^4*Pi^2*x + 15078*x^2 + 37721*nc^2*x^2 - 
        16075*nc^4*x^2 - (12972*I)*Pi*x^2 - (42876*I)*nc^2*Pi*x^2 - 
        (624*I)*nc^4*Pi*x^2 + 2388*Pi^2*x^2 + 7092*nc^2*Pi^2*x^2 + 
        120*nc^4*Pi^2*x^2 - 36210*x^3 - 75310*nc^2*x^3 + 40328*nc^4*x^3 + 
        (24000*I)*Pi*x^3 + (69408*I)*nc^2*Pi*x^3 - (8208*I)*nc^4*Pi*x^3 - 
        4536*Pi^2*x^3 - 13608*nc^2*Pi^2*x^3 + 26448*x^4 + 47220*nc^2*x^4 - 
        16020*nc^4*x^4 - (12636*I)*Pi*x^4 - (33372*I)*nc^2*Pi*x^4 + 
        (4320*I)*nc^4*Pi*x^4 + 2268*Pi^2*x^4 + 6804*nc^2*Pi^2*x^4)*
       H[0, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-405 - 957*nc^2 + 552*nc^4 + (176*I)*Pi + (104*I)*nc^2*Pi - 
        (288*I)*nc^4*Pi - 4*Pi^2 + 184*nc^2*Pi^2 - 72*nc^4*Pi^2 + 1758*x + 
        3222*nc^2*x - 1464*nc^4*x - (1752*I)*Pi*x - (1200*I)*nc^2*Pi*x + 
        (2112*I)*nc^4*Pi*x + 8*Pi^2*x - 368*nc^2*Pi^2*x + 144*nc^4*Pi^2*x - 
        5319*x^2 - 11302*nc^2*x^2 + 5983*nc^4*x^2 + (4088*I)*Pi*x^2 + 
        (1304*I)*nc^2*Pi*x^2 - (3248*I)*nc^4*Pi*x^2 - 420*Pi^2*x^2 + 
        184*nc^2*Pi^2*x^2 + 16*nc^4*Pi^2*x^2 + 8876*x^3 + 17140*nc^2*x^3 - 
        8264*nc^4*x^3 - (3288*I)*Pi*x^3 + (440*I)*nc^2*Pi*x^3 + 
        (1440*I)*nc^4*Pi*x^3 + 832*Pi^2*x^3 - 5196*x^4 - 8080*nc^2*x^4 + 
        2884*nc^4*x^4 + (804*I)*Pi*x^4 - (300*I)*nc^2*Pi*x^4 - 
        (192*I)*nc^4*Pi*x^4 - 416*Pi^2*x^4)*H[0, 1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(405 + 957*nc^2 - 552*nc^4 + (432*I)*Pi + (760*I)*nc^2*Pi - 
        (488*I)*nc^4*Pi - 272*Pi^2 - 552*nc^2*Pi^2 + 504*nc^4*Pi^2 - 1758*x - 
        3222*nc^2*x + 1464*nc^4*x - (248*I)*Pi*x + (960*I)*nc^2*Pi*x + 
        (2344*I)*nc^4*Pi*x + 544*Pi^2*x + 1104*nc^2*Pi^2*x - 
        1008*nc^4*Pi^2*x + 5319*x^2 + 11302*nc^2*x^2 - 5983*nc^4*x^2 - 
        (4608*I)*Pi*x^2 - (15096*I)*nc^2*Pi*x^2 - (456*I)*nc^4*Pi*x^2 + 
        624*Pi^2*x^2 + 2136*nc^2*Pi^2*x^2 + 504*nc^4*Pi^2*x^2 - 8876*x^3 - 
        17140*nc^2*x^3 + 8264*nc^4*x^3 + (8568*I)*Pi*x^3 + 
        (24616*I)*nc^2*Pi*x^3 - (3360*I)*nc^4*Pi*x^3 - 1792*Pi^2*x^3 - 
        5376*nc^2*Pi^2*x^3 + 5196*x^4 + 8080*nc^2*x^4 - 2884*nc^4*x^4 - 
        (4440*I)*Pi*x^4 - (11664*I)*nc^2*Pi*x^4 + (1752*I)*nc^4*Pi*x^4 + 
        896*Pi^2*x^4 + 2688*nc^2*Pi^2*x^4)*H[0, 1, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-2017 - 2880*nc^2 + 1780*nc^4 + (44*I)*Pi - (24*I)*nc^2*Pi + 
        (16*I)*nc^4*Pi - 130*Pi^2 - 180*nc^2*Pi^2 + 120*nc^4*Pi^2 + 8857*x + 
        11808*nc^2*x - 8264*nc^4*x - (652*I)*Pi*x - (360*I)*nc^2*Pi*x + 
        (480*I)*nc^4*Pi*x + 260*Pi^2*x + 360*nc^2*Pi^2*x - 240*nc^4*Pi^2*x - 
        17249*x^2 - 24254*nc^2*x^2 + 15604*nc^4*x^2 + (1766*I)*Pi*x^2 + 
        (614*I)*nc^2*Pi*x^2 - (800*I)*nc^4*Pi*x^2 - 274*Pi^2*x^2 - 
        180*nc^2*Pi^2*x^2 + 136*nc^4*Pi^2*x^2 + 16561*x^3 + 24986*nc^2*x^3 - 
        13216*nc^4*x^3 - (1688*I)*Pi*x^3 - (128*I)*nc^2*Pi*x^3 + 
        (320*I)*nc^4*Pi*x^3 + 288*Pi^2*x^3 - 6152*x^4 - 9660*nc^2*x^4 + 
        4096*nc^4*x^4 + (516*I)*Pi*x^4 + (12*I)*nc^2*Pi*x^4 - 
        (144*I)*nc^4*Pi*x^4 - 144*Pi^2*x^4)*H[0, 1, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*((-124*I)*Pi - (216*I)*nc^2*Pi + (92*I)*nc^4*Pi + 30*Pi^2 + 
        60*nc^2*Pi^2 + 98*nc^4*Pi^2 + 1288*x + 2496*nc^2*x + 1080*nc^4*x + 
        (308*I)*Pi*x + (576*I)*nc^2*Pi*x - (1148*I)*nc^4*Pi*x - 60*Pi^2*x - 
        120*nc^2*Pi^2*x - 196*nc^4*Pi^2*x - 3442*x^2 - 6958*nc^2*x^2 + 
        5184*nc^4*x^2 - (456*I)*Pi*x^2 - (536*I)*nc^2*Pi*x^2 + 
        (1344*I)*nc^4*Pi*x^2 - 96*Pi^2*x^2 - 318*nc^2*Pi^2*x^2 + 
        98*nc^4*Pi^2*x^2 + 7407*x^3 + 13997*nc^2*x^3 - 10464*nc^4*x^3 - 
        (8*I)*Pi*x^3 - (976*I)*nc^2*Pi*x^3 - (56*I)*nc^4*Pi*x^3 + 
        252*Pi^2*x^3 + 756*nc^2*Pi^2*x^3 - 5692*x^4 - 10356*nc^2*x^4 + 
        3872*nc^4*x^4 + (408*I)*Pi*x^4 + (1416*I)*nc^2*Pi*x^4 - 
        (96*I)*nc^4*Pi*x^4 - 126*Pi^2*x^4 - 378*nc^2*Pi^2*x^4)*
       H[1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1130 - 1819*nc^2 + 689*nc^4 + (384*I)*Pi + (360*I)*nc^2*Pi - 
        (432*I)*nc^4*Pi - 388*Pi^2 - 488*nc^2*Pi^2 + 216*nc^4*Pi^2 + 4872*x + 
        11042*nc^2*x - 6170*nc^4*x - (1808*I)*Pi*x - (2416*I)*nc^2*Pi*x + 
        (2888*I)*nc^4*Pi*x + 776*Pi^2*x + 976*nc^2*Pi^2*x - 432*nc^4*Pi^2*x - 
        9933*x^2 - 23181*nc^2*x^2 + 13248*nc^4*x^2 + (7376*I)*Pi*x^2 + 
        (7536*I)*nc^2*Pi*x^2 - (6624*I)*nc^4*Pi*x^2 - 1412*Pi^2*x^2 - 
        488*nc^2*Pi^2*x^2 + 188*nc^4*Pi^2*x^2 + 10844*x^3 + 21788*nc^2*x^3 - 
        10944*nc^4*x^3 - (11424*I)*Pi*x^3 - (8960*I)*nc^2*Pi*x^3 + 
        (6016*I)*nc^4*Pi*x^3 + 2048*Pi^2*x^3 - 4716*x^4 - 7996*nc^2*x^4 + 
        3280*nc^4*x^4 + (5424*I)*Pi*x^4 + (3384*I)*nc^2*Pi*x^4 - 
        (1848*I)*nc^4*Pi*x^4 - 1024*Pi^2*x^4)*H[1, 0, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1130 - 1819*nc^2 + 689*nc^4 + (424*I)*Pi + (928*I)*nc^2*Pi - 
        (984*I)*nc^4*Pi - 64*Pi^2 - 48*nc^2*Pi^2 + 688*nc^4*Pi^2 + 4872*x + 
        11042*nc^2*x - 6170*nc^4*x - (104*I)*Pi*x - (64*I)*nc^2*Pi*x - 
        (2536*I)*nc^4*Pi*x + 128*Pi^2*x + 96*nc^2*Pi^2*x - 1376*nc^4*Pi^2*x - 
        9933*x^2 - 23181*nc^2*x^2 + 13248*nc^4*x^2 - (1496*I)*Pi*x^2 - 
        (2376*I)*nc^2*Pi*x^2 + (6448*I)*nc^4*Pi*x^2 - 428*Pi^2*x^2 - 
        1140*nc^2*Pi^2*x^2 + 688*nc^4*Pi^2*x^2 + 10844*x^3 + 21788*nc^2*x^3 - 
        10944*nc^4*x^3 + (976*I)*Pi*x^3 - (336*I)*nc^2*Pi*x^3 - 
        (2528*I)*nc^4*Pi*x^3 + 728*Pi^2*x^3 + 2184*nc^2*Pi^2*x^3 - 4716*x^4 - 
        7996*nc^2*x^4 + 3280*nc^4*x^4 + (504*I)*Pi*x^4 + 
        (2472*I)*nc^2*Pi*x^4 - (144*I)*nc^4*Pi*x^4 - 364*Pi^2*x^4 - 
        1092*nc^2*Pi^2*x^4)*H[1, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-8946 - 12199*nc^2 + 7305*nc^4 + (408*I)*Pi + (696*I)*nc^2*Pi - 
        (264*I)*nc^4*Pi - 936*Pi^2 - 1128*nc^2*Pi^2 + 540*nc^4*Pi^2 + 
        38100*x + 59714*nc^2*x - 39834*nc^4*x - (3072*I)*Pi*x - 
        (5088*I)*nc^2*Pi*x + (4704*I)*nc^4*Pi*x + 1872*Pi^2*x + 
        2256*nc^2*Pi^2*x - 1080*nc^4*Pi^2*x - 73332*x^2 - 123999*nc^2*x^2 + 
        78525*nc^4*x^2 + (19920*I)*Pi*x^2 + (18960*I)*nc^2*Pi*x^2 - 
        (15000*I)*nc^4*Pi*x^2 - 3528*Pi^2*x^2 - 1128*nc^2*Pi^2*x^2 + 
        504*nc^4*Pi^2*x^2 + 70506*x^3 + 119024*nc^2*x^3 - 65736*nc^4*x^3 - 
        (32736*I)*Pi*x^3 - (23424*I)*nc^2*Pi*x^3 + (15600*I)*nc^4*Pi*x^3 + 
        5184*Pi^2*x^3 - 26328*x^4 - 42540*nc^2*x^4 + 19740*nc^4*x^4 + 
        (15336*I)*Pi*x^4 + (8424*I)*nc^2*Pi*x^4 - (4752*I)*nc^4*Pi*x^4 - 
        2592*Pi^2*x^4)*H[1, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(5340 + 9357*nc^2 - 3345*nc^4 + (72*I)*Pi - (168*I)*nc^2*Pi - 
        (720*I)*nc^4*Pi + 24*Pi^2 + 72*nc^2*Pi^2 + 1296*nc^4*Pi^2 - 22752*x - 
        48338*nc^2*x + 38458*nc^4*x + (24*I)*Pi*x - (1344*I)*nc^2*Pi*x - 
        (6408*I)*nc^4*Pi*x - 48*Pi^2*x - 144*nc^2*Pi^2*x - 2592*nc^4*Pi^2*x + 
        36234*x^2 + 77677*nc^2*x^2 - 48683*nc^4*x^2 + (3744*I)*Pi*x^2 + 
        (14328*I)*nc^2*Pi*x^2 + (6456*I)*nc^4*Pi*x^2 - 1236*Pi^2*x^2 - 
        3708*nc^2*Pi^2*x^2 + 1296*nc^4*Pi^2*x^2 - 16158*x^3 - 
        29426*nc^2*x^3 + 8728*nc^4*x^3 - (10248*I)*Pi*x^3 - 
        (29736*I)*nc^2*Pi*x^3 + (4944*I)*nc^4*Pi*x^3 + 2520*Pi^2*x^3 + 
        7560*nc^2*Pi^2*x^3 - 3948*x^4 - 11832*nc^2*x^4 + 3132*nc^4*x^4 + 
        (7344*I)*Pi*x^4 + (19008*I)*nc^2*Pi*x^4 - (3456*I)*nc^4*Pi*x^4 - 
        1260*Pi^2*x^4 - 3780*nc^2*Pi^2*x^4)*H[1, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(661 + 329*nc^2 + 332*nc^4 + (520*I)*Pi + (776*I)*nc^2*Pi - 
        (488*I)*nc^4*Pi - 376*Pi^2 - 256*nc^2*Pi^2 + 60*nc^4*Pi^2 - 3518*x - 
        6982*nc^2*x + 3464*nc^4*x - (2528*I)*Pi*x - (4480*I)*nc^2*Pi*x + 
        (3536*I)*nc^4*Pi*x + 752*Pi^2*x + 512*nc^2*Pi^2*x - 120*nc^4*Pi^2*x + 
        9113*x^2 + 21277*nc^2*x^2 - 12164*nc^4*x^2 + (7700*I)*Pi*x^2 + 
        (9948*I)*nc^2*Pi*x^2 - (7640*I)*nc^4*Pi*x^2 - 984*Pi^2*x^2 - 
        256*nc^2*Pi^2*x^2 + 64*nc^4*Pi^2*x^2 - 10480*x^3 - 22640*nc^2*x^3 + 
        12160*nc^4*x^3 - (10728*I)*Pi*x^3 - (9928*I)*nc^2*Pi*x^3 + 
        (6480*I)*nc^4*Pi*x^3 + 1216*Pi^2*x^3 + 4224*x^4 + 8016*nc^2*x^4 - 
        3792*nc^4*x^4 + (5052*I)*Pi*x^4 + (3732*I)*nc^2*Pi*x^4 - 
        (1920*I)*nc^4*Pi*x^4 - 608*Pi^2*x^4)*H[1, 1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(661 + 329*nc^2 + 332*nc^4 + (280*I)*Pi + (712*I)*nc^2*Pi - 
        (912*I)*nc^4*Pi - 92*Pi^2 + 72*nc^2*Pi^2 + 444*nc^4*Pi^2 - 3518*x - 
        6982*nc^2*x + 3464*nc^4*x - (264*I)*Pi*x - (1280*I)*nc^2*Pi*x - 
        (1768*I)*nc^4*Pi*x + 184*Pi^2*x - 144*nc^2*Pi^2*x - 888*nc^4*Pi^2*x + 
        9113*x^2 + 21277*nc^2*x^2 - 12164*nc^4*x^2 + (928*I)*Pi*x^2 + 
        (3960*I)*nc^2*Pi*x^2 + (3624*I)*nc^4*Pi*x^2 - 568*Pi^2*x^2 - 
        1356*nc^2*Pi^2*x^2 + 444*nc^4*Pi^2*x^2 - 10480*x^3 - 22640*nc^2*x^3 + 
        12160*nc^4*x^3 - (2760*I)*Pi*x^3 - (8440*I)*nc^2*Pi*x^3 + 
        (224*I)*nc^4*Pi*x^3 + 952*Pi^2*x^3 + 2856*nc^2*Pi^2*x^3 + 4224*x^4 + 
        8016*nc^2*x^4 - 3792*nc^4*x^4 + (2136*I)*Pi*x^4 + 
        (5760*I)*nc^2*Pi*x^4 - (888*I)*nc^4*Pi*x^4 - 476*Pi^2*x^4 - 
        1428*nc^2*Pi^2*x^4)*H[1, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(4272 + 6644*nc^2 - 1728*nc^4 + (36*I)*Pi - (432*I)*nc^2*Pi - 
        (576*I)*nc^4*Pi + 144*Pi^2 + 180*nc^2*Pi^2 - 288*nc^4*Pi^2 - 
        13392*x - 9764*nc^2*x + 2016*nc^4*x + (1260*I)*Pi*x + 
        (3648*I)*nc^2*Pi*x - (1440*I)*nc^4*Pi*x - 144*Pi^2*x - 
        180*nc^2*Pi^2*x + 288*nc^4*Pi^2*x + 9807*x^2 + 378*nc^2*x^2 + 
        1008*nc^4*x^2 - (7782*I)*Pi*x^2 - (7818*I)*nc^2*Pi*x^2 + 
        (4560*I)*nc^4*Pi*x^2 + 576*Pi^2*x^2 - 1446*x^3 + 1614*nc^2*x^3 - 
        1296*nc^4*x^3 + (7110*I)*Pi*x^3 + (4410*I)*nc^2*Pi*x^3 - 
        (2160*I)*nc^4*Pi*x^3 - 576*Pi^2*x^3)*H[1, 1, 1, 1, x])/
      (24*nc^3*Pi*(-1 + x)*x^2) - (a^3*(-356 - 960*nc^2 + 36*nc^4 + 587*x + 
        1773*nc^2*x + 4*nc^4*x - (357*I)*Pi*x - (1071*I)*nc^2*Pi*x - 
        512*x^2 - 1724*nc^2*x^2 - 108*nc^4*x^2 + (714*I)*Pi*x^2 + 
        (2142*I)*nc^2*Pi*x^2 + 331*x^3 + 1061*nc^2*x^3 + 68*nc^4*x^3 - 
        (357*I)*Pi*x^3 - (1071*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)^2*x) + (a^3*((-6*I)*Pi - (3*I)*nc^2*Pi + 
        (3*I)*nc^4*Pi + 29*x - 6*nc^2*x + 35*nc^4*x + (12*I)*Pi*x + 
        (6*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x + 143*x^2 + 450*nc^2*x^2 - 
        307*nc^4*x^2 - (174*I)*Pi*x^2 - (3*I)*nc^2*Pi*x^2 + 
        (24*I)*nc^4*Pi*x^2 - 436*x^3 - 924*nc^2*x^3 + 488*nc^4*x^3 + 
        (336*I)*Pi*x^3 + 268*x^4 + 446*nc^2*x^4 - 178*nc^4*x^4 - 
        (168*I)*Pi*x^4)*H[0, 0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-6*I)*Pi - (12*I)*nc^2*Pi + (6*I)*nc^4*Pi + 29*x - 6*nc^2*x + 
        35*nc^4*x + (12*I)*Pi*x + (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 
        143*x^2 + 450*nc^2*x^2 - 307*nc^4*x^2 + (351*I)*Pi*x^2 + 
        (1059*I)*nc^2*Pi*x^2 + (6*I)*nc^4*Pi*x^2 - 436*x^3 - 924*nc^2*x^3 + 
        488*nc^4*x^3 - (714*I)*Pi*x^3 - (2142*I)*nc^2*Pi*x^3 + 268*x^4 + 
        446*nc^2*x^4 - 178*nc^4*x^4 + (357*I)*Pi*x^4 + (1071*I)*nc^2*Pi*x^4)*
       H[0, 0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(21 - 3*nc^2 - 64*nc^4 - (18*I)*Pi - 358*x - 258*nc^2*x + 
        576*nc^4*x + (36*I)*Pi*x + 1497*x^2 + 1165*nc^2*x^2 - 1346*nc^4*x^2 - 
        (354*I)*Pi*x^2 + (36*I)*nc^4*Pi*x^2 - 2002*x^3 - 1546*nc^2*x^3 + 
        1156*nc^4*x^3 + (672*I)*Pi*x^3 + 851*x^4 + 667*nc^2*x^4 - 
        302*nc^4*x^4 - (336*I)*Pi*x^4)*H[0, 0, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((18*I)*Pi + (36*I)*nc^2*Pi - (18*I)*nc^4*Pi + 87*x + 286*nc^2*x + 
        177*nc^4*x - (36*I)*Pi*x - (72*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x - 
        628*x^2 - 1905*nc^2*x^2 + 51*nc^4*x^2 + (459*I)*Pi*x^2 + 
        (1359*I)*nc^2*Pi*x^2 - (18*I)*nc^4*Pi*x^2 + 1168*x^3 + 
        3076*nc^2*x^3 - 516*nc^4*x^3 - (882*I)*Pi*x^3 - 
        (2646*I)*nc^2*Pi*x^3 - 665*x^4 - 1481*nc^2*x^4 + 246*nc^4*x^4 + 
        (441*I)*Pi*x^4 + (1323*I)*nc^2*Pi*x^4)*H[0, 0, 1, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(28 + 58*nc^2 - 30*nc^4 - (24*I)*Pi - (12*I)*nc^2*Pi + 
        (6*I)*nc^4*Pi - 84*x - 88*nc^2*x + 4*nc^4*x + (48*I)*Pi*x + 
        (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 365*x^2 - 991*nc^2*x^2 + 
        626*nc^4*x^2 - (312*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 
        (48*I)*nc^4*Pi*x^2 + 1018*x^3 + 2010*nc^2*x^3 - 992*nc^4*x^3 + 
        (576*I)*Pi*x^3 - 607*x^4 - 931*nc^2*x^4 + 324*nc^4*x^4 - 
        (288*I)*Pi*x^4)*H[0, 0, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(28 + 58*nc^2 - 30*nc^4 + (24*I)*Pi + (36*I)*nc^2*Pi - 
        (60*I)*nc^4*Pi - 84*x - 88*nc^2*x + 4*nc^4*x - (48*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (120*I)*nc^4*Pi*x - 365*x^2 - 991*nc^2*x^2 + 
        626*nc^4*x^2 + (906*I)*Pi*x^2 + (2682*I)*nc^2*Pi*x^2 - 
        (60*I)*nc^4*Pi*x^2 + 1018*x^3 + 2010*nc^2*x^3 - 992*nc^4*x^3 - 
        (1764*I)*Pi*x^3 - (5292*I)*nc^2*Pi*x^3 - 607*x^4 - 931*nc^2*x^4 + 
        324*nc^4*x^4 + (882*I)*Pi*x^4 + (2646*I)*nc^2*Pi*x^4)*
       H[0, 0, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(122 + 120*nc^2 - 160*nc^4 - (12*I)*Pi + (24*I)*nc^2*Pi - 
        (24*I)*nc^4*Pi - 898*x - 716*nc^2*x + 1016*nc^4*x + (24*I)*Pi*x - 
        (48*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x + 2294*x^2 + 928*nc^2*x^2 - 
        1464*nc^4*x^2 - (300*I)*Pi*x^2 + (24*I)*nc^2*Pi*x^2 - 1958*x^3 + 
        86*nc^2*x^3 + 608*nc^4*x^3 + (576*I)*Pi*x^3 + 415*x^4 - 
        315*nc^2*x^4 - 80*nc^4*x^4 - (288*I)*Pi*x^4)*H[0, 0, 1, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-48*I)*Pi - (96*I)*nc^2*Pi + (48*I)*nc^4*Pi + 187*x + 
        586*nc^2*x + 225*nc^4*x + (96*I)*Pi*x + (192*I)*nc^2*Pi*x - 
        (96*I)*nc^4*Pi*x - 1057*x^2 - 3116*nc^2*x^2 + 287*nc^4*x^2 + 
        (204*I)*Pi*x^2 + (660*I)*nc^2*Pi*x^2 + (48*I)*nc^4*Pi*x^2 + 
        1899*x^3 + 4897*nc^2*x^3 - 1024*nc^4*x^3 - (504*I)*Pi*x^3 - 
        (1512*I)*nc^2*Pi*x^3 - 1102*x^4 - 2452*nc^2*x^4 + 438*nc^4*x^4 + 
        (252*I)*Pi*x^4 + (756*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-84 - 174*nc^2 + 90*nc^4 - (54*I)*Pi - (48*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi + 232*x + 440*nc^2*x - 208*nc^4*x + (108*I)*Pi*x + 
        (96*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x - 353*x^2 - 763*nc^2*x^2 + 
        410*nc^4*x^2 - (198*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        (72*I)*nc^4*Pi*x^2 + 562*x^3 + 1038*nc^2*x^3 - 476*nc^4*x^3 + 
        (288*I)*Pi*x^3 - 373*x^4 - 517*nc^2*x^4 + 144*nc^4*x^4 - 
        (144*I)*Pi*x^4)*H[0, 1, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-84 - 174*nc^2 + 90*nc^4 - (120*I)*Pi - (240*I)*nc^2*Pi + 
        (264*I)*nc^4*Pi + 232*x + 440*nc^2*x - 208*nc^4*x + (240*I)*Pi*x + 
        (480*I)*nc^2*Pi*x - (528*I)*nc^4*Pi*x - 353*x^2 - 763*nc^2*x^2 + 
        410*nc^4*x^2 + (384*I)*Pi*x^2 + (1272*I)*nc^2*Pi*x^2 + 
        (264*I)*nc^4*Pi*x^2 + 562*x^3 + 1038*nc^2*x^3 - 476*nc^4*x^3 - 
        (1008*I)*Pi*x^3 - (3024*I)*nc^2*Pi*x^3 - 373*x^4 - 517*nc^2*x^4 + 
        144*nc^4*x^4 + (504*I)*Pi*x^4 + (1512*I)*nc^2*Pi*x^4)*
       H[0, 1, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(16 - 32*nc^2 - 42*nc^4 - (42*I)*Pi - (48*I)*nc^2*Pi - 358*x - 
        156*nc^2*x + 464*nc^4*x + (84*I)*Pi*x + (96*I)*nc^2*Pi*x + 1035*x^2 + 
        373*nc^2*x^2 - 846*nc^4*x^2 - (186*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        (36*I)*nc^4*Pi*x^2 - 860*x^3 - 36*nc^2*x^3 + 468*nc^4*x^3 + 
        (288*I)*Pi*x^3 + 164*x^4 - 80*nc^2*x^4 - 80*nc^4*x^4 - 
        (144*I)*Pi*x^4)*H[0, 1, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(136 + 278*nc^2 - 182*nc^4 - (24*I)*Pi - (36*I)*nc^2*Pi + 
        (108*I)*nc^4*Pi - 170*x - 4*nc^2*x + 722*nc^4*x + (48*I)*Pi*x + 
        (72*I)*nc^2*Pi*x - (216*I)*nc^4*Pi*x - 973*x^2 - 3439*nc^2*x^2 - 
        270*nc^4*x^2 + (648*I)*Pi*x^2 + (1980*I)*nc^2*Pi*x^2 + 
        (108*I)*nc^4*Pi*x^2 + 1970*x^3 + 5862*nc^2*x^3 - 720*nc^4*x^3 - 
        (1344*I)*Pi*x^3 - (4032*I)*nc^2*Pi*x^3 - 1036*x^4 - 2818*nc^2*x^4 + 
        414*nc^4*x^4 + (672*I)*Pi*x^4 + (2016*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(84 + 204*nc^2 - 120*nc^4 - (12*I)*Pi + (36*I)*nc^2*Pi - 
        (36*I)*nc^4*Pi - 260*x - 540*nc^2*x + 280*nc^4*x + (24*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (72*I)*nc^4*Pi*x + 545*x^2 + 1145*nc^2*x^2 - 
        600*nc^4*x^2 - (108*I)*Pi*x^2 + (36*I)*nc^2*Pi*x^2 + 
        (12*I)*nc^4*Pi*x^2 - 772*x^3 - 1476*nc^2*x^3 + 704*nc^4*x^3 + 
        (192*I)*Pi*x^3 + 410*x^4 + 610*nc^2*x^4 - 200*nc^4*x^4 - 
        (96*I)*Pi*x^4)*H[0, 1, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(84 + 204*nc^2 - 120*nc^4 - (48*I)*Pi - (108*I)*nc^2*Pi + 
        (204*I)*nc^4*Pi - 260*x - 540*nc^2*x + 280*nc^4*x + (96*I)*Pi*x + 
        (216*I)*nc^2*Pi*x - (408*I)*nc^4*Pi*x + 545*x^2 + 1145*nc^2*x^2 - 
        600*nc^4*x^2 + (624*I)*Pi*x^2 + (1908*I)*nc^2*Pi*x^2 + 
        (204*I)*nc^4*Pi*x^2 - 772*x^3 - 1476*nc^2*x^3 + 704*nc^4*x^3 - 
        (1344*I)*Pi*x^3 - (4032*I)*nc^2*Pi*x^3 + 410*x^4 + 610*nc^2*x^4 - 
        200*nc^4*x^4 + (672*I)*Pi*x^4 + (2016*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-191 - 280*nc^2 + 168*nc^4 - (18*I)*Pi - (48*I)*nc^2*Pi + 
        (48*I)*nc^4*Pi + 692*x + 784*nc^2*x - 636*nc^4*x + (18*I)*Pi*x + 
        (48*I)*nc^2*Pi*x - (48*I)*nc^4*Pi*x - 1240*x^2 - 1410*nc^2*x^2 + 
        904*nc^4*x^2 + (48*I)*Pi*x^2 + 872*x^3 + 956*nc^2*x^3 - 
        408*nc^4*x^3 - (48*I)*Pi*x^3)*H[0, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x^2) + (a^3*((33*I)*Pi + (66*I)*nc^2*Pi - 
        (33*I)*nc^4*Pi + 243*x + 652*nc^2*x + 187*nc^4*x - (66*I)*Pi*x - 
        (132*I)*nc^2*Pi*x + (66*I)*nc^4*Pi*x - 687*x^2 - 1786*nc^2*x^2 + 
        419*nc^4*x^2 + (75*I)*Pi*x^2 + (192*I)*nc^2*Pi*x^2 - 
        (33*I)*nc^4*Pi*x^2 + 1100*x^3 + 2522*nc^2*x^3 - 1066*nc^4*x^3 - 
        (84*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 - 760*x^4 - 1616*nc^2*x^4 + 
        400*nc^4*x^4 + (42*I)*Pi*x^4 + (126*I)*nc^2*Pi*x^4)*
       H[1, 0, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-31 - 54*nc^2 + 23*nc^4 - (33*I)*Pi - (60*I)*nc^2*Pi + 
        (36*I)*nc^4*Pi + 178*x + 412*nc^2*x - 234*nc^4*x + (66*I)*Pi*x + 
        (120*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x - 389*x^2 - 882*nc^2*x^2 + 
        493*nc^4*x^2 - (417*I)*Pi*x^2 - (60*I)*nc^2*Pi*x^2 + 
        (27*I)*nc^4*Pi*x^2 + 436*x^3 + 824*nc^2*x^3 - 388*nc^4*x^3 + 
        (768*I)*Pi*x^3 - 200*x^4 - 320*nc^2*x^4 + 120*nc^4*x^4 - 
        (384*I)*Pi*x^4)*H[1, 0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-31 - 54*nc^2 + 23*nc^4 + (21*I)*Pi + (48*I)*nc^2*Pi - 
        (219*I)*nc^4*Pi + 178*x + 412*nc^2*x - 234*nc^4*x - (42*I)*Pi*x - 
        (96*I)*nc^2*Pi*x + (438*I)*nc^4*Pi*x - 389*x^2 - 882*nc^2*x^2 + 
        493*nc^4*x^2 + (63*I)*Pi*x^2 + (174*I)*nc^2*Pi*x^2 - 
        (219*I)*nc^4*Pi*x^2 + 436*x^3 + 824*nc^2*x^3 - 388*nc^4*x^3 - 
        (84*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 - 200*x^4 - 320*nc^2*x^4 + 
        120*nc^4*x^4 + (42*I)*Pi*x^4 + (126*I)*nc^2*Pi*x^4)*
       H[1, 0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(43 + 37*nc^2 - 51*nc^4 - (27*I)*Pi - (36*I)*nc^2*Pi + 
        (6*I)*nc^4*Pi - 188*x - 210*nc^2*x + 307*nc^4*x + (54*I)*Pi*x + 
        (72*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 834*x^2 + 741*nc^2*x^2 - 
        715*nc^4*x^2 - (411*I)*Pi*x^2 - (36*I)*nc^2*Pi*x^2 - 1322*x^3 - 
        938*nc^2*x^3 + 676*nc^4*x^3 + (768*I)*Pi*x^3 + 625*x^4 + 
        350*nc^2*x^4 - 211*nc^4*x^4 - (384*I)*Pi*x^4)*H[1, 0, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-34 - 86*nc^2 + 172*nc^4 + (78*I)*Pi + (192*I)*nc^2*Pi - 
        (402*I)*nc^4*Pi - 234*x - 448*nc^2*x + 838*nc^4*x - (156*I)*Pi*x - 
        (384*I)*nc^2*Pi*x + (804*I)*nc^4*Pi*x + 585*x^2 + 923*nc^2*x^2 - 
        1730*nc^4*x^2 + (204*I)*Pi*x^2 + (570*I)*nc^2*Pi*x^2 - 
        (402*I)*nc^4*Pi*x^2 - 226*x^3 + 146*nc^2*x^3 + 588*nc^4*x^3 - 
        (252*I)*Pi*x^3 - (756*I)*nc^2*Pi*x^3 - 163*x^4 - 679*nc^2*x^4 + 
        60*nc^4*x^4 + (126*I)*Pi*x^4 + (378*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(124 + 238*nc^2 - 114*nc^4 - (114*I)*Pi - (120*I)*nc^2*Pi + 
        (54*I)*nc^4*Pi - 540*x - 1104*nc^2*x + 564*nc^4*x + (228*I)*Pi*x + 
        (240*I)*nc^2*Pi*x - (108*I)*nc^4*Pi*x + 813*x^2 + 1691*nc^2*x^2 - 
        878*nc^4*x^2 - (690*I)*Pi*x^2 - (120*I)*nc^2*Pi*x^2 + 
        (36*I)*nc^4*Pi*x^2 - 642*x^3 - 1222*nc^2*x^3 + 580*nc^4*x^3 + 
        (1152*I)*Pi*x^3 + 257*x^4 + 433*nc^2*x^4 - 176*nc^4*x^4 - 
        (576*I)*Pi*x^4)*H[1, 0, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(124 + 238*nc^2 - 114*nc^4 + (54*I)*Pi + (132*I)*nc^2*Pi - 
        (558*I)*nc^4*Pi - 540*x - 1104*nc^2*x + 564*nc^4*x - (108*I)*Pi*x - 
        (264*I)*nc^2*Pi*x + (1116*I)*nc^4*Pi*x + 813*x^2 + 1691*nc^2*x^2 - 
        878*nc^4*x^2 + (180*I)*Pi*x^2 + (510*I)*nc^2*Pi*x^2 - 
        (558*I)*nc^4*Pi*x^2 - 642*x^3 - 1222*nc^2*x^3 + 580*nc^4*x^3 - 
        (252*I)*Pi*x^3 - (756*I)*nc^2*Pi*x^3 + 257*x^4 + 433*nc^2*x^4 - 
        176*nc^4*x^4 + (126*I)*Pi*x^4 + (378*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-338 - 560*nc^2 + 304*nc^4 + (30*I)*Pi + (12*I)*nc^2*Pi + 
        (72*I)*nc^4*Pi + 1274*x + 2232*nc^2*x - 1592*nc^4*x - (30*I)*Pi*x - 
        (12*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x - 3017*x^2 - 3693*nc^2*x^2 + 
        2384*nc^4*x^2 + (576*I)*Pi*x^2 + 2389*x^3 + 2117*nc^2*x^3 - 
        1024*nc^4*x^3 - (576*I)*Pi*x^3)*H[1, 0, 1, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x^2) + (a^3*(57 + 98*nc^2 + 39*nc^4 - (33*I)*Pi - 
        (66*I)*nc^2*Pi - (63*I)*nc^4*Pi - 393*x - 704*nc^2*x + 915*nc^4*x + 
        (66*I)*Pi*x + (132*I)*nc^2*Pi*x + (126*I)*nc^4*Pi*x + 637*x^2 + 
        931*nc^2*x^2 - 1572*nc^4*x^2 + (93*I)*Pi*x^2 + (312*I)*nc^2*Pi*x^2 - 
        (63*I)*nc^4*Pi*x^2 - 143*x^3 + 299*nc^2*x^3 + 568*nc^4*x^3 - 
        (252*I)*Pi*x^3 - (756*I)*nc^2*Pi*x^3 - 235*x^4 - 795*nc^2*x^4 - 
        10*nc^4*x^4 + (126*I)*Pi*x^4 + (378*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(42 + 61*nc^2 - 19*nc^4 - (36*I)*Pi - (60*I)*nc^2*Pi + 
        (3*I)*nc^4*Pi - 234*x - 488*nc^2*x + 254*nc^4*x + (72*I)*Pi*x + 
        (120*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x + 570*x^2 + 1243*nc^2*x^2 - 
        673*nc^4*x^2 - (540*I)*Pi*x^2 - (60*I)*nc^2*Pi*x^2 + 
        (6*I)*nc^4*Pi*x^2 - 594*x^3 - 1232*nc^2*x^3 + 638*nc^4*x^3 + 
        (1008*I)*Pi*x^3 + 214*x^4 + 410*nc^2*x^4 - 196*nc^4*x^4 - 
        (504*I)*Pi*x^4)*H[1, 1, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(42 + 61*nc^2 - 19*nc^4 - (51*I)*Pi - (102*I)*nc^2*Pi - 
        (117*I)*nc^4*Pi - 234*x - 488*nc^2*x + 254*nc^4*x + (102*I)*Pi*x + 
        (204*I)*nc^2*Pi*x + (234*I)*nc^4*Pi*x + 570*x^2 + 1243*nc^2*x^2 - 
        673*nc^4*x^2 + (75*I)*Pi*x^2 + (276*I)*nc^2*Pi*x^2 - 
        (117*I)*nc^4*Pi*x^2 - 594*x^3 - 1232*nc^2*x^3 + 638*nc^4*x^3 - 
        (252*I)*Pi*x^3 - (756*I)*nc^2*Pi*x^3 + 214*x^4 + 410*nc^2*x^4 - 
        196*nc^4*x^4 + (126*I)*Pi*x^4 + (378*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-206 - 372*nc^2 + 224*nc^4 + (24*I)*Pi + (84*I)*nc^2*Pi + 
        (48*I)*nc^4*Pi + 750*x + 1500*nc^2*x - 1088*nc^4*x - (24*I)*Pi*x - 
        (84*I)*nc^2*Pi*x - (48*I)*nc^4*Pi*x - 1797*x^2 - 2315*nc^2*x^2 + 
        1528*nc^4*x^2 + (1008*I)*Pi*x^2 + 1445*x^3 + 1267*nc^2*x^3 - 
        632*nc^4*x^3 - (1008*I)*Pi*x^3)*H[1, 1, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x^2) + (a^3*(-130 - 206*nc^2 + 196*nc^4 - 
        (18*I)*Pi - (24*I)*nc^2*Pi - (282*I)*nc^4*Pi + 306*x + 624*nc^2*x + 
        378*nc^4*x + (36*I)*Pi*x + (48*I)*nc^2*Pi*x + (564*I)*nc^4*Pi*x - 
        593*x^2 - 1711*nc^2*x^2 - 546*nc^4*x^2 + (276*I)*Pi*x^2 + 
        (858*I)*nc^2*Pi*x^2 - (282*I)*nc^4*Pi*x^2 + 944*x^3 + 2748*nc^2*x^3 - 
        440*nc^4*x^3 - (588*I)*Pi*x^3 - (1764*I)*nc^2*Pi*x^3 - 607*x^4 - 
        1633*nc^2*x^4 + 342*nc^4*x^4 + (294*I)*Pi*x^4 + (882*I)*nc^2*Pi*x^4)*
       H[1, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(68 - 28*nc^2 + 96*nc^4 + (48*I)*Pi + (60*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi - 316*x - 556*nc^2*x + 240*nc^4*x - (48*I)*Pi*x - 
        (60*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x + 563*x^2 + 1323*nc^2*x^2 - 
        760*nc^4*x^2 + (816*I)*Pi*x^2 - 319*x^3 - 679*nc^2*x^3 + 
        360*nc^4*x^3 - (816*I)*Pi*x^3)*H[1, 1, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x^2) + (a^3*(68 - 28*nc^2 + 96*nc^4 + (54*I)*Pi + 
        (144*I)*nc^2*Pi + (246*I)*nc^4*Pi - 316*x - 556*nc^2*x + 240*nc^4*x - 
        (54*I)*Pi*x - (144*I)*nc^2*Pi*x - (246*I)*nc^4*Pi*x + 563*x^2 + 
        1323*nc^2*x^2 - 760*nc^4*x^2 - (294*I)*Pi*x^2 - (882*I)*nc^2*Pi*x^2 - 
        319*x^3 - 679*nc^2*x^3 + 360*nc^4*x^3 + (294*I)*Pi*x^3 + 
        (882*I)*nc^2*Pi*x^3)*H[1, 1, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*(-105 - 178*nc^2 - (54*I)*Pi - (48*I)*nc^2*Pi + (96*I)*nc^4*Pi + 
        273*x + 122*nc^2*x + (54*I)*Pi*x + (48*I)*nc^2*Pi*x - 
        (96*I)*nc^4*Pi*x - 661*x^2 + 6*nc^2*x^2 + (408*I)*Pi*x^2 + 635*x^3 + 
        68*nc^2*x^3 - (408*I)*Pi*x^3)*H[1, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x^2) + (651*a^3*(1 + 3*nc^2)*
       H[0, 0, 0, 0, 0, 0, x])/(2*nc^3*Pi) - 
     (3*a^3*(-2 - nc^2 + nc^4 + 4*x + 2*nc^2*x - 2*nc^4*x - 58*x^2 - 
        nc^2*x^2 + 8*nc^4*x^2 + 112*x^3 - 56*x^4)*H[0, 0, 0, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + (357*a^3*(1 + 3*nc^2)*
       H[0, 0, 0, 1, 0, 0, x])/(2*nc^3*Pi) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-9 - 6*nc^2 + 4*nc^4 + 18*x + 12*nc^2*x - 8*nc^4*x - 113*x^2 - 
        6*nc^2*x^2 + 16*nc^4*x^2 + 208*x^3 - 104*x^4)*H[0, 0, 0, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + (651*a^3*(1 + 3*nc^2)*
       H[0, 0, 1, 0, 0, 0, x])/(2*nc^3*Pi) + 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 1, 0, 0, 1, x])/(nc^3*Pi*x^2) + 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 1, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-2 + 2*nc^2 - nc^4 + 4*x - 4*nc^2*x + 2*nc^4*x - 50*x^2 + 
        2*nc^2*x^2 + 6*nc^4*x^2 + 96*x^3 - 48*x^4)*H[0, 0, 1, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-6 - 12*nc^2 + 14*nc^4 - 147*x^2 - 441*nc^2*x^2)*
       H[0, 0, 1, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-3 - 7*nc^2 + 4*nc^4)*H[0, 0, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-3 - 7*nc^2 + 4*nc^4)*H[0, 0, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-13 - 11*nc^2 + 6*nc^4 + 26*x + 22*nc^2*x - 12*nc^4*x - 77*x^2 - 
        11*nc^2*x^2 + 12*nc^4*x^2 + 128*x^3 - 64*x^4)*H[0, 0, 1, 1, 1, 1, x])/
      (nc^3*Pi*(-1 + x)^2*x^2) + (294*a^3*(1 + 3*nc^2)*
       H[0, 1, 0, 0, 0, 0, x])/(nc^3*Pi) - 
     (24*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 0, 0, 1, x])/(nc^3*Pi*x^2) - 
     (24*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-13 - 16*nc^2 + 6*nc^4 + 26*x + 32*nc^2*x - 12*nc^4*x - 37*x^2 - 
        16*nc^2*x^2 + 16*nc^4*x^2 + 48*x^3 - 24*x^4)*H[0, 1, 0, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (9*a^3*(-3 - 6*nc^2 + 7*nc^4 + 14*x^2 + 42*nc^2*x^2)*
       H[0, 1, 0, 1, 0, 0, x])/(nc^3*Pi*x^2) + 
     (15*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) + 
     (15*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 1, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-1 + 16*nc^2 - 12*nc^4 + 2*x - 32*nc^2*x + 24*nc^4*x - 57*x^2 + 
        16*nc^2*x^2 + 112*x^3 - 56*x^4)*H[0, 1, 0, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) + 
     (6*a^3*(-8 - 16*nc^2 + 16*nc^4 + 49*x^2 + 147*nc^2*x^2)*
       H[0, 1, 1, 0, 0, 0, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(-8 - 17*nc^2 + 9*nc^4)*H[0, 1, 1, 0, 0, 1, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(-8 - 17*nc^2 + 9*nc^4)*H[0, 1, 1, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(1 + 6*nc^2 - 4*nc^4 - 2*x - 12*nc^2*x + 8*nc^4*x - 7*x^2 + 
        6*nc^2*x^2 + 16*x^3 - 8*x^4)*H[0, 1, 1, 0, 1, 1, x])/
      (nc^3*Pi*(-1 + x)^2*x^2) + (3*a^3*(-3 - 4*nc^2 + 13*nc^4 + 56*x^2 + 
        168*nc^2*x^2)*H[0, 1, 1, 1, 0, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-7 - 19*nc^2 + 12*nc^4)*H[0, 1, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-7 - 19*nc^2 + 12*nc^4)*H[0, 1, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-30 - 33*nc^2 + 16*nc^4 - 40*x^2)*H[0, 1, 1, 1, 1, 1, x])/
      (nc^3*Pi*x^2) + (105*a^3*(1 + 3*nc^2)*H[1, 0, 0, 0, 0, 0, x])/
      (nc^3*Pi) + (33*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 0, 0, 0, 1, x])/
      (2*nc^3*Pi*x^2) + (33*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 0, 0, 1, 0, x])/
      (2*nc^3*Pi*x^2) - (3*a^3*(-6 - 10*nc^2 + 7*nc^4 + 12*x + 20*nc^2*x - 
        14*nc^4*x - 134*x^2 - 10*nc^2*x^2 + 4*nc^4*x^2 + 256*x^3 - 128*x^4)*
       H[1, 0, 0, 0, 1, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-11 - 22*nc^2 + 75*nc^4 - 14*x^2 - 42*nc^2*x^2)*
       H[1, 0, 0, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-5 - 9*nc^2 + 4*nc^4)*H[1, 0, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-5 - 9*nc^2 + 4*nc^4)*H[1, 0, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-39 - 50*nc^2 + 16*nc^4 + 78*x + 100*nc^2*x - 32*nc^4*x - 
        263*x^2 - 50*nc^2*x^2 + 12*nc^4*x^2 + 448*x^3 - 224*x^4)*
       H[1, 0, 0, 1, 1, 1, x])/(2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-11 - 22*nc^2 + 107*nc^4 - 49*x^2 - 147*nc^2*x^2)*
       H[1, 0, 1, 0, 0, 0, x])/(2*nc^3*Pi*x^2) + 
     (3*a^3*(-2 - 7*nc^2 + 5*nc^4)*H[1, 0, 1, 0, 0, 1, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(-2 - 7*nc^2 + 5*nc^4)*H[1, 0, 1, 0, 1, 0, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(19 + 14*nc^2 - 3*nc^4 - 38*x - 28*nc^2*x + 6*nc^4*x + 115*x^2 + 
        14*nc^2*x^2 - 192*x^3 + 96*x^4)*H[1, 0, 1, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-15 - 36*nc^2 + 101*nc^4 - 21*x^2 - 63*nc^2*x^2)*
       H[1, 0, 1, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(-5 - 11*nc^2 + 6*nc^4)*H[1, 0, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-5 - 11*nc^2 + 6*nc^4)*H[1, 0, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-49 - 56*nc^2 + 8*nc^4 - 224*x^2)*H[1, 0, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*x^2) - (3*a^3*(11 + 22*nc^2 + 85*nc^4 - 112*x^2 - 
        336*nc^2*x^2)*H[1, 1, 0, 0, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, 0, 0, 1, x])/(nc^3*Pi*x^2) - 
     (9*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-14 - 20*nc^2 - nc^4 + 28*x + 40*nc^2*x + 2*nc^4*x - 182*x^2 - 
        20*nc^2*x^2 + 336*x^3 - 168*x^4)*H[1, 1, 0, 0, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(7 + 16*nc^2 + 47*nc^4 - 42*x^2 - 126*nc^2*x^2)*
       H[1, 1, 0, 1, 0, 0, x])/(2*nc^3*Pi*x^2) + 
     (9*a^3*(1 + nc^2)*H[1, 1, 0, 1, 0, 1, x])/(nc^3*Pi*x^2) + 
     (9*a^3*(1 + nc^2)*H[1, 1, 0, 1, 1, 0, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(15 + 22*nc^2 + 124*x^2)*H[1, 1, 0, 1, 1, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-5 + 14*nc^2 + 77*nc^4 - 91*x^2 - 273*nc^2*x^2)*
       H[1, 1, 1, 0, 0, 0, x])/(2*nc^3*Pi*x^2) + 
     (9*a^3*(1 - nc^2 + 2*nc^4)*H[1, 1, 1, 0, 0, 1, x])/(nc^3*Pi*x^2) + 
     (9*a^3*(1 - nc^2 + 2*nc^4)*H[1, 1, 1, 0, 1, 0, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(-9 - 16*nc^2 + 4*nc^4 - 68*x^2)*H[1, 1, 1, 0, 1, 1, x])/
      (nc^3*Pi*x^2) - (3*a^3*(15 + 22*nc^2 + 49*nc^4 - 49*x^2 - 147*nc^2*x^2)*
       H[1, 1, 1, 1, 0, 0, x])/(2*nc^3*Pi*x^2) - 
     (3*a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 0, 1, x])/(nc^3*Pi*x^2) - 
     (3*a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 1, 0, x])/(nc^3*Pi*x^2) + 
     (3*a^3*(18 + 9*nc^2 + 124*x^2)*H[1, 1, 1, 1, 1, 1, x])/(nc^3*Pi*x^2) + 
     (a^3*H[0, 0, 0, x]*(8640 - 2896*nc^2 - 23344*nc^4 - (15282*I)*Pi - 
        (36246*I)*nc^2*Pi + (8736*I)*nc^4*Pi + 684*Pi^2 + 1944*nc^2*Pi^2 + 
        3348*nc^4*Pi^2 + 70857*x + 211532*nc^2*x + 21497*nc^4*x + 
        (28143*I)*Pi*x + (72654*I)*nc^2*Pi*x - (57927*I)*nc^4*Pi*x + 
        3024*Pi^2*x + 7740*nc^2*Pi^2*x - 7188*nc^4*Pi^2*x + (3024*I)*Pi^3*x + 
        (9072*I)*nc^2*Pi^3*x - 64008*x^2 - 209752*nc^2*x^2 + 26768*nc^4*x^2 - 
        (58950*I)*Pi*x^2 - (123258*I)*nc^2*Pi*x^2 + (79224*I)*nc^4*Pi*x^2 - 
        7404*Pi^2*x^2 - 15396*nc^2*Pi^2*x^2 + 6048*nc^4*Pi^2*x^2 - 
        (6048*I)*Pi^3*x^2 - (18144*I)*nc^2*Pi^3*x^2 - 16164*x^3 - 
        2232*nc^2*x^3 - 13932*nc^4*x^3 + (49356*I)*Pi*x^3 + 
        (91584*I)*nc^2*Pi*x^3 - (27972*I)*nc^4*Pi*x^3 + 3132*Pi^2*x^3 + 
        3468*nc^2*Pi^2*x^3 - 1704*nc^4*Pi^2*x^3 + (3024*I)*Pi^3*x^3 + 
        (9072*I)*nc^2*Pi^3*x^3 - 45360*x*Zeta[3] - 136080*nc^2*x*Zeta[3] + 
        90720*x^2*Zeta[3] + 272160*nc^2*x^2*Zeta[3] - 45360*x^3*Zeta[3] - 
        136080*nc^2*x^3*Zeta[3]))/(144*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, 1, x]*(-33129 - 76767*nc^2 + 26604*nc^4 + (11529*I)*Pi + 
        (15897*I)*nc^2*Pi - (468*I)*nc^4*Pi - 936*Pi^2 - 840*nc^2*Pi^2 + 
        1632*nc^4*Pi^2 - (1260*I)*Pi^3 - (504*I)*nc^2*Pi^3 + 
        (2196*I)*nc^4*Pi^3 + 139149*x + 178443*nc^2*x - 49284*nc^4*x - 
        (52641*I)*Pi*x - (74541*I)*nc^2*Pi*x + (38196*I)*nc^4*Pi*x + 
        144*Pi^2*x - 5112*nc^2*Pi^2*x + 96*nc^4*Pi^2*x + (1260*I)*Pi^3*x + 
        (504*I)*nc^2*Pi^3*x - (2196*I)*nc^4*Pi^3*x - 130896*x^2 - 
        114064*nc^2*x^2 + 20232*nc^4*x^2 + (85698*I)*Pi*x^2 + 
        (128292*I)*nc^2*Pi*x^2 - (73296*I)*nc^4*Pi*x^2 + 1782*Pi^2*x^2 + 
        9834*nc^2*Pi^2*x^2 - 4224*nc^4*Pi^2*x^2 - (3204*I)*Pi^3*x^2 - 
        (5292*I)*nc^2*Pi^3*x^2 + 24444*x^3 + 21996*nc^2*x^3 + 2448*nc^4*x^3 - 
        (48492*I)*Pi*x^3 - (69444*I)*nc^2*Pi*x^3 + (31536*I)*nc^4*Pi*x^3 - 
        342*Pi^2*x^3 - 3522*nc^2*Pi^2*x^3 + 2208*nc^4*Pi^2*x^3 + 
        (3204*I)*Pi^3*x^3 + (5292*I)*nc^2*Pi^3*x^3 + 11736*Zeta[3] + 
        1872*nc^2*Zeta[3] - 7992*nc^4*Zeta[3] - 11736*x*Zeta[3] - 
        1872*nc^2*x*Zeta[3] + 7992*nc^4*x*Zeta[3] - 11880*x^2*Zeta[3] + 
        31752*nc^2*x^2*Zeta[3] + 11880*x^3*Zeta[3] - 31752*nc^2*x^3*Zeta[3]))/
      (144*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*H[0, 0, x]*(122400 + 476480*nc^2 + 267680*nc^4 + (166680*I)*Pi + 
        (193310*I)*nc^2*Pi - (127990*I)*nc^4*Pi + 6330*Pi^2 + 
        27670*nc^2*Pi^2 - 46760*nc^4*Pi^2 + (5520*I)*Pi^3 + 
        (22080*I)*nc^2*Pi^3 + (720*I)*nc^4*Pi^3 - 319770*x - 891290*nc^2*x - 
        485120*nc^4*x + (97650*I)*Pi*x + (434330*I)*nc^2*Pi*x + 
        (874160*I)*nc^4*Pi*x - 196200*Pi^2*x - 516785*nc^2*Pi^2*x + 
        176785*nc^4*Pi^2*x - (86040*I)*Pi^3*x - (254400*I)*nc^2*Pi^3*x + 
        (35160*I)*nc^4*Pi^3*x + 2226*Pi^4*x + 6678*nc^2*Pi^4*x - 594540*x^2 - 
        585810*nc^2*x^2 + 210150*nc^4*x^2 + (230580*I)*Pi*x^2 + 
        (228530*I)*nc^2*Pi*x^2 - (1124350*I)*nc^4*Pi*x^2 + 333210*Pi^2*x^2 + 
        761230*nc^2*Pi^2*x^2 - 226880*nc^4*Pi^2*x^2 + (152640*I)*Pi^3*x^2 + 
        (408000*I)*nc^2*Pi^3*x^2 - (67440*I)*nc^4*Pi^3*x^2 - 4452*Pi^4*x^2 - 
        13356*nc^2*Pi^4*x^2 + 780840*x^3 + 924480*nc^2*x^3 - 
        143640*nc^4*x^3 - (546480*I)*Pi*x^3 - (941400*I)*nc^2*Pi*x^3 + 
        (394920*I)*nc^4*Pi*x^3 - 146460*Pi^2*x^3 - 256080*nc^2*Pi^2*x^3 + 
        85860*nc^4*Pi^2*x^3 - (71100*I)*Pi^3*x^3 - (165060*I)*nc^2*Pi^3*x^3 + 
        (25560*I)*nc^4*Pi^3*x^3 + 2226*Pi^4*x^3 + 6678*nc^2*Pi^4*x^3 - 
        116640*Zeta[3] - 357120*nc^2*Zeta[3] - 80160*nc^4*Zeta[3] + 
        417840*x*Zeta[3] + 1245600*nc^2*x*Zeta[3] + 26160*nc^4*x*Zeta[3] - 
        (241920*I)*Pi*x*Zeta[3] - (725760*I)*nc^2*Pi*x*Zeta[3] - 
        461760*x^2*Zeta[3] - 1532160*nc^2*x^2*Zeta[3] + 
        36000*nc^4*x^2*Zeta[3] + (483840*I)*Pi*x^2*Zeta[3] + 
        (1451520*I)*nc^2*Pi*x^2*Zeta[3] + 181800*x^3*Zeta[3] + 
        725400*nc^2*x^3*Zeta[3] + 30960*nc^4*x^3*Zeta[3] - 
        (241920*I)*Pi*x^3*Zeta[3] - (725760*I)*nc^2*Pi*x^3*Zeta[3]))/
      (1440*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[0, 1, 1, x]*(43497 + 72767*nc^2 - 43416*nc^4 - (14481*I)*Pi - 
        (17175*I)*nc^2*Pi + (11052*I)*nc^4*Pi + 3354*Pi^2 + 5202*nc^2*Pi^2 - 
        3588*nc^4*Pi^2 + (972*I)*Pi^3 + (864*I)*nc^2*Pi^3 + 
        (360*I)*nc^4*Pi^3 - 196344*x - 321997*nc^2*x + 202581*nc^4*x + 
        (69120*I)*Pi*x + (76146*I)*nc^2*Pi*x - (60192*I)*nc^4*Pi*x - 
        13212*Pi^2*x - 16980*nc^2*Pi^2*x + 13212*nc^4*Pi^2*x - 
        (1944*I)*Pi^3*x - (1728*I)*nc^2*Pi^3*x - (720*I)*nc^4*Pi^3*x + 
        372447*x^2 + 625068*nc^2*x^2 - 369747*nc^4*x^2 - (122571*I)*Pi*x^2 - 
        (117306*I)*nc^2*Pi*x^2 + (86733*I)*nc^4*Pi*x^2 + 25644*Pi^2*x^2 + 
        30324*nc^2*Pi^2*x^2 - 22464*nc^4*Pi^2*x^2 + (6444*I)*Pi^3*x^2 + 
        (12960*I)*nc^2*Pi^3*x^2 + (144*I)*nc^4*Pi^3*x^2 - 340380*x^3 - 
        587086*nc^2*x^3 + 301050*nc^4*x^3 + (84654*I)*Pi*x^3 + 
        (73896*I)*nc^2*Pi*x^3 - (47016*I)*nc^4*Pi*x^3 - 26904*Pi^2*x^3 - 
        31224*nc^2*Pi^2*x^3 + 18504*nc^4*Pi^2*x^3 - (10944*I)*Pi^3*x^3 - 
        (24192*I)*nc^2*Pi^3*x^3 + 120780*x^4 + 211248*nc^2*x^4 - 
        90468*nc^4*x^4 - (14148*I)*Pi*x^4 - (15768*I)*nc^2*Pi*x^4 + 
        (12204*I)*nc^4*Pi*x^4 + 11232*Pi^2*x^4 + 12504*nc^2*Pi^2*x^4 - 
        5160*nc^4*Pi^2*x^4 + (5472*I)*Pi^3*x^4 + (12096*I)*nc^2*Pi^3*x^4 - 
        72*Zeta[3] + 5040*nc^2*Zeta[3] - 9144*nc^4*Zeta[3] + 144*x*Zeta[3] - 
        10080*nc^2*x*Zeta[3] + 18288*nc^4*x*Zeta[3] - 12168*x^2*Zeta[3] - 
        67536*nc^2*x^2*Zeta[3] - 8496*nc^4*x^2*Zeta[3] + 24192*x^3*Zeta[3] + 
        145152*nc^2*x^3*Zeta[3] - 12096*x^4*Zeta[3] - 
        72576*nc^2*x^4*Zeta[3]))/(144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 0, x]*((-10170*I)*Pi - (16371*I)*nc^2*Pi + 
        (6201*I)*nc^4*Pi - 1284*Pi^2 - 2148*nc^2*Pi^2 + 1584*nc^4*Pi^2 + 
        (216*I)*Pi^3 + (576*I)*nc^2*Pi^3 - (936*I)*nc^4*Pi^3 + 20394*x + 
        18791*nc^2*x + 16811*nc^4*x + (30060*I)*Pi*x + (69342*I)*nc^2*Pi*x - 
        (66090*I)*nc^4*Pi*x + 5208*Pi^2*x + 12192*nc^2*Pi^2*x + 
        1128*nc^4*Pi^2*x - (432*I)*Pi^3*x - (1152*I)*nc^2*Pi^3*x + 
        (1872*I)*nc^4*Pi^3*x - 55989*x^2 - 93241*nc^2*x^2 + 119744*nc^4*x^2 - 
        (56385*I)*Pi*x^2 - (134733*I)*nc^2*Pi*x^2 + (70404*I)*nc^4*Pi*x^2 - 
        10086*Pi^2*x^2 - 25962*nc^2*Pi^2*x^2 + 3084*nc^4*Pi^2*x^2 - 
        (540*I)*Pi^3*x^2 - (1692*I)*nc^2*Pi^3*x^2 - (936*I)*nc^4*Pi^3*x^2 + 
        140256*x^3 + 256106*nc^2*x^3 - 220138*nc^4*x^3 + (25542*I)*Pi*x^3 + 
        (51882*I)*nc^2*Pi*x^3 + (2112*I)*nc^4*Pi*x^3 + 15072*Pi^2*x^3 + 
        33936*nc^2*Pi^2*x^3 - 11544*nc^4*Pi^2*x^3 + (1512*I)*Pi^3*x^3 + 
        (4536*I)*nc^2*Pi^3*x^3 - 112500*x^4 - 191484*nc^2*x^4 + 
        78984*nc^4*x^4 + (15012*I)*Pi*x^4 + (37908*I)*nc^2*Pi*x^4 - 
        (8640*I)*nc^4*Pi*x^4 - 10242*Pi^2*x^4 - 21090*nc^2*Pi^2*x^4 + 
        5376*nc^4*Pi^2*x^4 - (756*I)*Pi^3*x^4 - (2268*I)*nc^2*Pi^3*x^4 - 
        432*Zeta[3] + 8208*nc^4*Zeta[3] + 864*x*Zeta[3] - 
        16416*nc^4*x*Zeta[3] - 14040*x^2*Zeta[3] - 40824*nc^2*x^2*Zeta[3] + 
        8208*nc^4*x^2*Zeta[3] + 27216*x^3*Zeta[3] + 81648*nc^2*x^3*Zeta[3] - 
        13608*x^4*Zeta[3] - 40824*nc^2*x^4*Zeta[3]))/
      (144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 0, 1, x]*((-4596*I)*Pi - (5110*I)*nc^2*Pi + (4620*I)*nc^4*Pi + 
        530*Pi^2 + 790*nc^2*Pi^2 - 748*nc^4*Pi^2 + (264*I)*Pi^3 + 
        (396*I)*nc^2*Pi^3 - (324*I)*nc^4*Pi^3 - 1176*x - 1917*nc^2*x + 
        741*nc^4*x + (22422*I)*Pi*x + (24500*I)*nc^2*Pi*x - 
        (24480*I)*nc^4*Pi*x - 3168*Pi^2*x - 3180*nc^2*Pi^2*x + 
        3580*nc^4*Pi^2*x - (528*I)*Pi^3*x - (792*I)*nc^2*Pi^3*x + 
        (648*I)*nc^4*Pi^3*x + 14904*x^2 + 41799*nc^2*x^2 - 26895*nc^4*x^2 - 
        (47589*I)*Pi*x^2 - (52785*I)*nc^2*Pi*x^2 + (43662*I)*nc^4*Pi*x^2 + 
        5428*Pi^2*x^2 + 872*nc^2*Pi^2*x^2 - 3272*nc^4*Pi^2*x^2 + 
        (2508*I)*Pi^3*x^2 + (5688*I)*nc^2*Pi^3*x^2 - (408*I)*nc^4*Pi^3*x^2 - 
        30318*x^3 - 74931*nc^2*x^3 + 44613*nc^4*x^3 + (39582*I)*Pi*x^3 + 
        (48764*I)*nc^2*Pi*x^3 - (33336*I)*nc^4*Pi*x^3 - 1572*Pi^2*x^3 + 
        5540*nc^2*Pi^2*x^3 - 576*nc^4*Pi^2*x^3 - (4488*I)*Pi^3*x^3 - 
        (10584*I)*nc^2*Pi^3*x^3 + 17436*x^4 + 34836*nc^2*x^4 - 
        17400*nc^4*x^4 - (8532*I)*Pi*x^4 - (14580*I)*nc^2*Pi*x^4 + 
        (9576*I)*nc^4*Pi*x^4 - 1322*Pi^2*x^4 - 3574*nc^2*Pi^2*x^4 + 
        632*nc^4*Pi^2*x^4 + (2244*I)*Pi^3*x^4 + (5292*I)*nc^2*Pi^3*x^4 - 
        360*Zeta[3] - 216*nc^2*Zeta[3] + 432*nc^4*Zeta[3] + 720*x*Zeta[3] + 
        432*nc^2*x*Zeta[3] - 864*nc^4*x*Zeta[3] - 9792*x^2*Zeta[3] - 
        31968*nc^2*x^2*Zeta[3] + 576*nc^4*x^2*Zeta[3] + 18864*x^3*Zeta[3] + 
        63504*nc^2*x^3*Zeta[3] - 9432*x^4*Zeta[3] - 31752*nc^2*x^4*Zeta[3]))/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 0, x]*((-1215*I)*Pi - (2871*I)*nc^2*Pi + (1656*I)*nc^4*Pi - 
        8*Pi^2 - 144*nc^2*Pi^2 + 56*nc^4*Pi^2 - (168*I)*Pi^3 - 
        (360*I)*nc^2*Pi^3 + (288*I)*nc^4*Pi^3 - 1176*x - 1917*nc^2*x + 
        741*nc^4*x + (2148*I)*Pi*x + (1880*I)*nc^2*Pi*x - 
        (10240*I)*nc^4*Pi*x + 384*Pi^2*x + 1824*nc^2*Pi^2*x + 
        1488*nc^4*Pi^2*x + (336*I)*Pi^3*x + (720*I)*nc^2*Pi^3*x - 
        (576*I)*nc^4*Pi^3*x + 14904*x^2 + 41799*nc^2*x^2 - 26895*nc^4*x^2 + 
        (6945*I)*Pi*x^2 + (24293*I)*nc^2*Pi*x^2 - (10780*I)*nc^4*Pi*x^2 - 
        3364*Pi^2*x^2 - 9284*nc^2*Pi^2*x^2 + 2624*nc^4*Pi^2*x^2 + 
        (420*I)*Pi^3*x^2 + (1404*I)*nc^2*Pi^3*x^2 + (288*I)*nc^4*Pi^3*x^2 - 
        30318*x^3 - 74931*nc^2*x^3 + 44613*nc^4*x^3 - (27006*I)*Pi*x^3 - 
        (61426*I)*nc^2*Pi*x^3 + (35648*I)*nc^4*Pi*x^3 + 7812*Pi^2*x^3 + 
        16324*nc^2*Pi^2*x^3 - 7784*nc^4*Pi^2*x^3 - (1176*I)*Pi^3*x^3 - 
        (3528*I)*nc^2*Pi^3*x^3 + 17436*x^4 + 34836*nc^2*x^4 - 
        17400*nc^4*x^4 + (20268*I)*Pi*x^4 + (39852*I)*nc^2*Pi*x^4 - 
        (14832*I)*nc^4*Pi*x^4 - 5348*Pi^2*x^4 - 9348*nc^2*Pi^2*x^4 + 
        3088*nc^4*Pi^2*x^4 + (588*I)*Pi^3*x^4 + (1764*I)*nc^2*Pi^3*x^4 + 
        288*Zeta[3] - 288*nc^4*Zeta[3] - 576*x*Zeta[3] + 576*nc^4*x*Zeta[3] - 
        9792*x^2*Zeta[3] - 30240*nc^2*x^2*Zeta[3] - 288*nc^4*x^2*Zeta[3] + 
        20160*x^3*Zeta[3] + 60480*nc^2*x^3*Zeta[3] - 10080*x^4*Zeta[3] - 
        30240*nc^2*x^4*Zeta[3]))/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, 0, x]*(-2238 - 2229*nc^2 - 9*nc^4 - (3741*I)*Pi - 
        (8256*I)*nc^2*Pi + (3843*I)*nc^4*Pi + 536*Pi^2 + 876*nc^2*Pi^2 + 
        220*nc^4*Pi^2 - (168*I)*Pi^3 - (144*I)*nc^2*Pi^3 - (24*I)*nc^4*Pi^3 + 
        11286*x + 26826*nc^2*x - 15540*nc^4*x + (14958*I)*Pi*x + 
        (35012*I)*nc^2*Pi*x - (32926*I)*nc^4*Pi*x - 4012*Pi^2*x - 
        7896*nc^2*Pi^2*x + 7164*nc^4*Pi^2*x + (336*I)*Pi^3*x + 
        (288*I)*nc^2*Pi^3*x + (48*I)*nc^4*Pi^3*x - 28938*x^2 - 
        75888*nc^2*x^2 + 46950*nc^4*x^2 - (20751*I)*Pi*x^2 - 
        (43996*I)*nc^2*Pi*x^2 + (30485*I)*nc^4*Pi*x^2 + 7976*Pi^2*x^2 + 
        15220*nc^2*Pi^2*x^2 - 13980*nc^4*Pi^2*x^2 - (84*I)*Pi^3*x^2 + 
        (108*I)*nc^2*Pi^3*x^2 - (24*I)*nc^4*Pi^3*x^2 + 34566*x^3 + 
        79539*nc^2*x^3 - 44973*nc^4*x^3 + (1998*I)*Pi*x^3 - 
        (2158*I)*nc^2*Pi*x^3 + (8696*I)*nc^4*Pi*x^3 - 5276*Pi^2*x^3 - 
        8428*nc^2*Pi^2*x^3 + 7496*nc^4*Pi^2*x^3 - (168*I)*Pi^3*x^3 - 
        (504*I)*nc^2*Pi^3*x^3 - 14676*x^4 - 28248*nc^2*x^4 + 13572*nc^4*x^4 + 
        (8820*I)*Pi*x^4 + (21960*I)*nc^2*Pi*x^4 - (8388*I)*nc^4*Pi*x^4 + 
        328*Pi^2*x^4 - 752*nc^2*Pi^2*x^4 - 1200*nc^4*Pi^2*x^4 + 
        (84*I)*Pi^3*x^4 + (252*I)*nc^2*Pi^3*x^4 + 1392*Zeta[3] + 
        1488*nc^2*Zeta[3] + 2784*nc^4*Zeta[3] - 2784*x*Zeta[3] - 
        2976*nc^2*x*Zeta[3] - 5568*nc^4*x*Zeta[3] - 2640*x^2*Zeta[3] - 
        10608*nc^2*x^2*Zeta[3] + 2784*nc^4*x^2*Zeta[3] + 8064*x^3*Zeta[3] + 
        24192*nc^2*x^3*Zeta[3] - 4032*x^4*Zeta[3] - 12096*nc^2*x^4*Zeta[3]))/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 1, x]*(-2238 - 2229*nc^2 - 9*nc^4 - (5940*I)*Pi - 
        (6628*I)*nc^2*Pi + (4740*I)*nc^4*Pi + 1568*Pi^2 + 2124*nc^2*Pi^2 - 
        1464*nc^4*Pi^2 + (540*I)*Pi^3 + (840*I)*nc^2*Pi^3 - 
        (1536*I)*nc^4*Pi^3 + 11286*x + 26826*nc^2*x - 15540*nc^4*x + 
        (26244*I)*Pi*x + (34208*I)*nc^2*Pi*x - (26184*I)*nc^4*Pi*x - 
        6904*Pi^2*x - 10304*nc^2*Pi^2*x + 7580*nc^4*Pi^2*x - 
        (1080*I)*Pi^3*x - (1680*I)*nc^2*Pi^3*x + (3072*I)*nc^4*Pi^3*x - 
        28938*x^2 - 75888*nc^2*x^2 + 46950*nc^4*x^2 - (55389*I)*Pi*x^2 - 
        (84606*I)*nc^2*Pi*x^2 + (57075*I)*nc^4*Pi*x^2 + 12866*Pi^2*x^2 + 
        21094*nc^2*Pi^2*x^2 - 14236*nc^4*Pi^2*x^2 + (1272*I)*Pi^3*x^2 + 
        (1596*I)*nc^2*Pi^3*x^2 - (1512*I)*nc^4*Pi^3*x^2 + 34566*x^3 + 
        79539*nc^2*x^3 - 44973*nc^4*x^3 + (55254*I)*Pi*x^3 + 
        (89996*I)*nc^2*Pi*x^3 - (51960*I)*nc^4*Pi*x^3 - 12188*Pi^2*x^3 - 
        20292*nc^2*Pi^2*x^3 + 11464*nc^4*Pi^2*x^3 - (1464*I)*Pi^3*x^3 - 
        (1512*I)*nc^2*Pi^3*x^3 - 14676*x^4 - 28248*nc^2*x^4 + 
        13572*nc^4*x^4 - (19980*I)*Pi*x^4 - (32472*I)*nc^2*Pi*x^4 + 
        (16020*I)*nc^4*Pi*x^4 + 4666*Pi^2*x^4 + 7434*nc^2*Pi^2*x^4 - 
        3416*nc^4*Pi^2*x^4 + (732*I)*Pi^3*x^4 + (756*I)*nc^2*Pi^3*x^4 - 
        2856*Zeta[3] - 3840*nc^2*Zeta[3] + 7896*nc^4*Zeta[3] + 
        5712*x*Zeta[3] + 7680*nc^2*x*Zeta[3] - 15792*nc^4*x*Zeta[3] + 
        240*x^2*Zeta[3] - 8376*nc^2*x^2*Zeta[3] + 7752*nc^4*x^2*Zeta[3] - 
        6192*x^3*Zeta[3] + 9072*nc^2*x^3*Zeta[3] + 3096*x^4*Zeta[3] - 
        4536*nc^2*x^4*Zeta[3]))/(48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, 0, x]*((-67140*I)*Pi - (66870*I)*nc^2*Pi - (270*I)*nc^4*Pi - 
        55485*Pi^2 - 90000*nc^2*Pi^2 + 37875*nc^4*Pi^2 - (6240*I)*Pi^3 - 
        (9840*I)*nc^2*Pi^3 + (1200*I)*nc^4*Pi^3 + 1926*Pi^4 + 
        3060*nc^2*Pi^4 + 834*nc^4*Pi^4 + 89190*x + 351270*nc^2*x - 
        262080*nc^4*x + (178920*I)*Pi*x + (729010*I)*nc^2*Pi*x - 
        (702170*I)*nc^4*Pi*x + 213630*Pi^2*x + 390260*nc^2*Pi^2*x - 
        105790*nc^4*Pi^2*x + (26400*I)*Pi^3*x + (54000*I)*nc^2*Pi^3*x - 
        (37680*I)*nc^4*Pi^3*x - 3852*Pi^4*x - 6120*nc^2*Pi^4*x - 
        1668*nc^4*Pi^4*x - 994770*x^2 - 1573560*nc^2*x^2 + 578790*nc^4*x^2 - 
        (551250*I)*Pi*x^2 - (1669130*I)*nc^2*Pi*x^2 + (292960*I)*nc^4*Pi*
         x^2 - 372660*Pi^2*x^2 - 765310*nc^2*Pi^2*x^2 + 
        477170*nc^4*Pi^2*x^2 - (35100*I)*Pi^3*x^2 - (63180*I)*nc^2*Pi^3*x^2 + 
        (76320*I)*nc^4*Pi^3*x^2 - 4710*Pi^4*x^2 - 16848*nc^2*Pi^4*x^2 + 
        834*nc^4*Pi^4*x^2 + 1686420*x^3 + 2146770*nc^2*x^3 - 
        460350*nc^4*x^3 - (28620*I)*Pi*x^3 + (163870*I)*nc^2*Pi*x^3 + 
        (850390*I)*nc^4*Pi*x^3 + 498510*Pi^2*x^3 + 949010*nc^2*Pi^2*x^3 - 
        653560*nc^4*Pi^2*x^3 + (25920*I)*Pi^3*x^3 + (9600*I)*nc^2*Pi^3*x^3 - 
        (45840*I)*nc^4*Pi^3*x^3 + 13272*Pi^4*x^3 + 39816*nc^2*Pi^4*x^3 - 
        780840*x^4 - 924480*nc^2*x^4 + 143640*nc^4*x^4 + (546480*I)*Pi*x^4 + 
        (941400*I)*nc^2*Pi*x^4 - (394920*I)*nc^4*Pi*x^4 - 301560*Pi^2*x^4 - 
        512520*nc^2*Pi^2*x^4 + 234720*nc^4*Pi^2*x^4 - (12060*I)*Pi^3*x^4 + 
        (6300*I)*nc^2*Pi^3*x^4 + (9000*I)*nc^4*Pi^3*x^4 - 6636*Pi^4*x^4 - 
        19908*nc^2*Pi^4*x^4 - 38880*Zeta[3] - 36000*nc^2*Zeta[3] + 
        11520*nc^4*Zeta[3] - (23040*I)*Pi*Zeta[3] - (33120*I)*nc^2*Pi*
         Zeta[3] - (41760*I)*nc^4*Pi*Zeta[3] + 174720*x*Zeta[3] + 
        330240*nc^2*x*Zeta[3] + 80640*nc^4*x*Zeta[3] + 
        (46080*I)*Pi*x*Zeta[3] + (66240*I)*nc^2*Pi*x*Zeta[3] + 
        (83520*I)*nc^4*Pi*x*Zeta[3] - 417600*x^2*Zeta[3] - 
        1071840*nc^2*x^2*Zeta[3] + 137280*nc^4*x^2*Zeta[3] - 
        (7920*I)*Pi*x^2*Zeta[3] + (12240*I)*nc^2*Pi*x^2*Zeta[3] - 
        (41760*I)*nc^4*Pi*x^2*Zeta[3] + 545280*x^3*Zeta[3] + 
        1471680*nc^2*x^3*Zeta[3] - 399360*nc^4*x^3*Zeta[3] - 
        (30240*I)*Pi*x^3*Zeta[3] - (90720*I)*nc^2*Pi*x^3*Zeta[3] - 
        293040*x^4*Zeta[3] - 770400*nc^2*x^4*Zeta[3] + 
        149040*nc^4*x^4*Zeta[3] + (15120*I)*Pi*x^4*Zeta[3] + 
        (45360*I)*nc^2*Pi*x^4*Zeta[3]))/(1440*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, 1, x]*(-874530 - 2978050*nc^2 + 1218240*nc^4 + (679050*I)*Pi + 
        (1307400*I)*nc^2*Pi - (398250*I)*nc^4*Pi - 116100*Pi^2 - 
        156045*nc^2*Pi^2 + 142425*nc^4*Pi^2 - (35280*I)*Pi^3 - 
        (19440*I)*nc^2*Pi^3 - (5400*I)*nc^4*Pi^3 + 12672*Pi^4 + 
        15858*nc^2*Pi^4 + 9828*nc^4*Pi^4 + 5394600*x + 12304730*nc^2*x - 
        4034610*nc^4*x - (4040280*I)*Pi*x - (5820240*I)*nc^2*Pi*x + 
        (2536920*I)*nc^4*Pi*x + 246780*Pi^2*x - 164010*nc^2*Pi^2*x - 
        2970*nc^4*Pi^2*x + (130680*I)*Pi^3*x + (38880*I)*nc^2*Pi^3*x - 
        (165240*I)*nc^4*Pi^3*x - 25344*Pi^4*x - 31716*nc^2*Pi^4*x - 
        19656*nc^4*Pi^4*x - 10512450*x^2 - 18142990*nc^2*x^2 + 
        4845420*nc^4*x^2 + (7587810*I)*Pi*x^2 + (10480590*I)*nc^2*Pi*x^2 - 
        (5268240*I)*nc^4*Pi*x^2 + 172890*Pi^2*x^2 + 1389855*nc^2*Pi^2*x^2 - 
        730395*nc^4*Pi^2*x^2 - (65700*I)*Pi^3*x^2 + (174060*I)*nc^2*Pi^3*
         x^2 + (220680*I)*nc^4*Pi^3*x^2 + 4122*Pi^4*x^2 - 
        43488*nc^2*Pi^4*x^2 + 9630*nc^4*Pi^4*x^2 + 8334900*x^3 + 
        11589750*nc^2*x^3 - 2459970*nc^4*x^3 - (5866020*I)*Pi*x^3 - 
        (8791950*I)*nc^2*Pi*x^3 + (4314330*I)*nc^4*Pi*x^3 - 625590*Pi^2*x^3 - 
        1627440*nc^2*Pi^2*x^3 + 879480*nc^4*Pi^2*x^3 - (122400*I)*Pi^3*x^3 - 
        (434160*I)*nc^2*Pi^3*x^3 + (5040*I)*nc^4*Pi^3*x^3 + 17100*Pi^4*x^3 + 
        118692*nc^2*Pi^4*x^3 - 2342520*x^4 - 2773440*nc^2*x^4 + 
        430920*nc^4*x^4 + (1639440*I)*Pi*x^4 + (2824200*I)*nc^2*Pi*x^4 - 
        (1184760*I)*nc^4*Pi*x^4 + 322020*Pi^2*x^4 + 557640*nc^2*Pi^2*x^4 - 
        288540*nc^4*Pi^2*x^4 + (106380*I)*Pi^3*x^4 + (270540*I)*nc^2*Pi^3*
         x^4 - (41040*I)*nc^4*Pi^3*x^4 - 8550*Pi^4*x^4 - 
        59346*nc^2*Pi^4*x^4 + 262080*Zeta[3] + 483840*nc^2*Zeta[3] + 
        62640*nc^4*Zeta[3] - (254880*I)*Pi*Zeta[3] - (211680*I)*nc^2*Pi*
         Zeta[3] + (92880*I)*nc^4*Pi*Zeta[3] - 1293840*x*Zeta[3] - 
        2554560*nc^2*x*Zeta[3] + 1602720*nc^4*x*Zeta[3] + 
        (509760*I)*Pi*x*Zeta[3] + (423360*I)*nc^2*Pi*x*Zeta[3] - 
        (185760*I)*nc^4*Pi*x*Zeta[3] + 2062440*x^2*Zeta[3] + 
        4130280*nc^2*x^2*Zeta[3] - 3214080*nc^4*x^2*Zeta[3] + 
        (250560*I)*Pi*x^2*Zeta[3] + (60480*I)*nc^2*Pi*x^2*Zeta[3] + 
        (99360*I)*nc^4*Pi*x^2*Zeta[3] - 1185120*x^3*Zeta[3] - 
        2220480*nc^2*x^3*Zeta[3] + 1762560*nc^4*x^3*Zeta[3] - 
        (1010880*I)*Pi*x^3*Zeta[3] - (544320*I)*nc^2*Pi*x^3*Zeta[3] + 
        72360*x^4*Zeta[3] - 18360*nc^2*x^4*Zeta[3] - 298080*nc^4*x^4*
         Zeta[3] + (505440*I)*Pi*x^4*Zeta[3] + (272160*I)*nc^2*Pi*x^4*
         Zeta[3]))/(4320*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((-434970*I)*Pi - (727670*I)*nc^2*Pi + 
        (434160*I)*nc^4*Pi + 114135*Pi^2 + 185045*nc^2*Pi^2 - 
        117900*nc^4*Pi^2 + (22980*I)*Pi^3 + (41460*I)*nc^2*Pi^3 - 
        (26400*I)*nc^4*Pi^3 - 3450*Pi^4 - 5244*nc^2*Pi^4 + 5778*nc^4*Pi^4 - 
        89190*x - 351270*nc^2*x + 262080*nc^4*x + (1883880*I)*Pi*x + 
        (3050320*I)*nc^2*Pi*x - (1935720*I)*nc^4*Pi*x - 433860*Pi^2*x - 
        667630*nc^2*Pi^2*x + 451680*nc^4*Pi^2*x - (64320*I)*Pi^3*x - 
        (75240*I)*nc^2*Pi^3*x + (101640*I)*nc^4*Pi^3*x + 6900*Pi^4*x + 
        10488*nc^2*Pi^4*x - 11556*nc^4*Pi^4*x + 994770*x^2 + 
        1573560*nc^2*x^2 - 578790*nc^4*x^2 - (3034350*I)*Pi*x^2 - 
        (4671810*I)*nc^2*Pi*x^2 + (2808720*I)*nc^4*Pi*x^2 + 741570*Pi^2*x^2 + 
        1236390*nc^2*Pi^2*x^2 - 799050*nc^4*Pi^2*x^2 + (9720*I)*Pi^3*x^2 - 
        (126240*I)*nc^2*Pi^3*x^2 - (92280*I)*nc^4*Pi^3*x^2 + 10326*Pi^4*x^2 + 
        33060*nc^2*Pi^4*x^2 + 6624*nc^4*Pi^4*x^2 - 1686420*x^3 - 
        2146770*nc^2*x^3 + 460350*nc^4*x^3 + (2157300*I)*Pi*x^3 + 
        (3284170*I)*nc^2*Pi*x^3 - (1670310*I)*nc^4*Pi*x^3 - 740730*Pi^2*x^3 - 
        1308940*nc^2*Pi^2*x^3 + 686160*nc^4*Pi^2*x^3 + (74280*I)*Pi^3*x^3 + 
        (299880*I)*nc^2*Pi^3*x^3 - (1680*I)*nc^4*Pi^3*x^3 - 27552*Pi^4*x^3 - 
        76608*nc^2*Pi^4*x^3 + 780840*x^4 + 924480*nc^2*x^4 - 
        143640*nc^4*x^4 - (546480*I)*Pi*x^4 - (941400*I)*nc^2*Pi*x^4 + 
        (394920*I)*nc^4*Pi*x^4 + 328620*Pi^2*x^4 + 560580*nc^2*Pi^2*x^4 - 
        214320*nc^4*Pi^2*x^4 - (45720*I)*Pi^3*x^4 - (143640*I)*nc^2*Pi^3*
         x^4 + (15840*I)*nc^4*Pi^3*x^4 + 13776*Pi^4*x^4 + 
        38304*nc^2*Pi^4*x^4 - 34920*Zeta[3] - 43560*nc^2*Zeta[3] + 
        30240*nc^4*Zeta[3] + (78480*I)*Pi*Zeta[3] + (135360*I)*nc^2*Pi*
         Zeta[3] - (55440*I)*nc^4*Pi*Zeta[3] + 70080*x*Zeta[3] - 
        74640*nc^2*x*Zeta[3] - 219600*nc^4*x*Zeta[3] - 
        (156960*I)*Pi*x*Zeta[3] - (270720*I)*nc^2*Pi*x*Zeta[3] + 
        (110880*I)*nc^4*Pi*x*Zeta[3] + 567720*x^2*Zeta[3] + 
        1575480*nc^2*x^2*Zeta[3] - 17040*nc^4*x^2*Zeta[3] - 
        (25200*I)*Pi*x^2*Zeta[3] - (227520*I)*nc^2*Pi*x^2*Zeta[3] - 
        (48960*I)*nc^4*Pi*x^2*Zeta[3] - 1330080*x^3*Zeta[3] - 
        2835360*nc^2*x^3*Zeta[3] + 503040*nc^4*x^3*Zeta[3] + 
        (207360*I)*Pi*x^3*Zeta[3] + (725760*I)*nc^2*Pi*x^3*Zeta[3] + 
        755640*x^4*Zeta[3] + 1389240*nc^2*x^4*Zeta[3] - 
        257760*nc^4*x^4*Zeta[3] - (103680*I)*Pi*x^4*Zeta[3] - 
        (362880*I)*nc^2*Pi*x^4*Zeta[3]))/(1440*nc^3*Pi*(-1 + x)^2*x^2) + 
     nf*((2*a^3*(-I + nc)*(I + nc)*(154 - (14*I)*Pi + 5*Pi^2 - (28*I)*Pi*x + 
          7*Pi^2*x)*H[0, 0, x])/(9*nc^2*Pi*(-1 + x)*x) + 
       (7*a^3*(-I + nc)*(I + nc)*(-4*I + Pi)*(1 + 2*x)*H[1, 0, x])/
        (9*nc^2*(-1 + x)*x) + (2*a^3*(1 + I*nc)*(I + nc)*
         (98*I + 3*Pi + (28*I)*x + 6*Pi*x)*H[0, 0, 0, x])/
        (9*nc^2*Pi*(-1 + x)*x) + (a^3*(-20*I + 7*Pi + (14*I)*x - 7*Pi*x + 
          (8*I)*x^2)*H[0, 0, 1, x])/(6*nc^2*(-1 + x)*x^2) + 
       (((2*I)/3)*a^3*(1 + nc^2)*(1 + 2*x)*H[0, 1, 0, x])/(nc^2*(-1 + x)*x) - 
       (a^3*(-101 + (30*I)*Pi - 12*Pi^2 + 56*x - (21*I)*Pi*x + 12*Pi^2*x + 
          56*x^2 - (12*I)*Pi*x^2)*H[0, 1, 1, x])/(9*nc^2*Pi*(-1 + x)*x^2) + 
       (2*a^3*(1 + I*nc)*(I + nc)*(14*I + 3*Pi)*(1 + 2*x)*H[1, 0, 0, x])/
        (9*nc^2*Pi*(-1 + x)*x) + (a^3*(-20*I + 7*Pi + (14*I)*x - 7*Pi*x + 
          (8*I)*x^2)*H[1, 0, 1, x])/(6*nc^2*(-1 + x)*x^2) + 
       (((2*I)/3)*a^3*(1 + nc^2)*(1 + 2*x)*H[1, 1, 0, x])/(nc^2*(-1 + x)*x) - 
       (a^3*(-303 + (30*I)*Pi - 15*Pi^2 + 324*x - (21*I)*Pi*x + 15*Pi^2*x + 
          56*x^2 - (12*I)*Pi*x^2)*H[1, 1, 1, x])/(9*nc^2*Pi*(-1 + x)*x^2) + 
       (2*a^3*(1 + nc^2)*(5 + 2*x)*H[0, 0, 0, 0, x])/(nc^2*Pi*(-1 + x)*x) + 
       (I*a^3*H[0, 0, 0, 1, x])/(nc^2*x^2) + 
       (a^3*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*H[0, 0, 1, 1, x])/
        (3*nc^2*Pi*(-1 + x)*x^2) + (2*a^3*(1 + nc^2)*(1 + 2*x)*
         H[0, 1, 0, 0, x])/(3*nc^2*Pi*(-1 + x)*x) + (I*a^3*H[0, 1, 0, 1, x])/
        (nc^2*x^2) + (a^3*(10 - I*Pi - 7*x + I*Pi*x - 4*x^2)*
         H[0, 1, 1, 1, x])/(nc^2*Pi*(-1 + x)*x^2) + 
       (2*a^3*(1 + nc^2)*(1 + 2*x)*H[1, 0, 0, 0, x])/(nc^2*Pi*(-1 + x)*x) + 
       (I*a^3*H[1, 0, 0, 1, x])/(nc^2*x^2) + 
       (a^3*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*H[1, 0, 1, 1, x])/
        (3*nc^2*Pi*(-1 + x)*x^2) + (2*a^3*(1 + nc^2)*(1 + 2*x)*
         H[1, 1, 0, 0, x])/(3*nc^2*Pi*(-1 + x)*x) + (I*a^3*H[1, 1, 0, 1, x])/
        (nc^2*x^2) + (a^3*(70 - (3*I)*Pi - 73*x + (3*I)*Pi*x - 12*x^2)*
         H[1, 1, 1, 1, x])/(3*nc^2*Pi*(-1 + x)*x^2) - 
       (a^3*H[0, 0, 0, 1, 1, x])/(nc^2*Pi*x^2) - (3*a^3*H[0, 0, 1, 1, 1, x])/
        (nc^2*Pi*x^2) - (a^3*H[0, 1, 0, 1, 1, x])/(nc^2*Pi*x^2) - 
       (7*a^3*H[0, 1, 1, 1, 1, x])/(nc^2*Pi*x^2) - (a^3*H[1, 0, 0, 1, 1, x])/
        (nc^2*Pi*x^2) - (3*a^3*H[1, 0, 1, 1, 1, x])/(nc^2*Pi*x^2) - 
       (a^3*H[1, 1, 0, 1, 1, x])/(nc^2*Pi*x^2) - (15*a^3*H[1, 1, 1, 1, 1, x])/
        (nc^2*Pi*x^2) + (2*a^3*(-I + nc)*(I + nc)*H[0, x]*
         (-1550 + (462*I)*Pi - 168*Pi^2 - (18*I)*Pi^3 + 1550*x + 
          (924*I)*Pi*x - 273*Pi^2*x - (36*I)*Pi^3*x + 180*Zeta[3] - 
          342*x*Zeta[3]))/(81*nc^2*Pi*(-1 + x)*x) + 
       (a^3*H[0, 1, x]*((-202*I)*Pi + 70*Pi^2 + (15*I)*Pi^3 + (112*I)*Pi*x - 
          49*Pi^2*x - (15*I)*Pi^3*x + (112*I)*Pi*x^2 - 28*Pi^2*x^2 + 
          18*Zeta[3] - 18*x*Zeta[3]))/(18*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*H[1, 1, x]*(1952 - (606*I)*Pi + 240*Pi^2 + (45*I)*Pi^3 - 2624*x + 
          (336*I)*Pi*x - 186*Pi^2*x - (45*I)*Pi^3*x + (336*I)*Pi*x^2 - 
          84*Pi^2*x^2 - 414*Zeta[3] + 414*x*Zeta[3]))/(54*nc^2*Pi*(-1 + x)*
         x^2) + (a^3*((21760*I)*Pi - (62000*I)*nc^2*Pi - 7840*Pi^2 + 
          21560*nc^2*Pi^2 - (2490*I)*Pi^3 + (3360*I)*nc^2*Pi^3 + 471*Pi^4 - 
          303*nc^2*Pi^4 + (62000*I)*nc^2*Pi*x - 21560*nc^2*Pi^2*x - 
          (1680*I)*Pi^3*x - (5880*I)*nc^2*Pi^3*x + 426*Pi^4*x + 
          942*nc^2*Pi^4*x + 3060*Zeta[3] + 10080*nc^2*Zeta[3] - 
          (5760*I)*Pi*Zeta[3] + (11520*I)*nc^2*Pi*Zeta[3] + 10080*x*Zeta[3] + 
          5040*nc^2*x*Zeta[3] - (11520*I)*nc^2*Pi*x*Zeta[3]))/
        (1620*nc^2*Pi*(-1 + x)*x) + (a^3*H[1, x]*((-29280*I)*Pi + 
          10605*Pi^2 + (2250*I)*Pi^3 - 387*Pi^4 - 41880*x + (14160*I)*Pi*x - 
          6465*Pi^2*x - (1485*I)*Pi^3*x + (90*I)*nc^2*Pi^3*x + 387*Pi^4*x + 
          31000*x^2 + (18480*I)*Pi*x^2 - 5460*Pi^2*x^2 - (720*I)*Pi^3*x^2 + 
          (180*I)*nc^2*Pi^3*x^2 + 2700*Zeta[3] + (8640*I)*Pi*Zeta[3] + 
          4590*x*Zeta[3] - 540*nc^2*x*Zeta[3] - (8640*I)*Pi*x*Zeta[3] - 
          6840*x^2*Zeta[3] - 1080*nc^2*x^2*Zeta[3]))/(810*nc^2*Pi*(-1 + x)*
         x^2)) + (a^3*H[0, x]*(-1840320 - 3614080*nc^2 - 1773760*nc^4 + 
        (763830*I)*Pi + (5368470*I)*nc^2*Pi - (890400*I)*nc^4*Pi - 
        870615*Pi^2 - 1939260*nc^2*Pi^2 + 742245*nc^4*Pi^2 - 
        (252990*I)*Pi^3 - (641610*I)*nc^2*Pi^3 + (43920*I)*nc^4*Pi^3 + 
        26514*Pi^4 + 51228*nc^2*Pi^4 + 4734*nc^4*Pi^4 + 3680640*x + 
        7228160*nc^2*x + 3547520*nc^4*x - (9549900*I)*Pi*x - 
        (18021090*I)*nc^2*Pi*x + (2724630*I)*nc^4*Pi*x + 3204900*Pi^2*x + 
        6549180*nc^2*Pi^2*x - 4641780*nc^4*Pi^2*x + (1184625*I)*Pi^3*x + 
        (2864070*I)*nc^2*Pi^3*x - (1651005*I)*nc^4*Pi^3*x + 50112*Pi^4*x + 
        199080*nc^2*Pi^4*x + 46260*nc^4*Pi^4*x + (19278*I)*Pi^5*x + 
        (57834*I)*nc^2*Pi^5*x - 1840320*x^2 - 3614080*nc^2*x^2 - 
        1773760*nc^4*x^2 + (8686440*I)*Pi*x^2 + (11967360*I)*nc^2*Pi*x^2 - 
        (3192600*I)*nc^4*Pi*x^2 - 4295970*Pi^2*x^2 - 8587965*nc^2*Pi^2*x^2 + 
        6468315*nc^4*Pi^2*x^2 - (2268270*I)*Pi^3*x^2 - (4736970*I)*nc^2*Pi^3*
         x^2 + (2697480*I)*nc^4*Pi^3*x^2 - 122994*Pi^4*x^2 - 
        373410*nc^2*Pi^4*x^2 - 75168*nc^4*Pi^4*x^2 - (38556*I)*Pi^5*x^2 - 
        (115668*I)*nc^2*Pi^5*x^2 + 2229660*Pi^2*x^3 + 4406400*nc^2*Pi^2*x^3 - 
        2176740*nc^4*Pi^2*x^3 + (1427220*I)*Pi^3*x^3 + (2598480*I)*nc^2*Pi^3*
         x^3 - (957420*I)*nc^4*Pi^3*x^3 + 36135*Pi^4*x^3 + 
        90117*nc^2*Pi^4*x^3 + 17838*nc^4*Pi^4*x^3 + (19278*I)*Pi^5*x^3 + 
        (57834*I)*nc^2*Pi^5*x^3 + 696060*Zeta[3] + 2223540*nc^2*Zeta[3] + 
        921600*nc^4*Zeta[3] - (561600*I)*Pi*Zeta[3] - (1913760*I)*nc^2*Pi*
         Zeta[3] - (12960*I)*nc^4*Pi*Zeta[3] + 1197450*x*Zeta[3] + 
        3120750*nc^2*x*Zeta[3] - 56340*nc^4*x*Zeta[3] + 
        (5864400*I)*Pi*x*Zeta[3] + (15871680*I)*nc^2*Pi*x*Zeta[3] - 
        (3756240*I)*nc^4*Pi*x*Zeta[3] - 476280*Pi^2*x*Zeta[3] - 
        1428840*nc^2*Pi^2*x*Zeta[3] - 4316220*x^2*Zeta[3] - 
        9294660*nc^2*x^2*Zeta[3] + 1090080*nc^4*x^2*Zeta[3] - 
        (10059120*I)*Pi*x^2*Zeta[3] - (24980400*I)*nc^2*Pi*x^2*Zeta[3] + 
        (6406560*I)*nc^4*Pi*x^2*Zeta[3] + 952560*Pi^2*x^2*Zeta[3] + 
        2857680*nc^2*Pi^2*x^2*Zeta[3] + 2365200*x^3*Zeta[3] + 
        3214080*nc^2*x^3*Zeta[3] - 2131920*nc^4*x^3*Zeta[3] + 
        (4762800*I)*Pi*x^3*Zeta[3] + (10575360*I)*nc^2*Pi*x^3*Zeta[3] - 
        (2118960*I)*nc^4*Pi*x^3*Zeta[3] - 476280*Pi^2*x^3*Zeta[3] - 
        1428840*nc^2*Pi^2*x^3*Zeta[3] - 3197880*x*Zeta[5] - 
        9593640*nc^2*x*Zeta[5] + 6395760*x^2*Zeta[5] + 
        19187280*nc^2*x^2*Zeta[5] - 3197880*x^3*Zeta[5] - 
        9593640*nc^2*x^3*Zeta[5]))/(12960*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((17781120*I)*Pi - (33281920*I)*nc^2*Pi - (49665280*I)*nc^4*Pi - 
        7760340*Pi^2 - 27264020*nc^2*Pi^2 + 39558400*nc^4*Pi^2 + 
        (7053480*I)*Pi^3 + (15417780*I)*nc^2*Pi^3 + (3997140*I)*nc^4*Pi^3 + 
        999306*Pi^4 + 2826726*nc^2*Pi^4 - 3096408*nc^4*Pi^4 + 
        (179424*I)*Pi^5 + (934920*I)*nc^2*Pi^5 - (809928*I)*nc^4*Pi^5 - 
        (17781120*I)*Pi*x + (84810880*I)*nc^2*Pi*x + (99330560*I)*nc^4*Pi*x + 
        111460860*Pi^2*x + 164882480*nc^2*Pi^2*x - 85455860*nc^4*Pi^2*x - 
        (38831940*I)*Pi^3*x - (100476180*I)*nc^2*Pi^3*x + 
        (82682880*I)*nc^4*Pi^3*x - 9353106*Pi^4*x - 21308931*nc^2*Pi^4*x + 
        4951023*nc^4*Pi^4*x - (4018392*I)*Pi^5*x - (8185464*I)*nc^2*Pi^5*x + 
        (4324320*I)*nc^4*Pi^5*x + 186708*Pi^6*x + 2268*nc^2*Pi^6*x + 
        34212*nc^4*Pi^6*x - (51528960*I)*nc^2*Pi*x^2 - (49665280*I)*nc^4*Pi*
         x^2 - 202086360*Pi^2*x^2 - 254102940*nc^2*Pi^2*x^2 + 
        63996100*nc^4*Pi^2*x^2 + (96276600*I)*Pi^3*x^2 + 
        (199815420*I)*nc^2*Pi^3*x^2 - (139705860*I)*nc^4*Pi^3*x^2 + 
        15145578*Pi^4*x^2 + 30389268*nc^2*Pi^4*x^2 - 4325160*nc^4*Pi^4*x^2 + 
        (7866432*I)*Pi^5*x^2 + (13241088*I)*nc^2*Pi^5*x^2 - 
        (5668992*I)*nc^4*Pi^5*x^2 - 373416*Pi^6*x^2 - 4536*nc^2*Pi^6*x^2 + 
        98385840*Pi^2*x^3 + 116484480*nc^2*Pi^2*x^3 - 18098640*nc^4*Pi^2*
         x^3 - (68856480*I)*Pi^3*x^3 - (118616400*I)*nc^2*Pi^3*x^3 + 
        (49759920*I)*nc^4*Pi^3*x^3 - 6702948*Pi^4*x^3 - 
        10922688*nc^2*Pi^4*x^3 + 2240532*nc^4*Pi^4*x^3 - 
        (3946320*I)*Pi^5*x^3 - (5462856*I)*nc^2*Pi^5*x^3 + 
        (1764504*I)*nc^4*Pi^5*x^3 + 186708*Pi^6*x^3 + 2268*nc^2*Pi^6*x^3 + 
        78291360*Zeta[3] + 121947840*nc^2*Zeta[3] - 32880960*nc^4*Zeta[3] + 
        (54719280*I)*Pi*Zeta[3] + (139340880*I)*nc^2*Pi*Zeta[3] - 
        (39453120*I)*nc^4*Pi*Zeta[3] - 4324320*Pi^2*Zeta[3] - 
        10674720*nc^2*Pi^2*Zeta[3] + 3447360*nc^4*Pi^2*Zeta[3] - 
        796635000*x*Zeta[3] - 1301847120*nc^2*x*Zeta[3] + 
        179487000*nc^4*x*Zeta[3] - (340850160*I)*Pi*x*Zeta[3] - 
        (861230160*I)*nc^2*Pi*x*Zeta[3] + (485014320*I)*nc^4*Pi*x*Zeta[3] + 
        8981280*Pi^2*x*Zeta[3] + 47386080*nc^2*Pi^2*x*Zeta[3] - 
        13426560*nc^4*Pi^2*x*Zeta[3] - (3356640*I)*Pi^3*x*Zeta[3] - 
        (20956320*I)*nc^2*Pi^3*x*Zeta[3] + (1542240*I)*nc^4*Pi^3*x*Zeta[3] + 
        1159809840*x^2*Zeta[3] + 1948955400*nc^2*x^2*Zeta[3] - 
        457594200*nc^4*x^2*Zeta[3] + (603197280*I)*Pi*x^2*Zeta[3] + 
        (1327762800*I)*nc^2*Pi*x^2*Zeta[3] - (733461120*I)*nc^4*Pi*x^2*
         Zeta[3] - 14364000*Pi^2*x^2*Zeta[3] - 72787680*nc^2*Pi^2*x^2*
         Zeta[3] + 18990720*nc^4*Pi^2*x^2*Zeta[3] + (6713280*I)*Pi^3*x^2*
         Zeta[3] + (41912640*I)*nc^2*Pi^3*x^2*Zeta[3] - 
        415316160*x^3*Zeta[3] - 745899840*nc^2*x^3*Zeta[3] + 
        330583680*nc^4*x^3*Zeta[3] - (333123840*I)*Pi*x^3*Zeta[3] - 
        (617258880*I)*nc^2*Pi*x^3*Zeta[3] + (274881600*I)*nc^4*Pi*x^3*
         Zeta[3] + 9147600*Pi^2*x^3*Zeta[3] + 39629520*nc^2*Pi^2*x^3*
         Zeta[3] - 13245120*nc^4*Pi^2*x^3*Zeta[3] - (3356640*I)*Pi^3*x^3*
         Zeta[3] - (20956320*I)*nc^2*Pi^3*x^3*Zeta[3] + 
        53887680*x*Zeta[3]^2 + 102876480*nc^2*x*Zeta[3]^2 - 
        2449440*nc^4*x*Zeta[3]^2 - 107775360*x^2*Zeta[3]^2 - 
        205752960*nc^2*x^2*Zeta[3]^2 + 53887680*x^3*Zeta[3]^2 + 
        102876480*nc^2*x^3*Zeta[3]^2 - 38283840*Zeta[5] - 
        114307200*nc^2*Zeta[5] - 23768640*nc^4*Zeta[5] + 91082880*x*Zeta[5] + 
        289306080*nc^2*x*Zeta[5] + 30754080*nc^4*x*Zeta[5] - 
        (200581920*I)*Pi*x*Zeta[5] - (131453280*I)*nc^2*Pi*x*Zeta[5] - 
        (21772800*I)*nc^4*Pi*x*Zeta[5] - 94711680*x^2*Zeta[5] - 
        263450880*nc^2*x^2*Zeta[5] - 40824000*nc^4*x^2*Zeta[5] + 
        (401163840*I)*Pi*x^2*Zeta[5] + (262906560*I)*nc^2*Pi*x^2*Zeta[5] + 
        50667120*x^3*Zeta[5] + 105008400*nc^2*x^3*Zeta[5] + 
        40370400*nc^4*x^3*Zeta[5] - (200581920*I)*Pi*x^3*Zeta[5] - 
        (131453280*I)*nc^2*Pi*x^3*Zeta[5]))/(362880*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, x]*((-2623590*I)*Pi - (8934150*I)*nc^2*Pi + 
        (3654720*I)*nc^4*Pi + 703755*Pi^2 + 1875630*nc^2*Pi^2 - 
        1052325*nc^4*Pi^2 + (19980*I)*Pi^3 - (30015*I)*nc^2*Pi^3 - 
        (95445*I)*nc^4*Pi^3 - 43074*Pi^4 - 75672*nc^2*Pi^4 + 
        66438*nc^4*Pi^4 - (3564*I)*Pi^5 - (8694*I)*nc^2*Pi^5 + 
        (15498*I)*nc^4*Pi^5 - 2475360*x - 2425440*nc^2*x + 
        (13838850*I)*Pi*x + (32438040*I)*nc^2*Pi*x - (9745110*I)*nc^4*Pi*x - 
        852255*Pi^2*x - 2969520*nc^2*Pi^2*x + 330885*nc^4*Pi^2*x + 
        (413640*I)*Pi^3*x + (1488150*I)*nc^2*Pi^3*x - (1428750*I)*nc^4*Pi^3*
         x + 81864*Pi^4*x + 167094*nc^2*Pi^4*x - 6066*nc^4*Pi^4*x + 
        (7128*I)*Pi^5*x + (17388*I)*nc^2*Pi^5*x - (30996*I)*nc^4*Pi^5*x + 
        4315680*x^2 + 4199200*nc^2*x^2 - (19901700*I)*Pi*x^2 - 
        (38011410*I)*nc^2*Pi*x^2 + (9327150*I)*nc^4*Pi*x^2 - 
        2354130*Pi^2*x^2 - 3928035*nc^2*Pi^2*x^2 + 4652775*nc^4*Pi^2*x^2 - 
        (1360395*I)*Pi^3*x^2 - (3476565*I)*nc^2*Pi^3*x^2 + 
        (2294010*I)*nc^4*Pi^3*x^2 - 121626*Pi^4*x^2 - 234144*nc^2*Pi^4*x^2 - 
        53748*nc^4*Pi^4*x^2 - (42444*I)*Pi^5*x^2 - (8694*I)*nc^2*Pi^5*x^2 + 
        (15930*I)*nc^4*Pi^5*x^2 - 1840320*x^3 - 1773760*nc^2*x^3 + 
        (8686440*I)*Pi*x^3 + (14507520*I)*nc^2*Pi*x^3 - 
        (3236760*I)*nc^4*Pi*x^3 + 4608090*Pi^2*x^3 + 9131865*nc^2*Pi^2*x^3 - 
        5935815*nc^4*Pi^2*x^3 + (1094310*I)*Pi^3*x^3 + (1928250*I)*nc^2*Pi^3*
         x^3 - (591480*I)*nc^4*Pi^3*x^3 + 246474*Pi^4*x^3 + 
        385290*nc^2*Pi^4*x^3 - 66420*nc^4*Pi^4*x^3 + (77760*I)*Pi^5*x^3 - 
        2105460*Pi^2*x^4 - 4109940*nc^2*Pi^2*x^4 + 2004480*nc^4*Pi^2*x^4 - 
        (118260*I)*Pi^3*x^4 + (183060*I)*nc^2*Pi^3*x^4 - 
        (87480*I)*nc^4*Pi^3*x^4 - 183078*Pi^4*x^4 - 289206*nc^2*Pi^4*x^4 + 
        53694*nc^4*Pi^4*x^4 - (38880*I)*Pi^5*x^4 - 1192320*Zeta[3] - 
        446040*nc^2*Zeta[3] + 123120*nc^4*Zeta[3] - (399600*I)*Pi*Zeta[3] - 
        (473040*I)*nc^2*Pi*Zeta[3] + (725760*I)*nc^4*Pi*Zeta[3] - 
        119880*Pi^2*Zeta[3] - 288360*nc^2*Pi^2*Zeta[3] + 
        25920*nc^4*Pi^2*Zeta[3] + 4402080*x*Zeta[3] + 
        6362280*nc^2*x*Zeta[3] + 1663200*nc^4*x*Zeta[3] + 
        (1537920*I)*Pi*x*Zeta[3] + (3101760*I)*nc^2*Pi*x*Zeta[3] - 
        (3175200*I)*nc^4*Pi*x*Zeta[3] + 239760*Pi^2*x*Zeta[3] + 
        576720*nc^2*Pi^2*x*Zeta[3] - 51840*nc^4*Pi^2*x*Zeta[3] - 
        14452830*x^2*Zeta[3] - 27261180*nc^2*x^2*Zeta[3] + 
        8482590*nc^4*x^2*Zeta[3] - (3080160*I)*Pi*x^2*Zeta[3] - 
        (3894480*I)*nc^2*Pi*x^2*Zeta[3] + (4440960*I)*nc^4*Pi*x^2*Zeta[3] - 
        255960*Pi^2*x^2*Zeta[3] - 696600*nc^2*Pi^2*x^2*Zeta[3] - 
        12960*nc^4*Pi^2*x^2*Zeta[3] + 22938660*x^3*Zeta[3] + 
        41361660*nc^2*x^3*Zeta[3] - 18113760*nc^4*x^3*Zeta[3] + 
        (4151520*I)*Pi*x^3*Zeta[3] + (1395360*I)*nc^2*Pi*x^3*Zeta[3] - 
        (2859840*I)*nc^4*Pi*x^3*Zeta[3] + 272160*Pi^2*x^3*Zeta[3] + 
        816480*nc^2*Pi^2*x^3*Zeta[3] - 11991240*x^4*Zeta[3] - 
        20574000*nc^2*x^4*Zeta[3] + 7299720*nc^4*x^4*Zeta[3] - 
        (2293920*I)*Pi*x^4*Zeta[3] - (272160*I)*nc^2*Pi*x^4*Zeta[3] + 
        (1030320*I)*nc^4*Pi*x^4*Zeta[3] - 136080*Pi^2*x^4*Zeta[3] - 
        408240*nc^2*Pi^2*x^4*Zeta[3] - 427680*Zeta[5] - 563760*nc^2*Zeta[5] + 
        1146960*nc^4*Zeta[5] + 855360*x*Zeta[5] + 1127520*nc^2*x*Zeta[5] - 
        2293920*nc^4*x*Zeta[5] - 243000*x^2*Zeta[5] - 2809080*nc^2*x^2*
         Zeta[5] + 1185840*nc^4*x^2*Zeta[5] - 369360*x^3*Zeta[5] + 
        4490640*nc^2*x^3*Zeta[5] + 184680*x^4*Zeta[5] - 
        2245320*nc^2*x^4*Zeta[5]))/(12960*nc^3*Pi*(-1 + x)^2*x^2)), 
  (a^3*(8 - 32*nc^2 - (70*I)*Pi - (30*I)*nc^2*Pi + 80*x + 12*nc^2*x + 
      (58*I)*Pi*x - (70*I)*nc^2*Pi*x + 21*Pi^2*x + 7*nc^2*Pi^2*x - 94*x^2 + 
      50*nc^2*x^2 - (96*I)*Pi*x^2 + (156*I)*nc^2*Pi*x^2 - 42*Pi^2*x^2 - 
      14*nc^2*Pi^2*x^2 + 27*x^3 - 9*nc^2*x^3 + (135*I)*Pi*x^3 - 
      (45*I)*nc^2*Pi*x^3 + 21*Pi^2*x^3 + 7*nc^2*Pi^2*x^3)*H[0, 0, x])/
    (4*nc^2*Pi*(-1 + x)^2*x) + 
   (a^3*((98*I)*Pi - (63*I)*nc^2*Pi + (15*I)*nc^4*Pi - 45*Pi^2 + 
      24*nc^2*Pi^2 - 3*nc^4*Pi^2 + 72*x - 24*nc^2*x - (384*I)*Pi*x + 
      (298*I)*nc^2*Pi*x - (82*I)*nc^4*Pi*x + 90*Pi^2*x - 48*nc^2*Pi^2*x + 
      6*nc^4*Pi^2*x - 120*x^2 + 40*nc^2*x^2 + (544*I)*Pi*x^2 - 
      (429*I)*nc^2*Pi*x^2 + (119*I)*nc^4*Pi*x^2 - 21*Pi^2*x^2 + 
      2*nc^2*Pi^2*x^2 + 4*nc^4*Pi^2*x^2 + 21*x^3 - 7*nc^2*x^3 - 
      (390*I)*Pi*x^3 + (238*I)*nc^2*Pi*x^3 - (52*I)*nc^4*Pi*x^3 - 
      48*Pi^2*x^3 + 48*nc^2*Pi^2*x^3 - 16*nc^4*Pi^2*x^3 + 27*x^4 - 
      9*nc^2*x^4 + (135*I)*Pi*x^4 - (45*I)*nc^2*Pi*x^4 + 24*Pi^2*x^4 - 
      24*nc^2*Pi^2*x^4 + 8*nc^4*Pi^2*x^4)*H[0, 1, x])/
    (4*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*((18*I)*Pi - (6*I)*nc^2*Pi - 15*Pi^2 + 13*nc^2*Pi^2 + 72*x - 
      24*nc^2*x - (50*I)*Pi*x - (50*I)*nc^2*Pi*x + 30*Pi^2*x - 
      26*nc^2*Pi^2*x - 120*x^2 + 40*nc^2*x^2 + (5*I)*Pi*x^2 + 
      (9*I)*nc^2*Pi*x^2 + 6*Pi^2*x^2 + 20*nc^2*Pi^2*x^2 + 21*x^3 - 
      7*nc^2*x^3 - (72*I)*Pi*x^3 + (108*I)*nc^2*Pi*x^3 - 42*Pi^2*x^3 - 
      14*nc^2*Pi^2*x^3 + 27*x^4 - 9*nc^2*x^4 + (135*I)*Pi*x^4 - 
      (45*I)*nc^2*Pi*x^4 + 21*Pi^2*x^4 + 7*nc^2*Pi^2*x^4)*H[1, 0, x])/
    (4*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(438 + 182*nc^2 - 196*nc^4 - (270*I)*Pi + (210*I)*nc^2*Pi - 
      (66*I)*nc^4*Pi + 153*Pi^2 - 144*nc^2*Pi^2 + 42*nc^4*Pi^2 - 1080*x - 
      8*nc^2*x + 214*nc^4*x + (642*I)*Pi*x - (570*I)*nc^2*Pi*x + 
      (186*I)*nc^4*Pi*x - 153*Pi^2*x + 144*nc^2*Pi^2*x - 42*nc^4*Pi^2*x + 
      489*x^2 - 189*nc^2*x^2 + 18*nc^4*x^2 - (693*I)*Pi*x^2 + 
      (399*I)*nc^2*Pi*x^2 - (84*I)*nc^4*Pi*x^2 - 72*Pi^2*x^2 + 
      72*nc^2*Pi^2*x^2 - 24*nc^4*Pi^2*x^2 + 81*x^3 - 27*nc^2*x^3 + 
      (405*I)*Pi*x^3 - (135*I)*nc^2*Pi*x^3 + 72*Pi^2*x^3 - 72*nc^2*Pi^2*x^3 + 
      24*nc^4*Pi^2*x^3)*H[1, 1, x])/(12*nc^2*Pi*(-1 + x)*x^2) + 
   (((-I/2)*a^3*(-1 + nc)*(1 + nc)*(2 - 3*nc^2 + 2*nc^2*x))/
      (nc^2*(-1 + x)*x) - (2*a^3*(-1 + nc)*(1 + nc)*H[0, x])/(nc^2*Pi*x) + 
     (a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*((-3*I)*Pi - 3*x + (3*I)*Pi*x + 
        2*x^2)*H[1, x])/(2*nc^2*Pi*(-1 + x)*x^2) - 
     (3*a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*H[1, 1, x])/(2*nc^2*Pi*x^2))/
    ep^2 + (a^3*(-64 - 32*nc^2 + 10*x + 14*nc^2*x - (63*I)*Pi*x - 
      (21*I)*nc^2*Pi*x + 81*x^2 + 19*nc^2*x^2 + (126*I)*Pi*x^2 + 
      (42*I)*nc^2*Pi*x^2 - 12*x^3 + 4*nc^2*x^3 - (63*I)*Pi*x^3 - 
      (21*I)*nc^2*Pi*x^3)*H[0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x) + 
   (a^3*((30*I)*Pi - (24*I)*nc^2*Pi + (6*I)*nc^4*Pi - 42*x + 14*nc^2*x - 
      (60*I)*Pi*x + (48*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 102*x^2 + 
      34*nc^2*x^2 + (174*I)*Pi*x^2 - (180*I)*nc^2*Pi*x^2 + 
      (60*I)*nc^4*Pi*x^2 + 306*x^3 - 102*nc^2*x^3 - (288*I)*Pi*x^3 + 
      (288*I)*nc^2*Pi*x^3 - (96*I)*nc^4*Pi*x^3 - 159*x^4 + 53*nc^2*x^4 + 
      (144*I)*Pi*x^4 - (144*I)*nc^2*Pi*x^4 + (48*I)*nc^4*Pi*x^4)*
     H[0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*((36*I)*Pi - (12*I)*nc^2*Pi - 42*x + 14*nc^2*x - (72*I)*Pi*x + 
      (24*I)*nc^2*Pi*x - 102*x^2 + 34*nc^2*x^2 - (90*I)*Pi*x^2 - 
      (54*I)*nc^2*Pi*x^2 + 306*x^3 - 102*nc^2*x^3 + (252*I)*Pi*x^3 + 
      (84*I)*nc^2*Pi*x^3 - 159*x^4 + 53*nc^2*x^4 - (126*I)*Pi*x^4 - 
      (42*I)*nc^2*Pi*x^4)*H[0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(98 - 63*nc^2 + 15*nc^4 - (54*I)*Pi + (54*I)*nc^2*Pi - 
      (18*I)*nc^4*Pi - 304*x + 241*nc^2*x - 67*nc^4*x + (54*I)*Pi*x - 
      (54*I)*nc^2*Pi*x + (18*I)*nc^4*Pi*x + 450*x^2 - 258*nc^2*x^2 + 
      52*nc^4*x^2 - (144*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 - 
      (48*I)*nc^4*Pi*x^2 - 294*x^3 + 98*nc^2*x^3 + (144*I)*Pi*x^3 - 
      (144*I)*nc^2*Pi*x^3 + (48*I)*nc^4*Pi*x^3)*H[0, 1, 1, x])/
    (4*nc^2*Pi*(-1 + x)*x^2) + 
   (a^3*((-9*I)*Pi + (3*I)*nc^2*Pi - 43*x - 19*nc^2*x + (18*I)*Pi*x - 
      (6*I)*nc^2*Pi*x + 121*x^2 - 35*nc^2*x^2 - (72*I)*Pi*x^2 - 
      (18*I)*nc^2*Pi*x^2 - 183*x^3 + 103*nc^2*x^3 + (126*I)*Pi*x^3 + 
      (42*I)*nc^2*Pi*x^3 + 123*x^4 - 41*nc^2*x^4 - (63*I)*Pi*x^4 - 
      (21*I)*nc^2*Pi*x^4)*H[1, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(18 - 6*nc^2 - (60*I)*Pi + (36*I)*nc^2*Pi - (6*I)*nc^4*Pi - 6*x + 
      2*nc^2*x + (60*I)*Pi*x - (36*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 135*x^2 + 
      45*nc^2*x^2 - (144*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 - 
      (48*I)*nc^4*Pi*x^2 + 111*x^3 - 37*nc^2*x^3 + (144*I)*Pi*x^3 - 
      (144*I)*nc^2*Pi*x^3 + (48*I)*nc^4*Pi*x^3)*H[1, 0, 1, x])/
    (4*nc^2*Pi*(-1 + x)*x^2) + 
   (a^3*(18 - 6*nc^2 - (18*I)*Pi - (42*I)*nc^2*Pi - 6*x + 2*nc^2*x + 
      (18*I)*Pi*x + (42*I)*nc^2*Pi*x - 135*x^2 + 45*nc^2*x^2 + 
      (126*I)*Pi*x^2 + (42*I)*nc^2*Pi*x^2 + 111*x^3 - 37*nc^2*x^3 - 
      (126*I)*Pi*x^3 - (42*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/
    (4*nc^2*Pi*(-1 + x)*x^2) + 
   (a^3*(80 - 33*nc^2 + 2*nc^4 - (24*I)*Pi + (30*I)*nc^2*Pi - 
      (12*I)*nc^4*Pi - 180*x + 139*nc^2*x - 38*nc^4*x + (24*I)*Pi*x - 
      (30*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x + 72*x^2 - 68*nc^2*x^2 + 
      22*nc^4*x^2 - (72*I)*Pi*x^2 + (72*I)*nc^2*Pi*x^2 - (24*I)*nc^4*Pi*x^2 - 
      12*x^3 + 4*nc^2*x^3 + (72*I)*Pi*x^3 - (72*I)*nc^2*Pi*x^3 + 
      (24*I)*nc^4*Pi*x^3)*H[1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
   nf*((a^3*(-44*I + (78*I)*nc^2 + 14*Pi - 21*nc^2*Pi - (56*I)*nc^2*x + 
        14*nc^2*Pi*x))/(18*nc*(-1 + x)*x) + 
     (4*a^3*(14 - (3*I)*Pi - 14*x - (6*I)*Pi*x)*H[0, x])/
      (9*nc*Pi*(-1 + x)*x) - (a^3*(-2 + nc^2)*((60*I)*Pi - 21*Pi^2 + 78*x - 
        (42*I)*Pi*x + 21*Pi^2*x - 56*x^2 - (24*I)*Pi*x^2)*H[1, x])/
      (18*nc*Pi*(-1 + x)*x^2) - (4*a^3*H[0, 0, x])/(nc*Pi*(-1 + x)*x) + 
     (I*a^3*(-2 + nc^2)*H[0, 1, x])/(nc*x^2) + 
     (a^3*(-2 + nc^2)*(10 - (3*I)*Pi - 13*x + (3*I)*Pi*x)*H[1, 1, x])/
      (3*nc*Pi*(-1 + x)*x^2) - (a^3*(-2 + nc^2)*H[0, 1, 1, x])/(nc*Pi*x^2) - 
     (3*a^3*(-2 + nc^2)*H[1, 1, 1, x])/(nc*Pi*x^2)) + 
   ((a^3*(30*I - (43*I)*nc^2 - (9*I)*nc^4 - 18*Pi + 33*nc^2*Pi - 9*nc^4*Pi + 
        (42*I)*nc^2*x + (2*I)*nc^4*x - 18*nc^2*Pi*x + 6*nc^4*Pi*x))/
      (12*nc^2*(-1 + x)*x) + (a^3*(-42 - 2*nc^2 + (9*I)*Pi - (27*I)*nc^2*Pi + 
        42*x + 2*nc^2*x + (24*I)*Pi*x)*H[0, x])/(6*nc^2*Pi*(-1 + x)*x) - 
     (a^3*((78*I)*Pi + (15*I)*nc^2*Pi - (27*I)*nc^4*Pi - 54*Pi^2 + 
        45*nc^2*Pi^2 - 9*nc^4*Pi^2 + 114*x - 39*nc^2*x - 9*nc^4*x - 
        (48*I)*Pi*x - (9*I)*nc^2*Pi*x + (15*I)*nc^4*Pi*x + 54*Pi^2*x - 
        45*nc^2*Pi^2*x + 9*nc^4*Pi^2*x - 84*x^2 + 38*nc^2*x^2 + 2*nc^4*x^2 - 
        (48*I)*Pi*x^2 + (24*I)*nc^2*Pi*x^2)*H[1, x])/
      (12*nc^2*Pi*(-1 + x)*x^2) + (2*a^3*(-1 - 3*nc^2 + 3*x + nc^2*x)*
       H[0, 0, x])/(nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-15*I)*Pi + (12*I)*nc^2*Pi - (3*I)*nc^4*Pi - 15*x + 5*nc^2*x + 
        (15*I)*Pi*x - (12*I)*nc^2*Pi*x + (3*I)*nc^4*Pi*x + 12*x^2 - 
        4*nc^2*x^2)*H[0, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-3 + nc^2)*((3*I)*Pi + 5*x - (3*I)*Pi*x - 4*x^2)*H[1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x^2) + (a^3*(26 + 5*nc^2 - 9*nc^4 - (36*I)*Pi + 
        (48*I)*nc^2*Pi - (18*I)*nc^4*Pi - 70*x + 43*nc^2*x - 7*nc^4*x + 
        (36*I)*Pi*x - (48*I)*nc^2*Pi*x + (18*I)*nc^4*Pi*x + 24*x^2 - 
        24*nc^2*x^2 + 8*nc^4*x^2)*H[1, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     nf*(((-I/3)*a^3*(2 - 3*nc^2 + 2*nc^2*x))/(nc*(-1 + x)*x) - 
       (4*a^3*H[0, x])/(3*nc*Pi*x) + (a^3*(-2 + nc^2)*((-3*I)*Pi - 3*x + 
          (3*I)*Pi*x + 2*x^2)*H[1, x])/(3*nc*Pi*(-1 + x)*x^2) - 
       (a^3*(-2 + nc^2)*H[1, 1, x])/(nc*Pi*x^2)) - 
     (3*a^3*(5 - 4*nc^2 + nc^4)*H[0, 1, 1, x])/(2*nc^2*Pi*x^2) + 
     (3*a^3*(-3 + nc^2)*H[1, 0, 1, x])/(2*nc^2*Pi*x^2) + 
     (3*a^3*(-3 + nc^2)*H[1, 1, 0, x])/(2*nc^2*Pi*x^2) - 
     (3*a^3*(13 - 15*nc^2 + 5*nc^4)*H[1, 1, 1, x])/(2*nc^2*Pi*x^2))/ep - 
   (21*a^3*(3 + nc^2)*H[0, 0, 0, 0, x])/(2*nc^2*Pi) - 
   (3*a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 29*x^2 - 
      30*nc^2*x^2 + 10*nc^4*x^2 - 48*x^3 + 48*nc^2*x^3 - 16*nc^4*x^3 + 
      24*x^4 - 24*nc^2*x^4 + 8*nc^4*x^4)*H[0, 0, 1, 1, x])/
    (2*nc^2*Pi*(-1 + x)^2*x^2) - (21*a^3*(3 + nc^2)*H[0, 1, 0, 0, x])/
    (2*nc^2*Pi) + (3*a^3*(-3 + nc^2)*H[0, 1, 0, 1, x])/(nc^2*Pi*x^2) + 
   (3*a^3*(-3 + nc^2)*H[0, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
   (3*a^3*(25 - 19*nc^2 + 5*nc^4 + 24*x^2 - 24*nc^2*x^2 + 8*nc^4*x^2)*
     H[0, 1, 1, 1, x])/(2*nc^2*Pi*x^2) - (21*a^3*(3 + nc^2)*H[1, 0, 0, 0, x])/
    (2*nc^2*Pi) - (3*a^3*(-3 + nc^2)*H[1, 0, 0, 1, x])/(2*nc^2*Pi*x^2) - 
   (3*a^3*(-3 + nc^2)*H[1, 0, 1, 0, x])/(2*nc^2*Pi*x^2) - 
   (3*a^3*(13 - 7*nc^2 + nc^4 + 24*x^2 - 24*nc^2*x^2 + 8*nc^4*x^2)*
     H[1, 0, 1, 1, x])/(2*nc^2*Pi*x^2) - 
   (3*a^3*(-3 - 7*nc^2 + 21*x^2 + 7*nc^2*x^2)*H[1, 1, 0, 0, x])/
    (2*nc^2*Pi*x^2) + (3*a^3*(-3 + nc^2)*H[1, 1, 0, 1, x])/(nc^2*Pi*x^2) + 
   (3*a^3*(-3 + nc^2)*H[1, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
   (3*a^3*(20 - 21*nc^2 + 7*nc^4 + 12*x^2 - 12*nc^2*x^2 + 4*nc^4*x^2)*
     H[1, 1, 1, 1, x])/(nc^2*Pi*x^2) + 
   (a^3*H[0, x]*(1872 + 1072*nc^2 - (144*I)*Pi - (96*I)*nc^2*Pi + 450*Pi^2 - 
      318*nc^2*Pi^2 - 3744*x - 2144*nc^2*x + (1584*I)*Pi*x - 
      (600*I)*nc^2*Pi*x - 1146*Pi^2*x + 1038*nc^2*Pi^2*x - (378*I)*Pi^3*x - 
      (126*I)*nc^2*Pi^3*x + 1872*x^2 + 1072*nc^2*x^2 - (1062*I)*Pi*x^2 + 
      (1074*I)*nc^2*Pi*x^2 + 1956*Pi^2*x^2 - 1176*nc^2*Pi^2*x^2 + 
      (756*I)*Pi^3*x^2 + (252*I)*nc^2*Pi^3*x^2 - 1287*Pi^2*x^3 + 
      429*nc^2*Pi^2*x^3 - (378*I)*Pi^3*x^3 - (126*I)*nc^2*Pi^3*x^3 + 
      2268*x*Zeta[3] + 756*nc^2*x*Zeta[3] - 4536*x^2*Zeta[3] - 
      1512*nc^2*x^2*Zeta[3] + 2268*x^3*Zeta[3] + 756*nc^2*x^3*Zeta[3]))/
    (72*nc^2*Pi*(-1 + x)^2*x) + 
   (a^3*H[1, x]*((-2628*I)*Pi - (1092*I)*nc^2*Pi + (1176*I)*nc^4*Pi + 
      540*Pi^2 + 297*nc^2*Pi^2 - 303*nc^4*Pi^2 + (306*I)*Pi^3 - 
      (324*I)*nc^2*Pi^3 + (18*I)*nc^4*Pi^3 - 2556*x - 318*nc^2*x + 
      798*nc^4*x + (3816*I)*Pi*x + (948*I)*nc^2*Pi*x - (1176*I)*nc^4*Pi*x + 
      114*Pi^2*x - 621*nc^2*Pi^2*x + 345*nc^4*Pi^2*x - (306*I)*Pi^3*x + 
      (324*I)*nc^2*Pi^3*x - (18*I)*nc^4*Pi^3*x + 1872*x^2 + 136*nc^2*x^2 - 
      536*nc^4*x^2 - (1062*I)*Pi*x^2 + (390*I)*nc^2*Pi*x^2 - 
      (132*I)*nc^4*Pi*x^2 - 1923*Pi^2*x^2 + 777*nc^2*Pi^2*x^2 - 
      48*nc^4*Pi^2*x^2 + (378*I)*Pi^3*x^2 + (126*I)*nc^2*Pi^3*x^2 + 
      1143*Pi^2*x^3 - 381*nc^2*Pi^2*x^3 - (378*I)*Pi^3*x^3 - 
      (126*I)*nc^2*Pi^3*x^3 - 1296*Zeta[3] + 756*nc^2*Zeta[3] + 
      324*nc^4*Zeta[3] + 1296*x*Zeta[3] - 756*nc^2*x*Zeta[3] - 
      324*nc^4*x*Zeta[3] - 2268*x^2*Zeta[3] - 756*nc^2*x^2*Zeta[3] + 
      2268*x^3*Zeta[3] + 756*nc^2*x^3*Zeta[3]))/(72*nc^2*Pi*(-1 + x)*x^2) + 
   (a^3*((-6840*I)*Pi + (7540*I)*nc^2*Pi + (7980*I)*nc^4*Pi + 840*Pi^2 - 
      250*nc^2*Pi^2 - 2490*nc^4*Pi^2 - (300*I)*Pi^3 - (3000*I)*nc^2*Pi^3 + 
      (180*I)*nc^4*Pi^3 + (6840*I)*Pi*x - (16900*I)*nc^2*Pi*x - 
      (13340*I)*nc^4*Pi*x + 2220*Pi^2*x + 70*nc^2*Pi^2*x + 4130*nc^4*Pi^2*x + 
      (8940*I)*Pi^3*x - (720*I)*nc^2*Pi^3*x - (300*I)*nc^4*Pi^3*x + 
      2556*Pi^4*x - 270*nc^2*Pi^4*x + 297*nc^4*Pi^4*x + 
      (9360*I)*nc^2*Pi*x^2 + (5360*I)*nc^4*Pi*x^2 - 5490*Pi^2*x^2 + 
      990*nc^2*Pi^2*x^2 - 1640*nc^4*Pi^2*x^2 - (19800*I)*Pi^3*x^2 + 
      (8280*I)*nc^2*Pi^3*x^2 + (120*I)*nc^4*Pi^3*x^2 - 5112*Pi^4*x^2 + 
      408*nc^2*Pi^4*x^2 - 528*nc^4*Pi^4*x^2 + 2430*Pi^2*x^3 - 
      810*nc^2*Pi^2*x^3 + (12150*I)*Pi^3*x^3 - (4050*I)*nc^2*Pi^3*x^3 + 
      2556*Pi^4*x^3 - 204*nc^2*Pi^4*x^3 + 264*nc^4*Pi^4*x^3 + 3600*Zeta[3] + 
      11160*nc^2*Zeta[3] + 3240*nc^4*Zeta[3] + 92520*x*Zeta[3] - 
      35280*nc^2*x*Zeta[3] - 5400*nc^4*x*Zeta[3] + (48600*I)*Pi*x*Zeta[3] - 
      (16200*I)*nc^2*Pi*x*Zeta[3] + (7560*I)*nc^4*Pi*x*Zeta[3] - 
      174960*x^2*Zeta[3] + 45360*nc^2*x^2*Zeta[3] + 2160*nc^4*x^2*Zeta[3] - 
      (97200*I)*Pi*x^2*Zeta[3] + (36720*I)*nc^2*Pi*x^2*Zeta[3] - 
      (17280*I)*nc^4*Pi*x^2*Zeta[3] + 72900*x^3*Zeta[3] - 
      24300*nc^2*x^3*Zeta[3] + (48600*I)*Pi*x^3*Zeta[3] - 
      (18360*I)*nc^2*Pi*x^3*Zeta[3] + (8640*I)*nc^4*Pi*x^3*Zeta[3]))/
    (720*nc^2*Pi*(-1 + x)^2*x) + 
   ep*((a^3*(-2349 + 641*nc^2 + (1548*I)*Pi + (444*I)*nc^2*Pi - 6228*x - 
        1876*nc^2*x - (4704*I)*Pi*x + (72*I)*nc^2*Pi*x + 126*Pi^2*x + 
        42*nc^2*Pi^2*x + 10404*x^2 + 476*nc^2*x^2 + (7872*I)*Pi*x^2 - 
        (960*I)*nc^2*Pi*x^2 - 252*Pi^2*x^2 - 84*nc^2*Pi^2*x^2 - 1656*x^3 + 
        552*nc^2*x^3 - (5076*I)*Pi*x^3 + (324*I)*nc^2*Pi*x^3 + 126*Pi^2*x^3 + 
        42*nc^2*Pi^2*x^3)*H[0, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x) - 
     (a^3*((-110*I)*Pi + (155*I)*nc^2*Pi - (63*I)*nc^4*Pi + 45*Pi^2 - 
        24*nc^2*Pi^2 + 3*nc^4*Pi^2 + 48*x - 16*nc^2*x + (618*I)*Pi*x - 
        (740*I)*nc^2*Pi*x + (262*I)*nc^4*Pi*x - 90*Pi^2*x + 48*nc^2*Pi^2*x - 
        6*nc^4*Pi^2*x + 978*x^2 - 326*nc^2*x^2 - (1752*I)*Pi*x^2 + 
        (1665*I)*nc^2*Pi*x^2 - (517*I)*nc^4*Pi*x^2 + 165*Pi^2*x^2 - 
        158*nc^2*Pi^2*x^2 + 50*nc^4*Pi^2*x^2 - 2178*x^3 + 726*nc^2*x^3 + 
        (1914*I)*Pi*x^3 - (1658*I)*nc^2*Pi*x^3 + (496*I)*nc^4*Pi*x^3 - 
        240*Pi^2*x^3 + 240*nc^2*Pi^2*x^3 - 80*nc^4*Pi^2*x^3 + 1176*x^4 - 
        392*nc^2*x^4 - (657*I)*Pi*x^4 + (543*I)*nc^2*Pi*x^4 - 
        (162*I)*nc^4*Pi*x^4 + 120*Pi^2*x^4 - 120*nc^2*Pi^2*x^4 + 
        40*nc^4*Pi^2*x^4)*H[0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((84*I)*Pi - (28*I)*nc^2*Pi + 12*Pi^2 + 4*nc^2*Pi^2 - 48*x + 
        16*nc^2*x - (66*I)*Pi*x + (262*I)*nc^2*Pi*x - 24*Pi^2*x - 
        8*nc^2*Pi^2*x - 978*x^2 + 326*nc^2*x^2 - (731*I)*Pi*x^2 - 
        (219*I)*nc^2*Pi*x^2 + 54*Pi^2*x^2 + 18*nc^2*Pi^2*x^2 + 2178*x^3 - 
        726*nc^2*x^3 + (1614*I)*Pi*x^3 - (146*I)*nc^2*Pi*x^3 - 84*Pi^2*x^3 - 
        28*nc^2*Pi^2*x^3 - 1176*x^4 + 392*nc^2*x^4 - (981*I)*Pi*x^4 + 
        (99*I)*nc^2*Pi*x^4 + 42*Pi^2*x^4 + 14*nc^2*Pi^2*x^4)*H[0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(4137 - 2057*nc^2 + 271*nc^4 - (1008*I)*Pi + (1104*I)*nc^2*Pi - 
        (420*I)*nc^4*Pi + 630*Pi^2 - 396*nc^2*Pi^2 + 84*nc^4*Pi^2 - 17601*x + 
        11245*nc^2*x - 2519*nc^4*x + (4380*I)*Pi*x - (4500*I)*nc^2*Pi*x + 
        (1548*I)*nc^4*Pi*x - 1260*Pi^2*x + 792*nc^2*Pi^2*x - 
        168*nc^4*Pi^2*x + 34122*x^2 - 20358*nc^2*x^2 + 4344*nc^4*x^2 - 
        (8946*I)*Pi*x^2 + (8430*I)*nc^2*Pi*x^2 - (2676*I)*nc^4*Pi*x^2 + 
        1206*Pi^2*x^2 - 1008*nc^2*Pi^2*x^2 + 294*nc^4*Pi^2*x^2 - 33114*x^3 + 
        15322*nc^2*x^3 - 2096*nc^4*x^3 + (8760*I)*Pi*x^3 - 
        (8040*I)*nc^2*Pi*x^3 + (2520*I)*nc^4*Pi*x^3 - 1152*Pi^2*x^3 + 
        1152*nc^2*Pi^2*x^3 - 384*nc^4*Pi^2*x^3 + 12456*x^4 - 4152*nc^2*x^4 - 
        (3132*I)*Pi*x^4 + (2988*I)*nc^2*Pi*x^4 - (972*I)*nc^4*Pi*x^4 + 
        576*Pi^2*x^4 - 576*nc^2*Pi^2*x^4 + 192*nc^4*Pi^2*x^4)*H[0, 1, 1, x])/
      (24*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((468*I)*Pi - (156*I)*nc^2*Pi - 18*Pi^2 - 138*nc^2*Pi^2 - 2613*x - 
        151*nc^2*x - (852*I)*Pi*x + (1644*I)*nc^2*Pi*x + 36*Pi^2*x + 
        276*nc^2*Pi^2*x + 7788*x^2 - 4804*nc^2*x^2 + (522*I)*Pi*x^2 - 
        (1974*I)*nc^2*Pi*x^2 + 486*Pi^2*x^2 + 30*nc^2*Pi^2*x^2 - 15594*x^3 + 
        8822*nc^2*x^3 + (1968*I)*Pi*x^3 + (696*I)*nc^2*Pi*x^3 - 
        1008*Pi^2*x^3 - 336*nc^2*Pi^2*x^3 + 11250*x^4 - 3750*nc^2*x^4 - 
        (2646*I)*Pi*x^4 - (486*I)*nc^2*Pi*x^4 + 504*Pi^2*x^4 + 
        168*nc^2*Pi^2*x^4)*H[1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-48 + 16*nc^2 - (168*I)*Pi + (160*I)*nc^2*Pi - (54*I)*nc^4*Pi + 
        91*Pi^2 - 55*nc^2*Pi^2 + 9*nc^4*Pi^2 + 345*x - 115*nc^2*x + 
        (720*I)*Pi*x - (672*I)*nc^2*Pi*x + (210*I)*nc^4*Pi*x - 182*Pi^2*x + 
        110*nc^2*Pi^2*x - 18*nc^4*Pi^2*x - 1482*x^2 + 494*nc^2*x^2 - 
        (1986*I)*Pi*x^2 + (1514*I)*nc^2*Pi*x^2 - (410*I)*nc^4*Pi*x^2 + 
        139*Pi^2*x^2 - 101*nc^2*Pi^2*x^2 + 24*nc^4*Pi^2*x^2 + 2160*x^3 - 
        720*nc^2*x^3 + (2508*I)*Pi*x^3 - (1684*I)*nc^2*Pi*x^3 + 
        (416*I)*nc^4*Pi*x^3 - 96*Pi^2*x^3 + 96*nc^2*Pi^2*x^3 - 
        32*nc^4*Pi^2*x^3 - 975*x^4 + 325*nc^2*x^4 - (1062*I)*Pi*x^4 + 
        (678*I)*nc^2*Pi*x^4 - (162*I)*nc^4*Pi*x^4 + 48*Pi^2*x^4 - 
        48*nc^2*Pi^2*x^4 + 16*nc^4*Pi^2*x^4)*H[1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(48 - 16*nc^2 + (58*I)*Pi - (14*I)*nc^2*Pi - 12*Pi^2 - 
        52*nc^2*Pi^2 - 345*x + 115*nc^2*x - (258*I)*Pi*x + 
        (398*I)*nc^2*Pi*x + 24*Pi^2*x + 104*nc^2*Pi^2*x + 1482*x^2 - 
        494*nc^2*x^2 + (80*I)*Pi*x^2 - (548*I)*nc^2*Pi*x^2 + 93*Pi^2*x^2 - 
        17*nc^2*Pi^2*x^2 - 2160*x^3 + 720*nc^2*x^3 + (606*I)*Pi*x^3 + 
        (146*I)*nc^2*Pi*x^3 - 210*Pi^2*x^3 - 70*nc^2*Pi^2*x^3 + 975*x^4 - 
        325*nc^2*x^4 - (576*I)*Pi*x^4 - (36*I)*nc^2*Pi*x^4 + 105*Pi^2*x^4 + 
        35*nc^2*Pi^2*x^4)*H[1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-4329 + 309*nc^2 + 681*nc^4 + (912*I)*Pi - (660*I)*nc^2*Pi + 
        (240*I)*nc^4*Pi - 450*Pi^2 + 450*nc^2*Pi^2 - 138*nc^4*Pi^2 + 
        12876*x - 6420*nc^2*x + 984*nc^4*x - (2904*I)*Pi*x + 
        (2052*I)*nc^2*Pi*x - (600*I)*nc^4*Pi*x + 450*Pi^2*x - 
        450*nc^2*Pi^2*x + 138*nc^4*Pi^2*x - 7506*x^2 + 6046*nc^2*x^2 - 
        1796*nc^4*x^2 + (6906*I)*Pi*x^2 - (4566*I)*nc^2*Pi*x^2 + 
        (1116*I)*nc^4*Pi*x^2 - 144*Pi^2*x^2 + 144*nc^2*Pi^2*x^2 - 
        48*nc^4*Pi^2*x^2 - 450*x^3 + 150*nc^2*x^3 - (5562*I)*Pi*x^3 + 
        (3798*I)*nc^2*Pi*x^3 - (972*I)*nc^4*Pi*x^3 + 144*Pi^2*x^3 - 
        144*nc^2*Pi^2*x^3 + 48*nc^4*Pi^2*x^3)*H[1, 1, 1, x])/
      (24*nc^2*Pi*(-1 + x)*x^2) + (a^3*(296 + 88*nc^2 - 223*x - 85*nc^2*x + 
        (315*I)*Pi*x + (105*I)*nc^2*Pi*x - 22*x^2 + 54*nc^2*x^2 - 
        (630*I)*Pi*x^2 - (210*I)*nc^2*Pi*x^2 - 111*x^3 - 77*nc^2*x^3 + 
        (315*I)*Pi*x^3 + (105*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)^2*x) + (a^3*((15*I)*Pi - (12*I)*nc^2*Pi + 
        (3*I)*nc^4*Pi + 39*x - 13*nc^2*x - (30*I)*Pi*x + (24*I)*nc^2*Pi*x - 
        (6*I)*nc^4*Pi*x + 189*x^2 - 63*nc^2*x^2 + (231*I)*Pi*x^2 - 
        (246*I)*nc^2*Pi*x^2 + (84*I)*nc^4*Pi*x^2 - 516*x^3 + 172*nc^2*x^3 - 
        (432*I)*Pi*x^3 + (432*I)*nc^2*Pi*x^3 - (144*I)*nc^4*Pi*x^3 + 
        288*x^4 - 96*nc^2*x^4 + (216*I)*Pi*x^4 - (216*I)*nc^2*Pi*x^4 + 
        (72*I)*nc^4*Pi*x^4)*H[0, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-18*I)*Pi + (6*I)*nc^2*Pi - 39*x + 13*nc^2*x + (18*I)*Pi*x - 
        (6*I)*nc^2*Pi*x - 228*x^2 + 76*nc^2*x^2 - (315*I)*Pi*x^2 - 
        (105*I)*nc^2*Pi*x^2 + 288*x^3 - 96*nc^2*x^3 + (315*I)*Pi*x^3 + 
        (105*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-110 + 155*nc^2 - 63*nc^4 + (54*I)*Pi - (54*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 612*x - 738*nc^2*x + 262*nc^4*x - (108*I)*Pi*x + 
        (108*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x - 1578*x^2 + 1607*nc^2*x^2 - 
        517*nc^4*x^2 + (486*I)*Pi*x^2 - (510*I)*nc^2*Pi*x^2 + 
        (174*I)*nc^4*Pi*x^2 + 1494*x^3 - 1518*nc^2*x^3 + 496*nc^4*x^3 - 
        (864*I)*Pi*x^3 + (864*I)*nc^2*Pi*x^3 - (288*I)*nc^4*Pi*x^3 - 
        399*x^4 + 457*nc^2*x^4 - 162*nc^4*x^4 + (432*I)*Pi*x^4 - 
        (432*I)*nc^2*Pi*x^4 + (144*I)*nc^4*Pi*x^4)*H[0, 0, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-108*I)*Pi + (36*I)*nc^2*Pi + 246*x + 158*nc^2*x + (216*I)*Pi*x - 
        (72*I)*nc^2*Pi*x - 1076*x^2 - 104*nc^2*x^2 + (648*I)*Pi*x^2 + 
        (288*I)*nc^2*Pi*x^2 + 1902*x^3 - 242*nc^2*x^3 - (1512*I)*Pi*x^3 - 
        (504*I)*nc^2*Pi*x^3 - 1167*x^4 + 161*nc^2*x^4 + (756*I)*Pi*x^4 + 
        (252*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-84 + 28*nc^2 + (60*I)*Pi - (36*I)*nc^2*Pi + (6*I)*nc^4*Pi + 
        228*x - 76*nc^2*x - (120*I)*Pi*x + (72*I)*nc^2*Pi*x - 
        (12*I)*nc^4*Pi*x - 549*x^2 + 183*nc^2*x^2 + (348*I)*Pi*x^2 - 
        (360*I)*nc^2*Pi*x^2 + (120*I)*nc^4*Pi*x^2 + 900*x^3 - 300*nc^2*x^3 - 
        (576*I)*Pi*x^3 + (576*I)*nc^2*Pi*x^3 - (192*I)*nc^4*Pi*x^3 - 
        504*x^4 + 168*nc^2*x^4 + (288*I)*Pi*x^4 - (288*I)*nc^2*Pi*x^4 + 
        (96*I)*nc^4*Pi*x^4)*H[0, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-84 + 28*nc^2 - (72*I)*Pi + (72*I)*nc^2*Pi + 228*x - 76*nc^2*x + 
        (144*I)*Pi*x - (144*I)*nc^2*Pi*x - 549*x^2 + 183*nc^2*x^2 + 
        (684*I)*Pi*x^2 + (324*I)*nc^2*Pi*x^2 + 900*x^3 - 300*nc^2*x^3 - 
        (1512*I)*Pi*x^3 - (504*I)*nc^2*Pi*x^3 - 504*x^4 + 168*nc^2*x^4 + 
        (756*I)*Pi*x^4 + (252*I)*nc^2*Pi*x^4)*H[0, 1, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(224 - 169*nc^2 + 50*nc^4 - (24*I)*Pi + (30*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi - 657*x + 548*nc^2*x - 161*nc^4*x + (24*I)*Pi*x - 
        (30*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x + 1117*x^2 - 745*nc^2*x^2 + 
        181*nc^4*x^2 - (144*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 - 
        (48*I)*nc^4*Pi*x^2 - 807*x^3 + 431*nc^2*x^3 - 81*nc^4*x^3 + 
        (144*I)*Pi*x^3 - (144*I)*nc^2*Pi*x^3 + (48*I)*nc^4*Pi*x^3)*
       H[0, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*((27*I)*Pi - (9*I)*nc^2*Pi + 225*x + 105*nc^2*x - (54*I)*Pi*x + 
        (18*I)*nc^2*Pi*x - 650*x^2 + 56*nc^2*x^2 + (153*I)*Pi*x^2 + 
        (33*I)*nc^2*Pi*x^2 + 1025*x^3 - 313*nc^2*x^3 - (252*I)*Pi*x^3 - 
        (84*I)*nc^2*Pi*x^3 - 687*x^4 + 115*nc^2*x^4 + (126*I)*Pi*x^4 + 
        (42*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-78 + 26*nc^2 + (114*I)*Pi + (6*I)*nc^2*Pi - (30*I)*nc^4*Pi + 
        420*x - 140*nc^2*x - (228*I)*Pi*x - (12*I)*nc^2*Pi*x + 
        (60*I)*nc^4*Pi*x - 903*x^2 + 301*nc^2*x^2 + (978*I)*Pi*x^2 - 
        (846*I)*nc^2*Pi*x^2 + (252*I)*nc^4*Pi*x^2 + 990*x^3 - 330*nc^2*x^3 - 
        (1728*I)*Pi*x^3 + (1728*I)*nc^2*Pi*x^3 - (576*I)*nc^4*Pi*x^3 - 
        441*x^4 + 147*nc^2*x^4 + (864*I)*Pi*x^4 - (864*I)*nc^2*Pi*x^4 + 
        (288*I)*nc^4*Pi*x^4)*H[1, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-78 + 26*nc^2 + (90*I)*Pi - (174*I)*nc^2*Pi + 420*x - 140*nc^2*x - 
        (180*I)*Pi*x + (348*I)*nc^2*Pi*x - 903*x^2 + 301*nc^2*x^2 + 
        (342*I)*Pi*x^2 - (90*I)*nc^2*Pi*x^2 + 990*x^3 - 330*nc^2*x^3 - 
        (504*I)*Pi*x^3 - (168*I)*nc^2*Pi*x^3 - 441*x^4 + 147*nc^2*x^4 + 
        (252*I)*Pi*x^4 + (84*I)*nc^2*Pi*x^4)*H[1, 0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(282 - 198*nc^2 + 54*nc^4 - (78*I)*Pi - (6*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi - 906*x + 630*nc^2*x - 156*nc^4*x + (78*I)*Pi*x + 
        (6*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x + 1725*x^2 - 1099*nc^2*x^2 + 
        254*nc^4*x^2 - (864*I)*Pi*x^2 + (864*I)*nc^2*Pi*x^2 - 
        (288*I)*nc^4*Pi*x^2 - 1281*x^3 + 751*nc^2*x^3 - 162*nc^4*x^3 + 
        (864*I)*Pi*x^3 - (864*I)*nc^2*Pi*x^3 + (288*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(106 - 30*nc^2 - (54*I)*Pi - (78*I)*nc^2*Pi - 522*x + 486*nc^2*x + 
        (108*I)*Pi*x + (156*I)*nc^2*Pi*x + 599*x^2 - 721*nc^2*x^2 + 
        (324*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 + 156*x^3 + 296*nc^2*x^3 - 
        (756*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 - 429*x^4 - 85*nc^2*x^4 + 
        (378*I)*Pi*x^4 + (126*I)*nc^2*Pi*x^4)*H[1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 + 4*nc^2 - (108*I)*Pi + (24*I)*nc^4*Pi + 204*x - 68*nc^2*x + 
        (108*I)*Pi*x - (24*I)*nc^4*Pi*x - 573*x^2 + 191*nc^2*x^2 - 
        (720*I)*Pi*x^2 + (720*I)*nc^2*Pi*x^2 - (240*I)*nc^4*Pi*x^2 + 
        369*x^3 - 123*nc^2*x^3 + (720*I)*Pi*x^3 - (720*I)*nc^2*Pi*x^3 + 
        (240*I)*nc^4*Pi*x^3)*H[1, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-12 + 4*nc^2 + (18*I)*Pi + (138*I)*nc^2*Pi + 204*x - 68*nc^2*x - 
        (18*I)*Pi*x - (138*I)*nc^2*Pi*x - 573*x^2 + 191*nc^2*x^2 - 
        (378*I)*Pi*x^2 - (126*I)*nc^2*Pi*x^2 + 369*x^3 - 123*nc^2*x^3 + 
        (378*I)*Pi*x^3 + (126*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x^2) + (a^3*(230 - 119*nc^2 + 24*nc^4 - 
        (6*I)*nc^2*Pi - 500*x + 415*nc^2*x - 126*nc^4*x + (6*I)*nc^2*Pi*x + 
        433*x^2 - 421*nc^2*x^2 + 137*nc^4*x^2 - (360*I)*Pi*x^2 + 
        (360*I)*nc^2*Pi*x^2 - (120*I)*nc^4*Pi*x^2 - 303*x^3 + 263*nc^2*x^3 - 
        81*nc^4*x^3 + (360*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 + 
        (120*I)*nc^4*Pi*x^3)*H[1, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
     (147*a^3*(3 + nc^2)*H[0, 0, 0, 0, 0, x])/(2*nc^2*Pi) - 
     (3*a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 77*x^2 - 
        82*nc^2*x^2 + 28*nc^4*x^2 - 144*x^3 + 144*nc^2*x^3 - 48*nc^4*x^3 + 
        72*x^4 - 72*nc^2*x^4 + 24*nc^4*x^4)*H[0, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + (105*a^3*(3 + nc^2)*H[0, 0, 1, 0, 0, x])/
      (2*nc^2*Pi) + (3*a^3*(-3 + nc^2)*H[0, 0, 1, 0, 1, x])/(nc^2*Pi*x^2) + 
     (3*a^3*(-3 + nc^2)*H[0, 0, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(25 - 19*nc^2 + 5*nc^4 - 50*x + 38*nc^2*x - 10*nc^4*x + 145*x^2 - 
        147*nc^2*x^2 + 49*nc^4*x^2 - 240*x^3 + 240*nc^2*x^3 - 80*nc^4*x^3 + 
        120*x^4 - 120*nc^2*x^4 + 40*nc^4*x^4)*H[0, 0, 1, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + (84*a^3*(3 + nc^2)*H[0, 1, 0, 0, 0, x])/
      (nc^2*Pi) - (9*a^3*(-3 + nc^2)*H[0, 1, 0, 0, 1, x])/(nc^2*Pi*x^2) - 
     (9*a^3*(-3 + nc^2)*H[0, 1, 0, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(4 - 4*nc^2 + nc^4 - 8*x + 8*nc^2*x - 2*nc^4*x + 52*x^2 - 
        58*nc^2*x^2 + 20*nc^4*x^2 - 96*x^3 + 96*nc^2*x^3 - 32*nc^4*x^3 + 
        48*x^4 - 48*nc^2*x^4 + 16*nc^4*x^4)*H[0, 1, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(-9 + 7*nc^2 + 63*x^2 + 21*nc^2*x^2)*H[0, 1, 1, 0, 0, x])/
      (nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[0, 1, 1, 0, 1, x])/(nc^2*Pi*x^2) + 
     (9*a^3*(-3 + nc^2)*H[0, 1, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(38 - 27*nc^2 + 7*nc^4 + 48*x^2 - 48*nc^2*x^2 + 16*nc^4*x^2)*
       H[0, 1, 1, 1, 1, x])/(nc^2*Pi*x^2) + 
     (42*a^3*(3 + nc^2)*H[1, 0, 0, 0, 0, x])/(nc^2*Pi) + 
     (9*a^3*(-3 + nc^2)*H[1, 0, 0, 0, 1, x])/(2*nc^2*Pi*x^2) + 
     (9*a^3*(-3 + nc^2)*H[1, 0, 0, 1, 0, x])/(2*nc^2*Pi*x^2) - 
     (3*a^3*(22 - 5*nc^4 - 44*x + 10*nc^4*x + 166*x^2 - 142*nc^2*x^2 + 
        42*nc^4*x^2 - 288*x^3 + 288*nc^2*x^3 - 96*nc^4*x^3 + 144*x^4 - 
        144*nc^2*x^4 + 48*nc^4*x^4)*H[1, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(3 - 25*nc^2 + 42*x^2 + 14*nc^2*x^2)*H[1, 0, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (3*a^3*(-3 + nc^2)*H[1, 0, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (3*a^3*(-3 + nc^2)*H[1, 0, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(45 - 15*nc^2 - nc^4 + 192*x^2 - 192*nc^2*x^2 + 64*nc^4*x^2)*
       H[1, 0, 1, 1, 1, x])/(2*nc^2*Pi*x^2) + 
     (3*a^3*(-9 - 29*nc^2 + 105*x^2 + 35*nc^2*x^2)*H[1, 1, 0, 0, 0, x])/
      (2*nc^2*Pi*x^2) - (3*a^3*(-3 + nc^2)*H[1, 1, 0, 0, 1, x])/
      (nc^2*Pi*x^2) - (3*a^3*(-3 + nc^2)*H[1, 1, 0, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(12 - nc^2 - 2*nc^4 + 60*x^2 - 60*nc^2*x^2 + 20*nc^4*x^2)*
       H[1, 1, 0, 1, 1, x])/(nc^2*Pi*x^2) + 
     (3*a^3*(3 - 25*nc^2 + 63*x^2 + 21*nc^2*x^2)*H[1, 1, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (3*a^3*(-3 + nc^2)*H[1, 1, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (3*a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(43 - 42*nc^2 + 14*nc^4 + 84*x^2 - 84*nc^2*x^2 + 28*nc^4*x^2)*
       H[1, 1, 1, 1, 1, x])/(nc^2*Pi*x^2) + 
     (a^3*H[0, 0, x]*(-717 - 2095*nc^2 - (1965*I)*Pi + (161*I)*nc^2*Pi + 
        18*Pi^2 + 218*nc^2*Pi^2 + 4095*x + 2059*nc^2*x + (600*I)*Pi*x - 
        (3688*I)*nc^2*Pi*x + 1620*Pi^2*x - 136*nc^2*Pi^2*x + (630*I)*Pi^3*x + 
        (210*I)*nc^2*Pi^3*x + 468*x^2 - 348*nc^2*x^2 - (3792*I)*Pi*x^2 + 
        (5432*I)*nc^2*Pi*x^2 - 3002*Pi^2*x^2 + 46*nc^2*Pi^2*x^2 - 
        (1260*I)*Pi^3*x^2 - (420*I)*nc^2*Pi^3*x^2 - 3456*x^3 + 
        1152*nc^2*x^3 + (5724*I)*Pi*x^3 - (1908*I)*nc^2*Pi*x^3 + 
        1239*Pi^2*x^3 - 185*nc^2*Pi^2*x^3 + (630*I)*Pi^3*x^3 + 
        (210*I)*nc^2*Pi^3*x^3 - 5292*x*Zeta[3] - 1764*nc^2*x*Zeta[3] + 
        10584*x^2*Zeta[3] + 3528*nc^2*x^2*Zeta[3] - 5292*x^3*Zeta[3] - 
        1764*nc^2*x^3*Zeta[3]))/(24*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, x]*(9540 + 7112*nc^2 - 5707*nc^4 - (8595*I)*Pi + 
        (3399*I)*nc^2*Pi - (309*I)*nc^4*Pi + 1428*Pi^2 - 1029*nc^2*Pi^2 + 
        237*nc^4*Pi^2 + (1206*I)*Pi^3 - (342*I)*nc^2*Pi^3 + 
        (162*I)*nc^4*Pi^3 - 38403*x - 2465*nc^2*x + 8014*nc^4*x + 
        (31014*I)*Pi*x - (21138*I)*nc^2*Pi*x + (5520*I)*nc^4*Pi*x - 
        1200*Pi^2*x + 2181*nc^2*Pi^2*x - 831*nc^4*Pi^2*x - (1206*I)*Pi^3*x + 
        (342*I)*nc^2*Pi^3*x - (162*I)*nc^4*Pi^3*x + 38772*x^2 - 
        10836*nc^2*x^2 - 792*nc^4*x^2 - (37980*I)*Pi*x^2 + 
        (22980*I)*nc^2*Pi*x^2 - (5172*I)*nc^4*Pi*x^2 - 3333*Pi^2*x^2 + 
        939*nc^2*Pi^2*x^2 + 78*nc^4*Pi^2*x^2 - (1134*I)*Pi^3*x^2 - 
        (378*I)*nc^2*Pi^3*x^2 - 10368*x^3 + 3456*nc^2*x^3 + 
        (17172*I)*Pi*x^3 - (5724*I)*nc^2*Pi*x^3 + 2817*Pi^2*x^3 - 
        1911*nc^2*Pi^2*x^3 + 486*nc^4*Pi^2*x^3 + (1134*I)*Pi^3*x^3 + 
        (378*I)*nc^2*Pi^3*x^3 - 4356*Zeta[3] - 2268*nc^2*Zeta[3] + 
        792*nc^4*Zeta[3] + 4356*x*Zeta[3] + 2268*nc^2*x*Zeta[3] - 
        792*nc^4*x*Zeta[3] + 11988*x^2*Zeta[3] - 2916*nc^2*x^2*Zeta[3] + 
        1728*nc^4*x^2*Zeta[3] - 11988*x^3*Zeta[3] + 2916*nc^2*x^3*Zeta[3] - 
        1728*nc^4*x^3*Zeta[3]))/(72*nc^2*Pi*(-1 + x)*x^2) - 
     (a^3*H[0, x]*(-38016 - 31360*nc^2 + (10368*I)*Pi + (18204*I)*nc^2*Pi - 
        14319*Pi^2 + 2859*nc^2*Pi^2 - (4608*I)*Pi^3 - (864*I)*nc^2*Pi^3 + 
        76032*x + 62720*nc^2*x - (138132*I)*Pi*x + (25116*I)*nc^2*Pi*x + 
        65232*Pi^2*x - 35616*nc^2*Pi^2*x + (23724*I)*Pi^3*x - 
        (3708*I)*nc^2*Pi^3*x + 1323*Pi^4*x + 441*nc^2*Pi^4*x - 38016*x^2 - 
        31360*nc^2*x^2 + (120744*I)*Pi*x^2 - (57144*I)*nc^2*Pi*x^2 - 
        105570*Pi^2*x^2 + 54942*nc^2*Pi^2*x^2 - (43056*I)*Pi^3*x^2 + 
        (9216*I)*nc^2*Pi^3*x^2 - 2646*Pi^4*x^2 - 882*nc^2*Pi^4*x^2 + 
        59886*Pi^2*x^3 - 19962*nc^2*Pi^2*x^3 + (24948*I)*Pi^3*x^3 - 
        (4212*I)*nc^2*Pi^3*x^3 + 1323*Pi^4*x^3 + 441*nc^2*Pi^4*x^3 + 
        36864*Zeta[3] + 14976*nc^2*Zeta[3] - 83880*x*Zeta[3] + 
        936*nc^2*x*Zeta[3] + (68040*I)*Pi*x*Zeta[3] + (22680*I)*nc^2*Pi*x*
         Zeta[3] + 46152*x^2*Zeta[3] - 1656*nc^2*x^2*Zeta[3] - 
        (136080*I)*Pi*x^2*Zeta[3] - (45360*I)*nc^2*Pi*x^2*Zeta[3] - 
        5508*x^3*Zeta[3] - 22788*nc^2*x^3*Zeta[3] + (68040*I)*Pi*x^3*
         Zeta[3] + (22680*I)*nc^2*Pi*x^3*Zeta[3]))/(432*nc^2*Pi*(-1 + x)^2*
       x) + (a^3*H[1, 0, x]*((-288*I)*Pi + (96*I)*nc^2*Pi - 530*Pi^2 + 
        182*nc^2*Pi^2 - (36*I)*Pi^3 - (36*I)*nc^2*Pi^3 + 1107*x - 
        369*nc^2*x + (321*I)*Pi*x - (1129*I)*nc^2*Pi*x + 1740*Pi^2*x - 
        188*nc^2*Pi^2*x + (72*I)*Pi^3*x + (72*I)*nc^2*Pi^3*x - 6075*x^2 + 
        2025*nc^2*x^2 - (2544*I)*Pi*x^2 - (1360*I)*nc^2*Pi*x^2 - 
        2366*Pi^2*x^2 + 782*nc^2*Pi^2*x^2 + (216*I)*Pi^3*x^2 + 
        (48*I)*nc^2*Pi^3*x^2 + 8424*x^3 - 2808*nc^2*x^3 - (2382*I)*Pi*x^3 + 
        (4418*I)*nc^2*Pi*x^3 + 2590*Pi^2*x^3 - 1638*nc^2*Pi^2*x^3 - 
        (504*I)*Pi^3*x^3 - (168*I)*nc^2*Pi^3*x^3 - 3456*x^4 + 1152*nc^2*x^4 + 
        (5724*I)*Pi*x^4 - (1908*I)*nc^2*Pi*x^4 - 1668*Pi^2*x^4 + 
        784*nc^2*Pi^2*x^4 + (252*I)*Pi^3*x^4 + (84*I)*nc^2*Pi^3*x^4 - 
        432*Zeta[3] + 432*nc^2*Zeta[3] + 864*x*Zeta[3] - 864*nc^2*x*Zeta[3] - 
        3456*x^2*Zeta[3] - 576*nc^2*x^2*Zeta[3] + 6048*x^3*Zeta[3] + 
        2016*nc^2*x^3*Zeta[3] - 3024*x^4*Zeta[3] - 1008*nc^2*x^4*Zeta[3]))/
      (24*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((4137*I)*Pi - (2057*I)*nc^2*Pi + (271*I)*nc^4*Pi - 
        810*Pi^2 + 375*nc^2*Pi^2 - 43*nc^4*Pi^2 - (354*I)*Pi^3 + 
        (192*I)*nc^2*Pi^3 - (6*I)*nc^4*Pi^3 + 1107*x - 369*nc^2*x - 
        (17025*I)*Pi*x + (11053*I)*nc^2*Pi*x - (2519*I)*nc^4*Pi*x + 
        2902*Pi^2*x - 1848*nc^2*Pi^2*x + 402*nc^4*Pi^2*x + (708*I)*Pi^3*x - 
        (384*I)*nc^2*Pi^3*x + (12*I)*nc^4*Pi^3*x - 6075*x^2 + 2025*nc^2*x^2 + 
        (26814*I)*Pi*x^2 - (17922*I)*nc^2*Pi*x^2 + (4344*I)*nc^4*Pi*x^2 - 
        4301*Pi^2*x^2 + 2680*nc^2*Pi^2*x^2 - 577*nc^4*Pi^2*x^2 + 
        (402*I)*Pi^3*x^2 + (468*I)*nc^2*Pi^3*x^2 - (18*I)*nc^4*Pi^3*x^2 + 
        8424*x^3 - 2808*nc^2*x^3 - (19794*I)*Pi*x^3 + (10882*I)*nc^2*Pi*x^3 - 
        (2096*I)*nc^4*Pi*x^3 + 3968*Pi^2*x^3 - 1500*nc^2*Pi^2*x^3 + 
        72*nc^4*Pi^2*x^3 - (1512*I)*Pi^3*x^3 - (504*I)*nc^2*Pi^3*x^3 - 
        3456*x^4 + 1152*nc^2*x^4 + (5724*I)*Pi*x^4 - (1908*I)*nc^2*Pi*x^4 - 
        1824*Pi^2*x^4 + 284*nc^2*Pi^2*x^4 + 162*nc^4*Pi^2*x^4 + 
        (756*I)*Pi^3*x^4 + (252*I)*nc^2*Pi^3*x^4 + 432*Zeta[3] - 
        252*nc^2*Zeta[3] - 108*nc^4*Zeta[3] - 864*x*Zeta[3] + 
        504*nc^2*x*Zeta[3] + 216*nc^4*x*Zeta[3] - 5832*x^2*Zeta[3] - 
        180*nc^2*x^2*Zeta[3] - 612*nc^4*x^2*Zeta[3] + 12528*x^3*Zeta[3] - 
        432*nc^2*x^3*Zeta[3] + 1152*nc^4*x^3*Zeta[3] - 6264*x^4*Zeta[3] + 
        216*nc^2*x^4*Zeta[3] - 576*nc^4*x^4*Zeta[3]))/
      (24*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, x]*((286200*I)*Pi + (213360*I)*nc^2*Pi - (171210*I)*nc^4*Pi - 
        68265*Pi^2 - 51135*nc^2*Pi^2 + 46065*nc^4*Pi^2 - (10080*I)*Pi^3 - 
        (4050*I)*nc^2*Pi^3 + (5310*I)*nc^4*Pi^3 + 4014*Pi^4 - 
        4464*nc^2*Pi^4 - 846*nc^4*Pi^4 + 257040*x + 90600*nc^2*x - 
        109560*nc^4*x - (1185300*I)*Pi*x - (301440*I)*nc^2*Pi*x + 
        (363750*I)*nc^4*Pi*x + 26595*Pi^2*x + 204915*nc^2*Pi^2*x - 
        122595*nc^4*Pi^2*x - (3960*I)*Pi^3*x + (37260*I)*nc^2*Pi^3*x - 
        (6660*I)*nc^4*Pi^3*x - 8028*Pi^4*x + 8928*nc^2*Pi^4*x + 
        1692*nc^4*Pi^4*x - 447120*x^2 - 152360*nc^2*x^2 + 187960*nc^4*x^2 + 
        (1502820*I)*Pi*x^2 - (96120*I)*nc^2*Pi*x^2 - (184140*I)*nc^4*Pi*x^2 + 
        422910*Pi^2*x^2 - 333300*nc^2*Pi^2*x^2 + 99870*nc^4*Pi^2*x^2 + 
        (43650*I)*Pi^3*x^2 - (53280*I)*nc^2*Pi^3*x^2 - 
        (2970*I)*nc^4*Pi^3*x^2 + 20403*Pi^4*x^2 - 8307*nc^2*Pi^4*x^2 + 
        1431*nc^4*Pi^4*x^2 + 190080*x^3 + 61760*nc^2*x^3 - 78400*nc^4*x^3 - 
        (603720*I)*Pi*x^3 + (184200*I)*nc^2*Pi*x^3 - (8400*I)*nc^4*Pi*x^3 - 
        662580*Pi^2*x^3 + 273300*nc^2*Pi^2*x^3 - 23340*nc^4*Pi^2*x^3 - 
        (21240*I)*Pi^3*x^3 + (30240*I)*nc^2*Pi^3*x^3 + 
        (4320*I)*nc^4*Pi^3*x^3 - 32778*Pi^4*x^3 + 8082*nc^2*Pi^4*x^3 - 
        4752*nc^4*Pi^4*x^3 + 281340*Pi^2*x^4 - 93780*nc^2*Pi^2*x^4 - 
        (15390*I)*Pi^3*x^4 - (15390*I)*nc^2*Pi^3*x^4 + 16389*Pi^4*x^4 - 
        4041*nc^2*Pi^4*x^4 + 2376*nc^4*Pi^4*x^4 + 117720*Zeta[3] - 
        44820*nc^2*Zeta[3] - 540*nc^4*Zeta[3] - (46440*I)*Pi*Zeta[3] + 
        (22680*I)*nc^2*Pi*Zeta[3] - (15120*I)*nc^4*Pi*Zeta[3] - 
        452520*x*Zeta[3] - 62640*nc^2*x*Zeta[3] + 33480*nc^4*x*Zeta[3] + 
        (92880*I)*Pi*x*Zeta[3] - (45360*I)*nc^2*Pi*x*Zeta[3] + 
        (30240*I)*nc^4*Pi*x*Zeta[3] + 1433880*x^2*Zeta[3] - 
        126900*nc^2*x^2*Zeta[3] - 48780*nc^4*x^2*Zeta[3] + 
        (50760*I)*Pi*x^2*Zeta[3] - (262440*I)*nc^2*Pi*x^2*Zeta[3] + 
        (65880*I)*nc^4*Pi*x^2*Zeta[3] - 2032200*x^3*Zeta[3] + 
        467640*nc^2*x^3*Zeta[3] + 15840*nc^4*x^3*Zeta[3] - 
        (194400*I)*Pi*x^3*Zeta[3] + (557280*I)*nc^2*Pi*x^3*Zeta[3] - 
        (155520*I)*nc^4*Pi*x^3*Zeta[3] + 975240*x^4*Zeta[3] - 
        201960*nc^2*x^4*Zeta[3] + (97200*I)*Pi*x^4*Zeta[3] - 
        (278640*I)*nc^2*Pi*x^4*Zeta[3] + (77760*I)*nc^4*Pi*x^4*Zeta[3]))/
      (2160*nc^2*Pi*(-1 + x)^2*x^2) + 
     nf*((2*a^3*(308 - (84*I)*Pi + 24*Pi^2 - 308*x - (168*I)*Pi*x + 
          39*Pi^2*x)*H[0, x])/(27*nc*Pi*(-1 + x)*x) + 
       (((4*I)/3)*a^3*(14*I + Pi + 2*Pi*x)*H[0, 0, x])/(nc*Pi*(-1 + x)*x) + 
       (a^3*(-2 + nc^2)*(-20*I + 7*Pi + (14*I)*x - 7*Pi*x + (8*I)*x^2)*
         H[0, 1, x])/(6*nc*(-1 + x)*x^2) + (((4*I)/3)*a^3*(1 + 2*x)*
         H[1, 0, x])/(nc*(-1 + x)*x) - 
       (a^3*(-2 + nc^2)*(-101 + (30*I)*Pi - 12*Pi^2 + 134*x - (21*I)*Pi*x + 
          12*Pi^2*x - (12*I)*Pi*x^2)*H[1, 1, x])/(9*nc*Pi*(-1 + x)*x^2) + 
       (4*a^3*(7 + 2*x)*H[0, 0, 0, x])/(3*nc*Pi*(-1 + x)*x) + 
       (I*a^3*(-2 + nc^2)*H[0, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*
         H[0, 1, 1, x])/(3*nc*Pi*(-1 + x)*x^2) + 
       (4*a^3*(1 + 2*x)*H[1, 0, 0, x])/(3*nc*Pi*(-1 + x)*x) + 
       (I*a^3*(-2 + nc^2)*H[1, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(30 - (3*I)*Pi - 33*x + (3*I)*Pi*x - 4*x^2)*
         H[1, 1, 1, x])/(3*nc*Pi*(-1 + x)*x^2) - 
       (a^3*(-2 + nc^2)*H[0, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (3*a^3*(-2 + nc^2)*H[0, 1, 1, 1, x])/(nc*Pi*x^2) - 
       (a^3*(-2 + nc^2)*H[1, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (7*a^3*(-2 + nc^2)*H[1, 1, 1, 1, x])/(nc*Pi*x^2) + 
       (a^3*(-2 + nc^2)*H[1, x]*((-606*I)*Pi + 210*Pi^2 + (45*I)*Pi^3 - 
          840*x + (336*I)*Pi*x - 156*Pi^2*x - (45*I)*Pi^3*x + 616*x^2 + 
          (336*I)*Pi*x^2 - 78*Pi^2*x^2 + 54*Zeta[3] - 54*x*Zeta[3]))/
        (54*nc*Pi*(-1 + x)*x^2) + (a^3*((-448*I)*Pi + (840*I)*nc^2*Pi + 
          154*Pi^2 - 273*nc^2*Pi^2 + (42*I)*Pi^3 - (45*I)*nc^2*Pi^3 - 
          (616*I)*nc^2*Pi*x + 196*nc^2*Pi^2*x + (24*I)*Pi^3*x + 
          (30*I)*nc^2*Pi^3*x - 36*Zeta[3] - 54*nc^2*Zeta[3] - 144*x*Zeta[3] + 
          36*nc^2*x*Zeta[3]))/(54*nc*Pi*(-1 + x)*x)) + 
     (a^3*((-133920*I)*Pi + (132400*I)*nc^2*Pi + (219120*I)*nc^4*Pi + 
        9270*Pi^2 + 24170*nc^2*Pi^2 - 81150*nc^4*Pi^2 - (47790*I)*Pi^3 - 
        (17070*I)*nc^2*Pi^3 - (9540*I)*nc^4*Pi^3 - 6336*Pi^4 + 
        8580*nc^2*Pi^4 + 1692*nc^4*Pi^4 + (133920*I)*Pi*x - 
        (322480*I)*nc^2*Pi*x - (375920*I)*nc^4*Pi*x - 325710*Pi^2*x + 
        69790*nc^2*Pi^2*x + 143510*nc^4*Pi^2*x + (348840*I)*Pi^3*x - 
        (161820*I)*nc^2*Pi^3*x + (11580*I)*nc^4*Pi^3*x + 81186*Pi^4*x - 
        16146*nc^2*Pi^4*x + 2790*nc^4*Pi^4*x + (19386*I)*Pi^5*x - 
        (10530*I)*nc^2*Pi^5*x + (4176*I)*nc^4*Pi^5*x + 
        (190080*I)*nc^2*Pi*x^2 + (156800*I)*nc^4*Pi*x^2 + 627480*Pi^2*x^2 - 
        197640*nc^2*Pi^2*x^2 - 62360*nc^4*Pi^2*x^2 - (786960*I)*Pi^3*x^2 + 
        (352680*I)*nc^2*Pi^3*x^2 - (2040*I)*nc^4*Pi^3*x^2 - 147108*Pi^4*x^2 + 
        19800*nc^2*Pi^4*x^2 - 10356*nc^4*Pi^4*x^2 - (38772*I)*Pi^5*x^2 + 
        (21636*I)*nc^2*Pi^5*x^2 - (8640*I)*nc^4*Pi^5*x^2 - 311040*Pi^2*x^3 + 
        103680*nc^2*Pi^2*x^3 + (515160*I)*Pi^3*x^3 - (171720*I)*nc^2*Pi^3*
         x^3 + 68211*Pi^4*x^3 - 14277*nc^2*Pi^4*x^3 + 5346*nc^4*Pi^4*x^3 + 
        (19386*I)*Pi^5*x^3 - (10818*I)*nc^2*Pi^5*x^3 + 
        (4320*I)*nc^4*Pi^5*x^3 - 296460*Zeta[3] + 134820*nc^2*Zeta[3] + 
        20520*nc^4*Zeta[3] - (193680*I)*Pi*Zeta[3] - (61200*I)*nc^2*Pi*
         Zeta[3] + (30240*I)*nc^4*Pi*Zeta[3] + 5248800*x*Zeta[3] - 
        1005480*nc^2*x*Zeta[3] - 43560*nc^4*x*Zeta[3] + 
        (2336400*I)*Pi*x*Zeta[3] - (778320*I)*nc^2*Pi*x*Zeta[3] + 
        (64080*I)*nc^4*Pi*x*Zeta[3] - 113400*Pi^2*x*Zeta[3] - 
        63720*nc^2*Pi^2*x*Zeta[3] + 12960*nc^4*Pi^2*x*Zeta[3] - 
        8422920*x^2*Zeta[3] + 1956600*nc^2*x^2*Zeta[3] + 
        23040*nc^4*x^2*Zeta[3] - (4475520*I)*Pi*x^2*Zeta[3] + 
        (1733760*I)*nc^2*Pi*x^2*Zeta[3] - (252000*I)*nc^4*Pi*x^2*Zeta[3] + 
        226800*Pi^2*x^2*Zeta[3] + 75600*nc^2*Pi^2*x^2*Zeta[3] + 
        3295080*x^3*Zeta[3] - 1098360*nc^2*x^3*Zeta[3] + 
        (2352240*I)*Pi*x^3*Zeta[3] - (887760*I)*nc^2*Pi*x^3*Zeta[3] + 
        (174960*I)*nc^4*Pi*x^3*Zeta[3] - 113400*Pi^2*x^3*Zeta[3] - 
        37800*nc^2*Pi^2*x^3*Zeta[3] - 1127520*x*Zeta[5] + 
        64800*nc^2*x*Zeta[5] - 116640*nc^4*x*Zeta[5] + 2255040*x^2*Zeta[5] - 
        77760*nc^2*x^2*Zeta[5] + 207360*nc^4*x^2*Zeta[5] - 
        1127520*x^3*Zeta[5] + 38880*nc^2*x^3*Zeta[5] - 
        103680*nc^4*x^3*Zeta[5]))/(4320*nc^2*Pi*(-1 + x)^2*x)) + 
   ep^2*(-(a^3*(-4073 + 397*nc^2 + (1412*I)*Pi + (404*I)*nc^2*Pi - 5306*x - 
         1542*nc^2*x - (6992*I)*Pi*x - (1144*I)*nc^2*Pi*x + 504*Pi^2*x + 
         168*nc^2*Pi^2*x + 10939*x^2 - 103*nc^2*x^2 + (11712*I)*Pi*x^2 + 
         (896*I)*nc^2*Pi*x^2 - 1008*Pi^2*x^2 - 336*nc^2*Pi^2*x^2 - 1140*x^3 + 
         1172*nc^2*x^3 - (6300*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 + 
         504*Pi^2*x^3 + 168*nc^2*Pi^2*x^3)*H[0, 0, 0, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x) - (a^3*((-536*I)*Pi + (1356*I)*nc^2*Pi - 
        (636*I)*nc^4*Pi + 180*Pi^2 - 96*nc^2*Pi^2 + 12*nc^4*Pi^2 - 480*x + 
        160*nc^2*x + (4152*I)*Pi*x - (6432*I)*nc^2*Pi*x + 
        (2488*I)*nc^4*Pi*x - 360*Pi^2*x + 192*nc^2*Pi^2*x - 24*nc^4*Pi^2*x - 
        11481*x^2 + 3827*nc^2*x^2 - (16096*I)*Pi*x^2 + 
        (16356*I)*nc^2*Pi*x^2 - (5252*I)*nc^4*Pi*x^2 + 1812*Pi^2*x^2 - 
        1880*nc^2*Pi^2*x^2 + 632*nc^4*Pi^2*x^2 + 27912*x^3 - 9304*nc^2*x^3 + 
        (20904*I)*Pi*x^3 - (18344*I)*nc^2*Pi*x^3 + (5536*I)*nc^4*Pi*x^3 - 
        3264*Pi^2*x^3 + 3264*nc^2*Pi^2*x^3 - 1088*nc^4*Pi^2*x^3 - 16524*x^4 + 
        5508*nc^2*x^4 - (8388*I)*Pi*x^4 + (6684*I)*nc^2*Pi*x^4 - 
        (1944*I)*nc^4*Pi*x^4 + 1632*Pi^2*x^4 - 1632*nc^2*Pi^2*x^4 + 
        544*nc^4*Pi^2*x^4)*H[0, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*((-336*I)*Pi + (112*I)*nc^2*Pi - 48*Pi^2 - 16*nc^2*Pi^2 - 480*x + 
        160*nc^2*x + (2760*I)*Pi*x + (1896*I)*nc^2*Pi*x + 96*Pi^2*x + 
        32*nc^2*Pi^2*x - 11481*x^2 + 3827*nc^2*x^2 - (14356*I)*Pi*x^2 - 
        (4596*I)*nc^2*Pi*x^2 + 1548*Pi^2*x^2 + 516*nc^2*Pi^2*x^2 + 
        27912*x^3 - 9304*nc^2*x^3 + (24584*I)*Pi*x^3 + (2600*I)*nc^2*Pi*x^3 - 
        3192*Pi^2*x^3 - 1064*nc^2*Pi^2*x^3 - 16524*x^4 + 5508*nc^2*x^4 - 
        (13284*I)*Pi*x^4 - (132*I)*nc^2*Pi*x^4 + 1596*Pi^2*x^4 + 
        532*nc^2*Pi^2*x^4)*H[0, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(6438 - 5492*nc^2 + 1597*nc^4 - (1152*I)*Pi + (2208*I)*nc^2*Pi - 
        (996*I)*nc^4*Pi + 630*Pi^2 - 396*nc^2*Pi^2 + 84*nc^4*Pi^2 - 31533*x + 
        29173*nc^2*x - 8957*nc^4*x + (6972*I)*Pi*x - (9732*I)*nc^2*Pi*x + 
        (3708*I)*nc^4*Pi*x - 1260*Pi^2*x + 792*nc^2*Pi^2*x - 
        168*nc^4*Pi^2*x + 62034*x^2 - 52704*nc^2*x^2 + 15369*nc^4*x^2 - 
        (25602*I)*Pi*x^2 + (23982*I)*nc^2*Pi*x^2 - (7452*I)*nc^4*Pi*x^2 + 
        2790*Pi^2*x^2 - 2724*nc^2*Pi^2*x^2 + 888*nc^4*Pi^2*x^2 - 41445*x^3 + 
        34309*nc^2*x^3 - 9881*nc^4*x^3 + (33528*I)*Pi*x^3 - 
        (27240*I)*nc^2*Pi*x^3 + (7848*I)*nc^4*Pi*x^3 - 4320*Pi^2*x^3 + 
        4320*nc^2*Pi^2*x^3 - 1440*nc^4*Pi^2*x^3 + 2124*x^4 - 4236*nc^2*x^4 + 
        1764*nc^4*x^4 - (13608*I)*Pi*x^4 + (10368*I)*nc^2*Pi*x^4 - 
        (2916*I)*nc^4*Pi*x^4 + 2160*Pi^2*x^4 - 2160*nc^2*Pi^2*x^4 + 
        720*nc^4*Pi^2*x^4)*H[0, 0, 1, 1, x])/(24*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*((1512*I)*Pi - (504*I)*nc^2*Pi + 180*Pi^2 + 84*nc^2*Pi^2 - 6177*x - 
        2587*nc^2*x + (132*I)*Pi*x + (4212*I)*nc^2*Pi*x - 360*Pi^2*x - 
        168*nc^2*Pi^2*x + 24729*x^2 - 6367*nc^2*x^2 - (20178*I)*Pi*x^2 - 
        (8058*I)*nc^2*Pi*x^2 + 3582*Pi^2*x^2 + 1218*nc^2*Pi^2*x^2 - 
        55491*x^3 + 19895*nc^2*x^3 + (36672*I)*Pi*x^3 + 
        (5928*I)*nc^2*Pi*x^3 - 6804*Pi^2*x^3 - 2268*nc^2*Pi^2*x^3 + 
        39672*x^4 - 10848*nc^2*x^4 - (18954*I)*Pi*x^4 - 
        (1890*I)*nc^2*Pi*x^4 + 3402*Pi^2*x^4 + 1134*nc^2*Pi^2*x^4)*
       H[0, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1215 - 405*nc^2 - (768*I)*Pi + (1376*I)*nc^2*Pi - 
        (600*I)*nc^4*Pi - 68*Pi^2 - 76*nc^2*Pi^2 + 36*nc^4*Pi^2 - 5274*x + 
        1758*nc^2*x + (4968*I)*Pi*x - (6504*I)*nc^2*Pi*x + 
        (2376*I)*nc^4*Pi*x + 136*Pi^2*x + 152*nc^2*Pi^2*x - 72*nc^4*Pi^2*x + 
        15957*x^2 - 5319*nc^2*x^2 - (10792*I)*Pi*x^2 + 
        (13208*I)*nc^2*Pi*x^2 - (4560*I)*nc^4*Pi*x^2 + 1180*Pi^2*x^2 - 
        1500*nc^2*Pi^2*x^2 + 540*nc^4*Pi^2*x^2 - 26628*x^3 + 8876*nc^2*x^3 + 
        (8968*I)*Pi*x^3 - (11832*I)*nc^2*Pi*x^3 + (4272*I)*nc^4*Pi*x^3 - 
        2496*Pi^2*x^3 + 2496*nc^2*Pi^2*x^3 - 832*nc^4*Pi^2*x^3 + 15588*x^4 - 
        5196*nc^2*x^4 - (2412*I)*Pi*x^4 + (3396*I)*nc^2*Pi*x^4 - 
        (1296*I)*nc^4*Pi*x^4 + 1248*Pi^2*x^4 - 1248*nc^2*Pi^2*x^4 + 
        416*nc^4*Pi^2*x^4)*H[0, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1215 - 405*nc^2 + (1088*I)*Pi - (384*I)*nc^2*Pi - 816*Pi^2 + 
        496*nc^2*Pi^2 - 5274*x + 1758*nc^2*x - (40*I)*Pi*x + 
        (3096*I)*nc^2*Pi*x + 1632*Pi^2*x - 992*nc^2*Pi^2*x + 15957*x^2 - 
        5319*nc^2*x^2 - (14592*I)*Pi*x^2 - (5568*I)*nc^2*Pi*x^2 + 
        1872*Pi^2*x^2 + 1392*nc^2*Pi^2*x^2 - 26628*x^3 + 8876*nc^2*x^3 + 
        (26184*I)*Pi*x^3 + (3640*I)*nc^2*Pi*x^3 - 5376*Pi^2*x^3 - 
        1792*nc^2*Pi^2*x^3 + 15588*x^4 - 5196*nc^2*x^4 - (13320*I)*Pi*x^4 - 
        (1032*I)*nc^2*Pi*x^4 + 2688*Pi^2*x^4 + 896*nc^2*Pi^2*x^4)*
       H[0, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(5791 - 3331*nc^2 + 657*nc^4 - (352*I)*Pi + (588*I)*nc^2*Pi - 
        (272*I)*nc^4*Pi + 366*Pi^2 - 222*nc^2*Pi^2 + 46*nc^4*Pi^2 - 25663*x + 
        17667*nc^2*x - 4405*nc^4*x + (2196*I)*Pi*x - (2676*I)*nc^2*Pi*x + 
        (1012*I)*nc^4*Pi*x - 732*Pi^2*x + 444*nc^2*Pi^2*x - 92*nc^4*Pi^2*x + 
        50587*x^2 - 32127*nc^2*x^2 + 7439*nc^4*x^2 - (5126*I)*Pi*x^2 + 
        (5326*I)*nc^2*Pi*x^2 - (1780*I)*nc^4*Pi*x^2 + 798*Pi^2*x^2 - 
        686*nc^2*Pi^2*x^2 + 206*nc^4*Pi^2*x^2 - 49171*x^3 + 25119*nc^2*x^3 - 
        4279*nc^4*x^3 + (4872*I)*Pi*x^3 - (5064*I)*nc^2*Pi*x^3 + 
        (1688*I)*nc^4*Pi*x^3 - 864*Pi^2*x^3 + 864*nc^2*Pi^2*x^3 - 
        288*nc^4*Pi^2*x^3 + 18456*x^4 - 7328*nc^2*x^4 + 588*nc^4*x^4 - 
        (1548*I)*Pi*x^4 + (1812*I)*nc^2*Pi*x^4 - (648*I)*nc^4*Pi*x^4 + 
        432*Pi^2*x^4 - 432*nc^2*Pi^2*x^4 + 144*nc^4*Pi^2*x^4)*
       H[0, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*((372*I)*Pi - (124*I)*nc^2*Pi - 90*Pi^2 - 98*nc^2*Pi^2 - 4144*x - 
        720*nc^2*x - (908*I)*Pi*x + (1172*I)*nc^2*Pi*x + 180*Pi^2*x + 
        196*nc^2*Pi^2*x + 11134*x^2 - 5918*nc^2*x^2 + (1208*I)*Pi*x^2 - 
        (1560*I)*nc^2*Pi*x^2 + 288*Pi^2*x^2 + 28*nc^2*Pi^2*x^2 - 22733*x^3 + 
        11793*nc^2*x^3 + (216*I)*Pi*x^3 + (824*I)*nc^2*Pi*x^3 - 
        756*Pi^2*x^3 - 252*nc^2*Pi^2*x^3 + 17076*x^4 - 4900*nc^2*x^4 - 
        (1224*I)*Pi*x^4 - (504*I)*nc^2*Pi*x^4 + 378*Pi^2*x^4 + 
        126*nc^2*Pi^2*x^4)*H[1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(3390 - 1130*nc^2 - (1104*I)*Pi + (1200*I)*nc^2*Pi - 
        (408*I)*nc^4*Pi + 940*Pi^2 - 172*nc^2*Pi^2 - 108*nc^4*Pi^2 - 
        14616*x + 4872*nc^2*x + (4560*I)*Pi*x - (4640*I)*nc^2*Pi*x + 
        (1416*I)*nc^4*Pi*x - 1880*Pi^2*x + 344*nc^2*Pi^2*x + 
        216*nc^4*Pi^2*x + 29799*x^2 - 9933*nc^2*x^2 - (20848*I)*Pi*x^2 + 
        (17744*I)*nc^2*Pi*x^2 - (5184*I)*nc^4*Pi*x^2 + 4012*Pi^2*x^2 - 
        3188*nc^2*Pi^2*x^2 + 888*nc^4*Pi^2*x^2 - 32532*x^3 + 10844*nc^2*x^3 + 
        (33792*I)*Pi*x^3 - (27424*I)*nc^2*Pi*x^3 + (8000*I)*nc^4*Pi*x^3 - 
        6144*Pi^2*x^3 + 6144*nc^2*Pi^2*x^3 - 2048*nc^4*Pi^2*x^3 + 14148*x^4 - 
        4716*nc^2*x^4 - (16272*I)*Pi*x^4 + (13200*I)*nc^2*Pi*x^4 - 
        (3888*I)*nc^4*Pi*x^4 + 3072*Pi^2*x^4 - 3072*nc^2*Pi^2*x^4 + 
        1024*nc^4*Pi^2*x^4)*H[1, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(3390 - 1130*nc^2 - (648*I)*Pi + (280*I)*nc^2*Pi + 192*Pi^2 - 
        768*nc^2*Pi^2 - 14616*x + 4872*nc^2*x - (328*I)*Pi*x + 
        (3032*I)*nc^2*Pi*x - 384*Pi^2*x + 1536*nc^2*Pi^2*x + 29799*x^2 - 
        9933*nc^2*x^2 + (3768*I)*Pi*x^2 - (6344*I)*nc^2*Pi*x^2 + 
        1284*Pi^2*x^2 - 404*nc^2*Pi^2*x^2 - 32532*x^3 + 10844*nc^2*x^3 - 
        (2032*I)*Pi*x^3 + (3920*I)*nc^2*Pi*x^3 - 2184*Pi^2*x^3 - 
        728*nc^2*Pi^2*x^3 + 14148*x^4 - 4716*nc^2*x^4 - (1512*I)*Pi*x^4 - 
        (1320*I)*nc^2*Pi*x^4 + 1092*Pi^2*x^4 + 364*nc^2*Pi^2*x^4)*
       H[1, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(12783 - 7253*nc^2 + 1390*nc^4 - (984*I)*Pi + (924*I)*nc^2*Pi - 
        (360*I)*nc^4*Pi + 1200*Pi^2 - 408*nc^2*Pi^2 - 30*nc^4*Pi^2 - 
        54858*x + 32686*nc^2*x - 6818*nc^4*x + (4560*I)*Pi*x - 
        (4128*I)*nc^2*Pi*x + (1296*I)*nc^4*Pi*x - 2400*Pi^2*x + 
        816*nc^2*Pi^2*x + 60*nc^4*Pi^2*x + 107166*x^2 - 58860*nc^2*x^2 + 
        11097*nc^4*x^2 - (28788*I)*Pi*x^2 + (23736*I)*nc^2*Pi*x^2 - 
        (6888*I)*nc^4*Pi*x^2 + 5088*Pi^2*x^2 - 4260*nc^2*Pi^2*x^2 + 
        1248*nc^4*Pi^2*x^2 - 104583*x^3 + 50119*nc^2*x^3 - 7433*nc^4*x^3 + 
        (48432*I)*Pi*x^3 - (39936*I)*nc^2*Pi*x^3 + (11784*I)*nc^4*Pi*x^3 - 
        7776*Pi^2*x^3 + 7776*nc^2*Pi^2*x^3 - 2592*nc^4*Pi^2*x^3 + 39492*x^4 - 
        16692*nc^2*x^4 + 1764*nc^4*x^4 - (23004*I)*Pi*x^4 + 
        (19332*I)*nc^2*Pi*x^4 - (5832*I)*nc^4*Pi*x^4 + 3888*Pi^2*x^4 - 
        3888*nc^2*Pi^2*x^4 + 1296*nc^4*Pi^2*x^4)*H[1, 0, 1, 1, x])/
      (24*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-8442 + 2766*nc^2 + (516*I)*Pi - (108*I)*nc^2*Pi - 36*Pi^2 - 
        660*nc^2*Pi^2 + 33216*x - 16900*nc^2*x - (660*I)*Pi*x + 
        (4524*I)*nc^2*Pi*x + 72*Pi^2*x + 1320*nc^2*Pi^2*x - 50847*x^2 + 
        18233*nc^2*x^2 - (6504*I)*Pi*x^2 - (5760*I)*nc^2*Pi*x^2 + 
        1854*Pi^2*x^2 - 30*nc^2*Pi^2*x^2 + 22041*x^3 - 3613*nc^2*x^3 + 
        (16476*I)*Pi*x^3 + (1044*I)*nc^2*Pi*x^3 - 3780*Pi^2*x^3 - 
        1260*nc^2*Pi^2*x^3 + 5922*x^4 + 402*nc^2*x^4 - (11016*I)*Pi*x^4 - 
        (432*I)*nc^2*Pi*x^4 + 1890*Pi^2*x^4 + 630*nc^2*Pi^2*x^4)*
       H[1, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1983 + 661*nc^2 - (1616*I)*Pi + (1096*I)*nc^2*Pi - 
        (288*I)*nc^4*Pi + 920*Pi^2 - 320*nc^2*Pi^2 - 28*nc^4*Pi^2 + 10554*x - 
        3518*nc^2*x + (7040*I)*Pi*x - (4608*I)*nc^2*Pi*x + 
        (1040*I)*nc^4*Pi*x - 1840*Pi^2*x + 640*nc^2*Pi^2*x + 56*nc^4*Pi^2*x - 
        27339*x^2 + 9113*nc^2*x^2 - (21988*I)*Pi*x^2 + 
        (16260*I)*nc^2*Pi*x^2 - (4280*I)*nc^4*Pi*x^2 + 2744*Pi^2*x^2 - 
        2152*nc^2*Pi^2*x^2 + 584*nc^4*Pi^2*x^2 + 31440*x^3 - 10480*nc^2*x^3 + 
        (31672*I)*Pi*x^3 - (24264*I)*nc^2*Pi*x^3 + (6768*I)*nc^4*Pi*x^3 - 
        3648*Pi^2*x^3 + 3648*nc^2*Pi^2*x^3 - 1216*nc^4*Pi^2*x^3 - 12672*x^4 + 
        4224*nc^2*x^4 - (15156*I)*Pi*x^4 + (11532*I)*nc^2*Pi*x^4 - 
        (3240*I)*nc^4*Pi*x^4 + 1824*Pi^2*x^4 - 1824*nc^2*Pi^2*x^4 + 
        608*nc^4*Pi^2*x^4)*H[1, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1983 + 661*nc^2 - (216*I)*Pi + (136*I)*nc^2*Pi + 276*Pi^2 - 
        700*nc^2*Pi^2 + 10554*x - 3518*nc^2*x + (152*I)*Pi*x + 
        (3160*I)*nc^2*Pi*x - 552*Pi^2*x + 1400*nc^2*Pi^2*x - 27339*x^2 + 
        9113*nc^2*x^2 - (3512*I)*Pi*x^2 - (5000*I)*nc^2*Pi*x^2 + 
        1704*Pi^2*x^2 - 224*nc^2*Pi^2*x^2 + 31440*x^3 - 10480*nc^2*x^3 + 
        (9192*I)*Pi*x^3 + (1784*I)*nc^2*Pi*x^3 - 2856*Pi^2*x^3 - 
        952*nc^2*Pi^2*x^3 - 12672*x^4 + 4224*nc^2*x^4 - (6408*I)*Pi*x^4 - 
        (600*I)*nc^2*Pi*x^4 + 1428*Pi^2*x^4 + 476*nc^2*Pi^2*x^4)*
       H[1, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-12468 + 2288*nc^2 + 992*nc^4 + (864*I)*Pi + (180*I)*nc^2*Pi - 
        (72*I)*nc^4*Pi - 288*Pi^2 + 360*nc^2*Pi^2 - 108*nc^4*Pi^2 + 40200*x - 
        24728*nc^2*x + 5668*nc^4*x - (4632*I)*Pi*x + (1068*I)*nc^2*Pi*x + 
        (96*I)*nc^4*Pi*x + 288*Pi^2*x - 360*nc^2*Pi^2*x + 108*nc^4*Pi^2*x - 
        29325*x^2 + 26457*nc^2*x^2 - 8325*nc^4*x^2 + (23058*I)*Pi*x^2 - 
        (16254*I)*nc^2*Pi*x^2 + (4236*I)*nc^4*Pi*x^2 - 1728*Pi^2*x^2 + 
        1728*nc^2*Pi^2*x^2 - 576*nc^4*Pi^2*x^2 + 4338*x^3 - 4974*nc^2*x^3 + 
        1764*nc^4*x^3 - (21330*I)*Pi*x^3 + (16830*I)*nc^2*Pi*x^3 - 
        (4860*I)*nc^4*Pi*x^3 + 1728*Pi^2*x^3 - 1728*nc^2*Pi^2*x^3 + 
        576*nc^4*Pi^2*x^3)*H[1, 1, 1, 1, x])/(24*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-1032 - 248*nc^2 + 1765*x + 599*nc^2*x - (1071*I)*Pi*x - 
        (357*I)*nc^2*Pi*x - 1576*x^2 - 768*nc^2*x^2 + (2142*I)*Pi*x^2 + 
        (714*I)*nc^2*Pi*x^2 + 993*x^3 + 467*nc^2*x^3 - (1071*I)*Pi*x^3 - 
        (357*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((15*I)*Pi - (12*I)*nc^2*Pi + (3*I)*nc^4*Pi - 87*x + 29*nc^2*x - 
        (30*I)*Pi*x + (24*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x - 429*x^2 + 
        143*nc^2*x^2 + (519*I)*Pi*x^2 - (558*I)*nc^2*Pi*x^2 + 
        (192*I)*nc^4*Pi*x^2 + 1308*x^3 - 436*nc^2*x^3 - (1008*I)*Pi*x^3 + 
        (1008*I)*nc^2*Pi*x^3 - (336*I)*nc^4*Pi*x^3 - 804*x^4 + 268*nc^2*x^4 + 
        (504*I)*Pi*x^4 - (504*I)*nc^2*Pi*x^4 + (168*I)*nc^4*Pi*x^4)*
       H[0, 0, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((18*I)*Pi - (6*I)*nc^2*Pi - 87*x + 29*nc^2*x - (36*I)*Pi*x + 
        (12*I)*nc^2*Pi*x - 429*x^2 + 143*nc^2*x^2 - (1053*I)*Pi*x^2 - 
        (363*I)*nc^2*Pi*x^2 + 1308*x^3 - 436*nc^2*x^3 + (2142*I)*Pi*x^3 + 
        (714*I)*nc^2*Pi*x^3 - 804*x^4 + 268*nc^2*x^4 - (1071*I)*Pi*x^4 - 
        (357*I)*nc^2*Pi*x^4)*H[0, 0, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(-134 + 339*nc^2 - 159*nc^4 + (54*I)*Pi - (54*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 1020*x - 1602*nc^2*x + 622*nc^4*x - (108*I)*Pi*x + 
        (108*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x - 4126*x^2 + 4123*nc^2*x^2 - 
        1313*nc^4*x^2 + (1062*I)*Pi*x^2 - (1134*I)*nc^2*Pi*x^2 + 
        (390*I)*nc^4*Pi*x^2 + 5778*x^3 - 4770*nc^2*x^3 + 1384*nc^4*x^3 - 
        (2016*I)*Pi*x^3 + (2016*I)*nc^2*Pi*x^3 - (672*I)*nc^4*Pi*x^3 - 
        2553*x^4 + 1823*nc^2*x^4 - 486*nc^4*x^4 + (1008*I)*Pi*x^4 - 
        (1008*I)*nc^2*Pi*x^4 + (336*I)*nc^4*Pi*x^4)*H[0, 0, 0, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-54*I)*Pi + (18*I)*nc^2*Pi - 297*x - 253*nc^2*x + (108*I)*Pi*x - 
        (36*I)*nc^2*Pi*x + 1964*x^2 + 518*nc^2*x^2 - (1377*I)*Pi*x^2 - 
        (423*I)*nc^2*Pi*x^2 - 3568*x^3 - 160*nc^2*x^3 + (2646*I)*Pi*x^3 + 
        (882*I)*nc^2*Pi*x^3 + 1995*x^4 - 95*nc^2*x^4 - (1323*I)*Pi*x^4 - 
        (441*I)*nc^2*Pi*x^4)*H[0, 0, 1, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(-84 + 28*nc^2 + (60*I)*Pi - (36*I)*nc^2*Pi + 
        (6*I)*nc^4*Pi + 252*x - 84*nc^2*x - (120*I)*Pi*x + (72*I)*nc^2*Pi*x - 
        (12*I)*nc^4*Pi*x + 1095*x^2 - 365*nc^2*x^2 + (924*I)*Pi*x^2 - 
        (984*I)*nc^2*Pi*x^2 + (336*I)*nc^4*Pi*x^2 - 3054*x^3 + 
        1018*nc^2*x^3 - (1728*I)*Pi*x^3 + (1728*I)*nc^2*Pi*x^3 - 
        (576*I)*nc^4*Pi*x^3 + 1821*x^4 - 607*nc^2*x^4 + (864*I)*Pi*x^4 - 
        (864*I)*nc^2*Pi*x^4 + (288*I)*nc^4*Pi*x^4)*H[0, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-84 + 28*nc^2 - (72*I)*Pi + (72*I)*nc^2*Pi + 252*x - 84*nc^2*x + 
        (144*I)*Pi*x - (144*I)*nc^2*Pi*x + 1095*x^2 - 365*nc^2*x^2 - 
        (2718*I)*Pi*x^2 - (810*I)*nc^2*Pi*x^2 - 3054*x^3 + 1018*nc^2*x^3 + 
        (5292*I)*Pi*x^3 + (1764*I)*nc^2*Pi*x^3 + 1821*x^4 - 607*nc^2*x^4 - 
        (2646*I)*Pi*x^4 - (882*I)*nc^2*Pi*x^4)*H[0, 0, 1, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-496 + 706*nc^2 - 292*nc^4 + (48*I)*Pi - (60*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi + 2638*x - 3182*nc^2*x + 1142*nc^4*x - (96*I)*Pi*x + 
        (120*I)*nc^2*Pi*x - (48*I)*nc^4*Pi*x - 6328*x^2 + 6846*nc^2*x^2 - 
        2276*nc^4*x^2 + (912*I)*Pi*x^2 - (972*I)*nc^2*Pi*x^2 + 
        (336*I)*nc^4*Pi*x^2 + 5522*x^3 - 6558*nc^2*x^3 + 2300*nc^4*x^3 - 
        (1728*I)*Pi*x^3 + (1728*I)*nc^2*Pi*x^3 - (576*I)*nc^4*Pi*x^3 - 
        1245*x^4 + 2035*nc^2*x^4 - 810*nc^4*x^4 + (864*I)*Pi*x^4 - 
        (864*I)*nc^2*Pi*x^4 + (288*I)*nc^4*Pi*x^4)*H[0, 0, 1, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((144*I)*Pi - (48*I)*nc^2*Pi - 605*x - 393*nc^2*x - (288*I)*Pi*x + 
        (96*I)*nc^2*Pi*x + 3287*x^2 + 599*nc^2*x^2 - (612*I)*Pi*x^2 - 
        (300*I)*nc^2*Pi*x^2 - 5801*x^3 + 29*nc^2*x^3 + (1512*I)*Pi*x^3 + 
        (504*I)*nc^2*Pi*x^3 + 3306*x^4 - 190*nc^2*x^4 - (756*I)*Pi*x^4 - 
        (252*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(252 - 84*nc^2 + (114*I)*Pi + (6*I)*nc^2*Pi - 
        (30*I)*nc^4*Pi - 696*x + 232*nc^2*x - (228*I)*Pi*x - 
        (12*I)*nc^2*Pi*x + (60*I)*nc^4*Pi*x + 1059*x^2 - 353*nc^2*x^2 + 
        (546*I)*Pi*x^2 - (546*I)*nc^2*Pi*x^2 + (174*I)*nc^4*Pi*x^2 - 
        1686*x^3 + 562*nc^2*x^3 - (864*I)*Pi*x^3 + (864*I)*nc^2*Pi*x^3 - 
        (288*I)*nc^4*Pi*x^3 + 1119*x^4 - 373*nc^2*x^4 + (432*I)*Pi*x^4 - 
        (432*I)*nc^2*Pi*x^4 + (144*I)*nc^4*Pi*x^4)*H[0, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(252 - 84*nc^2 + (360*I)*Pi - (264*I)*nc^2*Pi - 696*x + 
        232*nc^2*x - (720*I)*Pi*x + (528*I)*nc^2*Pi*x + 1059*x^2 - 
        353*nc^2*x^2 - (1152*I)*Pi*x^2 - (768*I)*nc^2*Pi*x^2 - 1686*x^3 + 
        562*nc^2*x^3 + (3024*I)*Pi*x^3 + (1008*I)*nc^2*Pi*x^3 + 1119*x^4 - 
        373*nc^2*x^4 - (1512*I)*Pi*x^4 - (504*I)*nc^2*Pi*x^4)*
       H[0, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-108 + 316*nc^2 - 150*nc^4 + (114*I)*Pi - (6*I)*nc^2*Pi - 
        (18*I)*nc^4*Pi + 1002*x - 1546*nc^2*x + 594*nc^4*x - (228*I)*Pi*x + 
        (12*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x - 2737*x^2 + 3315*nc^2*x^2 - 
        1140*nc^4*x^2 + (546*I)*Pi*x^2 - (510*I)*nc^2*Pi*x^2 + 
        (162*I)*nc^4*Pi*x^2 + 2356*x^3 - 2996*nc^2*x^3 + 1068*nc^4*x^3 - 
        (864*I)*Pi*x^3 + (864*I)*nc^2*Pi*x^3 - (288*I)*nc^4*Pi*x^3 - 
        492*x^4 + 812*nc^2*x^4 - 324*nc^4*x^4 + (432*I)*Pi*x^4 - 
        (432*I)*nc^2*Pi*x^4 + (144*I)*nc^4*Pi*x^4)*H[0, 1, 0, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-356 + 124*nc^2 + (72*I)*Pi - (120*I)*nc^2*Pi + 334*x - 
        882*nc^2*x - (144*I)*Pi*x + (240*I)*nc^2*Pi*x + 3111*x^2 + 
        1571*nc^2*x^2 - (1944*I)*Pi*x^2 - (792*I)*nc^2*Pi*x^2 - 6030*x^3 - 
        1082*nc^2*x^3 + (4032*I)*Pi*x^3 + (1344*I)*nc^2*Pi*x^3 + 3108*x^4 + 
        332*nc^2*x^4 - (2016*I)*Pi*x^4 - (672*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-252 + 84*nc^2 + (36*I)*nc^2*Pi - (24*I)*nc^4*Pi + 780*x - 
        260*nc^2*x - (72*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x - 1635*x^2 + 
        545*nc^2*x^2 + (288*I)*Pi*x^2 - (348*I)*nc^2*Pi*x^2 + 
        (120*I)*nc^4*Pi*x^2 + 2316*x^3 - 772*nc^2*x^3 - (576*I)*Pi*x^3 + 
        (576*I)*nc^2*Pi*x^3 - (192*I)*nc^4*Pi*x^3 - 1230*x^4 + 410*nc^2*x^4 + 
        (288*I)*Pi*x^4 - (288*I)*nc^2*Pi*x^4 + (96*I)*nc^4*Pi*x^4)*
       H[0, 1, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-252 + 84*nc^2 + (144*I)*Pi - (192*I)*nc^2*Pi + 780*x - 
        260*nc^2*x - (288*I)*Pi*x + (384*I)*nc^2*Pi*x - 1635*x^2 + 
        545*nc^2*x^2 - (1872*I)*Pi*x^2 - (864*I)*nc^2*Pi*x^2 + 2316*x^3 - 
        772*nc^2*x^3 + (4032*I)*Pi*x^3 + (1344*I)*nc^2*Pi*x^3 - 1230*x^4 + 
        410*nc^2*x^4 - (2016*I)*Pi*x^4 - (672*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(662 - 527*nc^2 + 168*nc^4 + (36*I)*Pi - (18*I)*nc^2*Pi - 2039*x + 
        1706*nc^2*x - 507*nc^4*x - (36*I)*Pi*x + (18*I)*nc^2*Pi*x + 
        3608*x^2 - 2484*nc^2*x^2 + 622*nc^4*x^2 - (144*I)*Pi*x^2 + 
        (144*I)*nc^2*Pi*x^2 - (48*I)*nc^4*Pi*x^2 - 2616*x^3 + 1520*nc^2*x^3 - 
        324*nc^4*x^3 + (144*I)*Pi*x^3 - (144*I)*nc^2*Pi*x^3 + 
        (48*I)*nc^4*Pi*x^3)*H[0, 1, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*((-99*I)*Pi + (33*I)*nc^2*Pi - 757*x - 325*nc^2*x + (198*I)*Pi*x - 
        (66*I)*nc^2*Pi*x + 2165*x^2 - 111*nc^2*x^2 - (225*I)*Pi*x^2 - 
        (9*I)*nc^2*Pi*x^2 - 3412*x^3 + 856*nc^2*x^3 + (252*I)*Pi*x^3 + 
        (84*I)*nc^2*Pi*x^3 + 2280*x^4 - 304*nc^2*x^4 - (126*I)*Pi*x^4 - 
        (42*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(93 - 31*nc^2 + (39*I)*Pi + (69*I)*nc^2*Pi - (51*I)*nc^4*Pi - 
        534*x + 178*nc^2*x - (78*I)*Pi*x - (138*I)*nc^2*Pi*x + 
        (102*I)*nc^4*Pi*x + 1167*x^2 - 389*nc^2*x^2 + (1191*I)*Pi*x^2 - 
        (1065*I)*nc^2*Pi*x^2 + (324*I)*nc^4*Pi*x^2 - 1308*x^3 + 
        436*nc^2*x^3 - (2304*I)*Pi*x^3 + (2304*I)*nc^2*Pi*x^3 - 
        (768*I)*nc^4*Pi*x^3 + 600*x^4 - 200*nc^2*x^4 + (1152*I)*Pi*x^4 - 
        (1152*I)*nc^2*Pi*x^4 + (384*I)*nc^4*Pi*x^4)*H[1, 0, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(93 - 31*nc^2 - (63*I)*Pi + (213*I)*nc^2*Pi - 534*x + 178*nc^2*x + 
        (126*I)*Pi*x - (426*I)*nc^2*Pi*x + 1167*x^2 - 389*nc^2*x^2 - 
        (189*I)*Pi*x^2 + (171*I)*nc^2*Pi*x^2 - 1308*x^3 + 436*nc^2*x^3 + 
        (252*I)*Pi*x^3 + (84*I)*nc^2*Pi*x^3 + 600*x^4 - 200*nc^2*x^4 - 
        (126*I)*Pi*x^4 - (42*I)*nc^2*Pi*x^4)*H[1, 0, 0, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-123 + 145*nc^2 - 51*nc^4 + (39*I)*Pi + (63*I)*nc^2*Pi - 
        (45*I)*nc^4*Pi + 456*x - 542*nc^2*x + 177*nc^4*x - (78*I)*Pi*x - 
        (126*I)*nc^2*Pi*x + (90*I)*nc^4*Pi*x - 2342*x^2 + 2130*nc^2*x^2 - 
        648*nc^4*x^2 + (1191*I)*Pi*x^2 - (1077*I)*nc^2*Pi*x^2 + 
        (333*I)*nc^4*Pi*x^2 + 3906*x^3 - 3322*nc^2*x^3 + 1000*nc^4*x^3 - 
        (2304*I)*Pi*x^3 + (2304*I)*nc^2*Pi*x^3 - (768*I)*nc^4*Pi*x^3 - 
        1875*x^4 + 1597*nc^2*x^4 - 486*nc^4*x^4 + (1152*I)*Pi*x^4 - 
        (1152*I)*nc^2*Pi*x^4 + (384*I)*nc^4*Pi*x^4)*H[1, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-54 + 2*nc^2 - (234*I)*Pi + (366*I)*nc^2*Pi + 862*x - 
        1018*nc^2*x + (468*I)*Pi*x - (732*I)*nc^2*Pi*x - 1575*x^2 + 
        1797*nc^2*x^2 - (612*I)*Pi*x^2 + (240*I)*nc^2*Pi*x^2 + 454*x^3 - 
        962*nc^2*x^3 + (756*I)*Pi*x^3 + (252*I)*nc^2*Pi*x^3 + 489*x^4 + 
        293*nc^2*x^4 - (378*I)*Pi*x^4 - (126*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-372 + 124*nc^2 + (222*I)*Pi + (30*I)*nc^2*Pi - (72*I)*nc^4*Pi + 
        1620*x - 540*nc^2*x - (444*I)*Pi*x - (60*I)*nc^2*Pi*x + 
        (144*I)*nc^4*Pi*x - 2439*x^2 + 813*nc^2*x^2 + (1950*I)*Pi*x^2 - 
        (1662*I)*nc^2*Pi*x^2 + (486*I)*nc^4*Pi*x^2 + 1926*x^3 - 
        642*nc^2*x^3 - (3456*I)*Pi*x^3 + (3456*I)*nc^2*Pi*x^3 - 
        (1152*I)*nc^4*Pi*x^3 - 771*x^4 + 257*nc^2*x^4 + (1728*I)*Pi*x^4 - 
        (1728*I)*nc^2*Pi*x^4 + (576*I)*nc^4*Pi*x^4)*H[1, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-372 + 124*nc^2 - (162*I)*Pi + (534*I)*nc^2*Pi + 1620*x - 
        540*nc^2*x + (324*I)*Pi*x - (1068*I)*nc^2*Pi*x - 2439*x^2 + 
        813*nc^2*x^2 - (540*I)*Pi*x^2 + (408*I)*nc^2*Pi*x^2 + 1926*x^3 - 
        642*nc^2*x^3 + (756*I)*Pi*x^3 + (252*I)*nc^2*Pi*x^3 - 771*x^4 + 
        257*nc^2*x^4 - (378*I)*Pi*x^4 - (126*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1100 - 674*nc^2 + 168*nc^4 - (78*I)*Pi - (102*I)*nc^2*Pi + 
        (66*I)*nc^4*Pi - 3656*x + 2210*nc^2*x - 468*nc^4*x + (78*I)*Pi*x + 
        (102*I)*nc^2*Pi*x - (66*I)*nc^4*Pi*x + 8843*x^2 - 6017*nc^2*x^2 + 
        1500*nc^4*x^2 - (1728*I)*Pi*x^2 + (1728*I)*nc^2*Pi*x^2 - 
        (576*I)*nc^4*Pi*x^2 - 7167*x^3 + 4981*nc^2*x^3 - 1296*nc^4*x^3 + 
        (1728*I)*Pi*x^3 - (1728*I)*nc^2*Pi*x^3 + (576*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-275 + 81*nc^2 + (99*I)*Pi + (63*I)*nc^2*Pi + 1279*x - 
        1097*nc^2*x - (198*I)*Pi*x - (126*I)*nc^2*Pi*x - 1767*x^2 + 
        1771*nc^2*x^2 - (279*I)*Pi*x^2 - (63*I)*nc^2*Pi*x^2 + 253*x^3 - 
        977*nc^2*x^3 + (756*I)*Pi*x^3 + (252*I)*nc^2*Pi*x^3 + 705*x^4 + 
        335*nc^2*x^4 - (378*I)*Pi*x^4 - (126*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-126 + 42*nc^2 + (36*I)*Pi + (150*I)*nc^2*Pi - (93*I)*nc^4*Pi + 
        702*x - 234*nc^2*x - (72*I)*Pi*x - (300*I)*nc^2*Pi*x + 
        (186*I)*nc^4*Pi*x - 1710*x^2 + 570*nc^2*x^2 + (1548*I)*Pi*x^2 - 
        (1368*I)*nc^2*Pi*x^2 + (414*I)*nc^4*Pi*x^2 + 1782*x^3 - 
        594*nc^2*x^3 - (3024*I)*Pi*x^3 + (3024*I)*nc^2*Pi*x^3 - 
        (1008*I)*nc^4*Pi*x^3 - 642*x^4 + 214*nc^2*x^4 + (1512*I)*Pi*x^4 - 
        (1512*I)*nc^2*Pi*x^4 + (504*I)*nc^4*Pi*x^4)*H[1, 1, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-126 + 42*nc^2 + (153*I)*Pi + (117*I)*nc^2*Pi + 702*x - 
        234*nc^2*x - (306*I)*Pi*x - (234*I)*nc^2*Pi*x - 1710*x^2 + 
        570*nc^2*x^2 - (225*I)*Pi*x^2 - (9*I)*nc^2*Pi*x^2 + 1782*x^3 - 
        594*nc^2*x^3 + (756*I)*Pi*x^3 + (252*I)*nc^2*Pi*x^3 - 642*x^4 + 
        214*nc^2*x^4 - (378*I)*Pi*x^4 - (126*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(632 - 350*nc^2 + 72*nc^4 - (12*I)*Pi - (312*I)*nc^2*Pi + 
        (168*I)*nc^4*Pi - 2100*x + 1126*nc^2*x - 188*nc^4*x + (12*I)*Pi*x + 
        (312*I)*nc^2*Pi*x - (168*I)*nc^4*Pi*x + 5263*x^2 - 3561*nc^2*x^2 + 
        882*nc^4*x^2 - (3024*I)*Pi*x^2 + (3024*I)*nc^2*Pi*x^2 - 
        (1008*I)*nc^4*Pi*x^2 - 4335*x^3 + 3065*nc^2*x^3 - 810*nc^4*x^3 + 
        (3024*I)*Pi*x^3 - (3024*I)*nc^2*Pi*x^3 + (1008*I)*nc^4*Pi*x^3)*
       H[1, 1, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(234 - 94*nc^2 + (54*I)*Pi + (270*I)*nc^2*Pi - 758*x - 550*nc^2*x - 
        (108*I)*Pi*x - (540*I)*nc^2*Pi*x + 1961*x^2 + 889*nc^2*x^2 - 
        (828*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 3060*x^3 - 192*nc^2*x^3 + 
        (1764*I)*Pi*x^3 + (588*I)*nc^2*Pi*x^3 + 1821*x^4 + 77*nc^2*x^4 - 
        (882*I)*Pi*x^4 - (294*I)*nc^2*Pi*x^4)*H[1, 1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-204 + 68*nc^2 - (36*I)*Pi - (240*I)*nc^2*Pi + (144*I)*nc^4*Pi + 
        948*x - 316*nc^2*x + (36*I)*Pi*x + (240*I)*nc^2*Pi*x - 
        (144*I)*nc^4*Pi*x - 1689*x^2 + 563*nc^2*x^2 - (2448*I)*Pi*x^2 + 
        (2448*I)*nc^2*Pi*x^2 - (816*I)*nc^4*Pi*x^2 + 957*x^3 - 319*nc^2*x^3 + 
        (2448*I)*Pi*x^3 - (2448*I)*nc^2*Pi*x^3 + (816*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-204 + 68*nc^2 - (162*I)*Pi - (282*I)*nc^2*Pi + 948*x - 
        316*nc^2*x + (162*I)*Pi*x + (282*I)*nc^2*Pi*x - 1689*x^2 + 
        563*nc^2*x^2 + (882*I)*Pi*x^2 + (294*I)*nc^2*Pi*x^2 + 957*x^3 - 
        319*nc^2*x^3 - (882*I)*Pi*x^3 - (294*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(430 - 189*nc^2 + 42*nc^4 + (120*I)*Pi - (174*I)*nc^2*Pi + 
        (60*I)*nc^4*Pi - 912*x + 761*nc^2*x - 244*nc^4*x - (120*I)*Pi*x + 
        (174*I)*nc^2*Pi*x - (60*I)*nc^4*Pi*x + 1943*x^2 - 1915*nc^2*x^2 + 
        627*nc^4*x^2 - (1224*I)*Pi*x^2 + (1224*I)*nc^2*Pi*x^2 - 
        (408*I)*nc^4*Pi*x^2 - 1905*x^3 + 1769*nc^2*x^3 - 567*nc^4*x^3 + 
        (1224*I)*Pi*x^3 - (1224*I)*nc^2*Pi*x^3 + (408*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x^2) - 
     (651*a^3*(3 + nc^2)*H[0, 0, 0, 0, 0, 0, x])/(2*nc^2*Pi) - 
     (3*a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 173*x^2 - 
        186*nc^2*x^2 + 64*nc^4*x^2 - 336*x^3 + 336*nc^2*x^3 - 112*nc^4*x^3 + 
        168*x^4 - 168*nc^2*x^4 + 56*nc^4*x^4)*H[0, 0, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) - (357*a^3*(3 + nc^2)*
       H[0, 0, 0, 1, 0, 0, x])/(2*nc^2*Pi) + 
     (3*a^3*(-3 + nc^2)*H[0, 0, 0, 1, 0, 1, x])/(nc^2*Pi*x^2) + 
     (3*a^3*(-3 + nc^2)*H[0, 0, 0, 1, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(25 - 19*nc^2 + 5*nc^4 - 50*x + 38*nc^2*x - 10*nc^4*x + 337*x^2 - 
        355*nc^2*x^2 + 121*nc^4*x^2 - 624*x^3 + 624*nc^2*x^3 - 208*nc^4*x^3 + 
        312*x^4 - 312*nc^2*x^4 + 104*nc^4*x^4)*H[0, 0, 0, 1, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) - (651*a^3*(3 + nc^2)*
       H[0, 0, 1, 0, 0, 0, x])/(2*nc^2*Pi) - 
     (9*a^3*(-3 + nc^2)*H[0, 0, 1, 0, 0, 1, x])/(nc^2*Pi*x^2) - 
     (9*a^3*(-3 + nc^2)*H[0, 0, 1, 0, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(4 - 4*nc^2 + nc^4 - 8*x + 8*nc^2*x - 2*nc^4*x + 148*x^2 - 
        162*nc^2*x^2 + 56*nc^4*x^2 - 288*x^3 + 288*nc^2*x^3 - 96*nc^4*x^3 + 
        144*x^4 - 144*nc^2*x^4 + 48*nc^4*x^4)*H[0, 0, 1, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(18 - 14*nc^2 + 441*x^2 + 147*nc^2*x^2)*H[0, 0, 1, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[0, 0, 1, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[0, 0, 1, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(38 - 27*nc^2 + 7*nc^4 - 76*x + 54*nc^2*x - 
        14*nc^4*x + 230*x^2 - 231*nc^2*x^2 + 77*nc^4*x^2 - 384*x^3 + 
        384*nc^2*x^3 - 128*nc^4*x^3 + 192*x^4 - 192*nc^2*x^4 + 64*nc^4*x^4)*
       H[0, 0, 1, 1, 1, 1, x])/(nc^2*Pi*(-1 + x)^2*x^2) - 
     (294*a^3*(3 + nc^2)*H[0, 1, 0, 0, 0, 0, x])/(nc^2*Pi) + 
     (24*a^3*(-3 + nc^2)*H[0, 1, 0, 0, 0, 1, x])/(nc^2*Pi*x^2) + 
     (24*a^3*(-3 + nc^2)*H[0, 1, 0, 0, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(31 - 3*nc^2 - 5*nc^4 - 62*x + 6*nc^2*x + 10*nc^4*x + 103*x^2 - 
        95*nc^2*x^2 + 29*nc^4*x^2 - 144*x^3 + 144*nc^2*x^3 - 48*nc^4*x^3 + 
        72*x^4 - 72*nc^2*x^4 + 24*nc^4*x^4)*H[0, 1, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (9*a^3*(-9 + 7*nc^2 + 42*x^2 + 14*nc^2*x^2)*H[0, 1, 0, 1, 0, 0, x])/
      (nc^2*Pi*x^2) - (15*a^3*(-3 + nc^2)*H[0, 1, 0, 1, 0, 1, x])/
      (nc^2*Pi*x^2) - (15*a^3*(-3 + nc^2)*H[0, 1, 0, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(-3 + nc^2 - nc^4 + 6*x - 2*nc^2*x + 2*nc^4*x + 
        165*x^2 - 191*nc^2*x^2 + 67*nc^4*x^2 - 336*x^3 + 336*nc^2*x^3 - 
        112*nc^4*x^3 + 168*x^4 - 168*nc^2*x^4 + 56*nc^4*x^4)*
       H[0, 1, 0, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (6*a^3*(-24 + 16*nc^2 + 147*x^2 + 49*nc^2*x^2)*H[0, 1, 1, 0, 0, 0, x])/
      (nc^2*Pi*x^2) - (24*a^3*(-3 + nc^2)*H[0, 1, 1, 0, 0, 1, x])/
      (nc^2*Pi*x^2) - (24*a^3*(-3 + nc^2)*H[0, 1, 1, 0, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(-6 + 5*nc^2 - 2*nc^4 + 12*x - 10*nc^2*x + 
        4*nc^4*x + 18*x^2 - 27*nc^2*x^2 + 10*nc^4*x^2 - 48*x^3 + 
        48*nc^2*x^3 - 16*nc^4*x^3 + 24*x^4 - 24*nc^2*x^4 + 8*nc^4*x^4)*
       H[0, 1, 1, 0, 1, 1, x])/(nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-9 + 15*nc^2 + 168*x^2 + 56*nc^2*x^2)*H[0, 1, 1, 1, 0, 0, x])/
      (nc^2*Pi*x^2) + (21*a^3*(-3 + nc^2)*H[0, 1, 1, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (21*a^3*(-3 + nc^2)*H[0, 1, 1, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(91 - 58*nc^2 + 14*nc^4 + 120*x^2 - 
        120*nc^2*x^2 + 40*nc^4*x^2)*H[0, 1, 1, 1, 1, 1, x])/(nc^2*Pi*x^2) - 
     (105*a^3*(3 + nc^2)*H[1, 0, 0, 0, 0, 0, x])/(nc^2*Pi) - 
     (33*a^3*(-3 + nc^2)*H[1, 0, 0, 0, 0, 1, x])/(2*nc^2*Pi*x^2) - 
     (33*a^3*(-3 + nc^2)*H[1, 0, 0, 0, 1, 0, x])/(2*nc^2*Pi*x^2) - 
     (3*a^3*(-2 + 28*nc^2 - 17*nc^4 + 4*x - 56*nc^2*x + 34*nc^4*x + 382*x^2 - 
        350*nc^2*x^2 + 108*nc^4*x^2 - 768*x^3 + 768*nc^2*x^3 - 256*nc^4*x^3 + 
        384*x^4 - 384*nc^2*x^4 + 128*nc^4*x^4)*H[1, 0, 0, 0, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(33 - 75*nc^2 + 42*x^2 + 14*nc^2*x^2)*H[1, 0, 0, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (15*a^3*(-3 + nc^2)*H[1, 0, 0, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (15*a^3*(-3 + nc^2)*H[1, 0, 0, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(87 + 11*nc^2 - 25*nc^4 - 174*x - 22*nc^2*x + 
        50*nc^4*x + 759*x^2 - 653*nc^2*x^2 + 195*nc^4*x^2 - 1344*x^3 + 
        1344*nc^2*x^3 - 448*nc^4*x^3 + 672*x^4 - 672*nc^2*x^4 + 224*nc^4*x^4)*
       H[1, 0, 0, 1, 1, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(33 - 107*nc^2 + 147*x^2 + 49*nc^2*x^2)*H[1, 0, 1, 0, 0, 0, x])/
      (2*nc^2*Pi*x^2) - (6*a^3*(-3 + nc^2)*H[1, 0, 1, 0, 0, 1, x])/
      (nc^2*Pi*x^2) - (6*a^3*(-3 + nc^2)*H[1, 0, 1, 0, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(37 + 5*nc^2 - 12*nc^4 - 74*x - 10*nc^2*x + 
        24*nc^4*x + 325*x^2 - 277*nc^2*x^2 + 81*nc^4*x^2 - 576*x^3 + 
        576*nc^2*x^3 - 192*nc^4*x^3 + 288*x^4 - 288*nc^2*x^4 + 96*nc^4*x^4)*
       H[1, 0, 1, 0, 1, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(45 - 95*nc^2 + 63*x^2 + 21*nc^2*x^2)*H[1, 0, 1, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (15*a^3*(-3 + nc^2)*H[1, 0, 1, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (15*a^3*(-3 + nc^2)*H[1, 0, 1, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(133 - 23*nc^2 - 13*nc^4 + 672*x^2 - 
        672*nc^2*x^2 + 224*nc^4*x^2)*H[1, 0, 1, 1, 1, 1, x])/
      (2*nc^2*Pi*x^2) - (3*a^3*(-33 - 85*nc^2 + 336*x^2 + 112*nc^2*x^2)*
       H[1, 1, 0, 0, 0, 0, x])/(2*nc^2*Pi*x^2) + 
     (9*a^3*(-3 + nc^2)*H[1, 1, 0, 0, 0, 1, x])/(nc^2*Pi*x^2) + 
     (9*a^3*(-3 + nc^2)*H[1, 1, 0, 0, 1, 0, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(18 + 48*nc^2 - 31*nc^4 - 36*x - 96*nc^2*x + 62*nc^4*x + 
        522*x^2 - 458*nc^2*x^2 + 138*nc^4*x^2 - 1008*x^3 + 1008*nc^2*x^3 - 
        336*nc^4*x^3 + 504*x^4 - 504*nc^2*x^4 + 168*nc^4*x^4)*
       H[1, 1, 0, 0, 1, 1, x])/(2*nc^2*Pi*(-1 + x)^2*x^2) - 
     (21*a^3*(-3 - 7*nc^2 + 18*x^2 + 6*nc^2*x^2)*H[1, 1, 0, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[1, 1, 0, 1, 0, 1, x])/
      (nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[1, 1, 0, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(34 + 21*nc^2 - 18*nc^4 + 372*x^2 - 
        372*nc^2*x^2 + 124*nc^4*x^2)*H[1, 1, 0, 1, 1, 1, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(15 - 101*nc^2 + 273*x^2 + 91*nc^2*x^2)*H[1, 1, 1, 0, 0, 0, x])/
      (2*nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[1, 1, 1, 0, 0, 1, x])/
      (nc^2*Pi*x^2) + (9*a^3*(-3 + nc^2)*H[1, 1, 1, 0, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(18 + 15*nc^2 - 12*nc^4 + 204*x^2 - 
        204*nc^2*x^2 + 68*nc^4*x^2)*H[1, 1, 1, 0, 1, 1, x])/(nc^2*Pi*x^2) - 
     (3*a^3*(-45 - 41*nc^2 + 147*x^2 + 49*nc^2*x^2)*H[1, 1, 1, 1, 0, 0, x])/
      (2*nc^2*Pi*x^2) - (3*a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, 1, x])/
      (nc^2*Pi*x^2) - (3*a^3*(-3 + nc^2)*H[1, 1, 1, 1, 1, 0, x])/
      (nc^2*Pi*x^2) - (3*a^3*(63 - 54*nc^2 + 18*nc^4 + 372*x^2 - 
        372*nc^2*x^2 + 124*nc^4*x^2)*H[1, 1, 1, 1, 1, 1, x])/(nc^2*Pi*x^2) + 
     (a^3*H[0, 0, 0, x]*(-23184 + 40784*nc^2 + (40806*I)*Pi + 
        (1986*I)*nc^2*Pi - 2628*Pi^2 - 3348*nc^2*Pi^2 - 222507*x - 
        81379*nc^2*x - (82557*I)*Pi*x + (39687*I)*nc^2*Pi*x - 7968*Pi^2*x + 
        4392*nc^2*Pi^2*x - (9072*I)*Pi^3*x - (3024*I)*nc^2*Pi^3*x + 
        201528*x^2 + 45464*nc^2*x^2 + (179154*I)*Pi*x^2 - 
        (76170*I)*nc^2*Pi*x^2 + 21444*Pi^2*x^2 - 4692*nc^2*Pi^2*x^2 + 
        (18144*I)*Pi^3*x^2 + (6048*I)*nc^2*Pi^3*x^2 + 48492*x^3 - 
        16164*nc^2*x^3 - (148068*I)*Pi*x^3 + (35100*I)*nc^2*Pi*x^3 - 
        9396*Pi^2*x^3 + 4500*nc^2*Pi^2*x^3 - (9072*I)*Pi^3*x^3 - 
        (3024*I)*nc^2*Pi^3*x^3 + 136080*x*Zeta[3] + 45360*nc^2*x*Zeta[3] - 
        272160*x^2*Zeta[3] - 90720*nc^2*x^2*Zeta[3] + 136080*x^3*Zeta[3] + 
        45360*nc^2*x^3*Zeta[3]))/(144*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, 1, x]*(89163 + 21387*nc^2 - 27258*nc^4 - (40707*I)*Pi + 
        (15969*I)*nc^2*Pi - (2220*I)*nc^4*Pi + 2640*Pi^2 - 4056*nc^2*Pi^2 + 
        1560*nc^4*Pi^2 + (3276*I)*Pi^3 - (4140*I)*nc^2*Pi^3 + 
        (432*I)*nc^4*Pi^3 - 417879*x + 159993*nc^2*x - 10422*nc^4*x + 
        (163827*I)*Pi*x - (97041*I)*nc^2*Pi*x + (22200*I)*nc^4*Pi*x + 
        792*Pi^2*x + 8016*nc^2*Pi^2*x - 3936*nc^4*Pi^2*x - (3276*I)*Pi^3*x + 
        (4140*I)*nc^2*Pi^3*x - (432*I)*nc^4*Pi^3*x + 402192*x^2 - 
        224032*nc^2*x^2 + 46568*nc^4*x^2 - (254790*I)*Pi*x^2 + 
        (142494*I)*nc^2*Pi*x^2 - (28398*I)*nc^4*Pi*x^2 - 6114*Pi^2*x^2 - 
        4338*nc^2*Pi^2*x^2 + 3060*nc^4*Pi^2*x^2 + (9612*I)*Pi^3*x^2 - 
        (2556*I)*nc^2*Pi^3*x^2 + (1440*I)*nc^4*Pi^3*x^2 - 73332*x^3 + 
        24444*nc^2*x^3 + (145476*I)*Pi*x^3 - (69660*I)*nc^2*Pi*x^3 + 
        (10584*I)*nc^4*Pi*x^3 + 1026*Pi^2*x^3 + 1602*nc^2*Pi^2*x^3 - 
        972*nc^4*Pi^2*x^3 - (9612*I)*Pi^3*x^3 + (2556*I)*nc^2*Pi^3*x^3 - 
        (1440*I)*nc^4*Pi^3*x^3 - 31032*Zeta[3] + 27000*nc^2*Zeta[3] - 
        1584*nc^4*Zeta[3] + 31032*x*Zeta[3] - 27000*nc^2*x*Zeta[3] + 
        1584*nc^4*x*Zeta[3] + 35640*x^2*Zeta[3] - 77976*nc^2*x^2*Zeta[3] + 
        22464*nc^4*x^2*Zeta[3] - 35640*x^3*Zeta[3] + 77976*nc^2*x^3*Zeta[3] - 
        22464*nc^4*x^3*Zeta[3]))/(144*nc^2*Pi*(-1 + x)*x^2) - 
     (a^3*H[0, 0, x]*(144000 + 289280*nc^2 + (211860*I)*Pi - 
        (95860*I)*nc^2*Pi + 3135*Pi^2 - 9515*nc^2*Pi^2 + (8760*I)*Pi^3 + 
        (5400*I)*nc^2*Pi^3 - 514215*x - 333875*nc^2*x + (196155*I)*Pi*x + 
        (506915*I)*nc^2*Pi*x - 285180*Pi^2*x + 17080*nc^2*Pi^2*x - 
        (131220*I)*Pi^3*x - (21420*I)*nc^2*Pi^3*x + 3339*Pi^4*x + 
        1113*nc^2*Pi^4*x - 814050*x^2 + 328950*nc^2*x^2 + (328590*I)*Pi*x^2 - 
        (661210*I)*nc^2*Pi*x^2 + 498435*Pi^2*x^2 - 64655*nc^2*Pi^2*x^2 + 
        (230880*I)*Pi^3*x^2 + (15720*I)*nc^2*Pi^3*x^2 - 6678*Pi^4*x^2 - 
        2226*nc^2*Pi^4*x^2 + 1171260*x^3 - 390420*nc^2*x^3 - 
        (819720*I)*Pi*x^3 + (273240*I)*nc^2*Pi*x^3 - 219690*Pi^2*x^3 + 
        61350*nc^2*Pi^2*x^3 - (106650*I)*Pi^3*x^3 + (1350*I)*nc^2*Pi^3*x^3 + 
        3339*Pi^4*x^3 + 1113*nc^2*Pi^4*x^3 - 174000*Zeta[3] - 
        102960*nc^2*Zeta[3] + 637320*x*Zeta[3] + 207480*nc^2*x*Zeta[3] - 
        (362880*I)*Pi*x*Zeta[3] - (120960*I)*nc^2*Pi*x*Zeta[3] - 
        709920*x^2*Zeta[3] - 269040*nc^2*x^2*Zeta[3] + 
        (725760*I)*Pi*x^2*Zeta[3] + (241920*I)*nc^2*Pi*x^2*Zeta[3] + 
        272700*x^3*Zeta[3] + 196380*nc^2*x^3*Zeta[3] - 
        (362880*I)*Pi*x^3*Zeta[3] - (120960*I)*nc^2*Pi*x^3*Zeta[3]))/
      (720*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, 0, x]*(6714 - 2238*nc^2 + (12087*I)*Pi - (3933*I)*nc^2*Pi - 
        2336*Pi^2 + 704*nc^2*Pi^2 + (504*I)*Pi^3 - (168*I)*nc^2*Pi^3 - 
        33858*x + 11286*nc^2*x - (43050*I)*Pi*x + (26006*I)*nc^2*Pi*x + 
        12708*Pi^2*x - 7964*nc^2*Pi^2*x - (1008*I)*Pi^3*x + 
        (336*I)*nc^2*Pi^3*x + 86814*x^2 - 28938*nc^2*x^2 + (55245*I)*Pi*x^2 - 
        (20983*I)*nc^2*Pi*x^2 - 23036*Pi^2*x^2 + 13820*nc^2*Pi^2*x^2 + 
        (252*I)*Pi^3*x^2 - (252*I)*nc^2*Pi^3*x^2 - 103698*x^3 + 
        34566*nc^2*x^3 - (1602*I)*Pi*x^3 - (6934*I)*nc^2*Pi*x^3 + 
        14764*Pi^2*x^3 - 8556*nc^2*Pi^2*x^3 + (504*I)*Pi^3*x^3 + 
        (168*I)*nc^2*Pi^3*x^3 + 44028*x^4 - 14676*nc^2*x^4 - 
        (26460*I)*Pi*x^4 + (4068*I)*nc^2*Pi*x^4 - 984*Pi^2*x^4 + 
        2608*nc^2*Pi^2*x^4 - (252*I)*Pi^3*x^4 - (84*I)*nc^2*Pi^3*x^4 - 
        4176*Zeta[3] - 1488*nc^2*Zeta[3] + 8352*x*Zeta[3] + 
        2976*nc^2*x*Zeta[3] + 7920*x^2*Zeta[3] + 2544*nc^2*x^2*Zeta[3] - 
        24192*x^3*Zeta[3] - 8064*nc^2*x^3*Zeta[3] + 12096*x^4*Zeta[3] + 
        4032*nc^2*x^4*Zeta[3]))/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 0, x]*((3645*I)*Pi - (1215*I)*nc^2*Pi + 128*Pi^2 - 
        32*nc^2*Pi^2 + (504*I)*Pi^3 - (264*I)*nc^2*Pi^3 + 3528*x - 
        1176*nc^2*x - (4620*I)*Pi*x + (10832*I)*nc^2*Pi*x - 1728*Pi^2*x - 
        1968*nc^2*Pi^2*x - (1008*I)*Pi^3*x + (528*I)*nc^2*Pi^3*x - 
        44712*x^2 + 14904*nc^2*x^2 - (25059*I)*Pi*x^2 + 
        (4601*I)*nc^2*Pi*x^2 + 10892*Pi^2*x^2 - 868*nc^2*Pi^2*x^2 - 
        (1260*I)*Pi^3*x^2 - (852*I)*nc^2*Pi^3*x^2 + 90954*x^3 - 
        30318*nc^2*x^3 + (83370*I)*Pi*x^3 - (30586*I)*nc^2*Pi*x^3 - 
        23996*Pi^2*x^3 + 7644*nc^2*Pi^2*x^3 + (3528*I)*Pi^3*x^3 + 
        (1176*I)*nc^2*Pi^3*x^3 - 52308*x^4 + 17436*nc^2*x^4 - 
        (60804*I)*Pi*x^4 + (15516*I)*nc^2*Pi*x^4 + 16044*Pi^2*x^4 - 
        4436*nc^2*Pi^2*x^4 - (1764*I)*Pi^3*x^4 - (588*I)*nc^2*Pi^3*x^4 - 
        864*Zeta[3] + 864*nc^2*Zeta[3] + 1728*x*Zeta[3] - 
        1728*nc^2*x*Zeta[3] + 29376*x^2*Zeta[3] + 10944*nc^2*x^2*Zeta[3] - 
        60480*x^3*Zeta[3] - 20160*nc^2*x^3*Zeta[3] + 30240*x^4*Zeta[3] + 
        10080*nc^2*x^4*Zeta[3]))/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 0, x]*((30510*I)*Pi - (10170*I)*nc^2*Pi + 2916*Pi^2 - 
        1068*nc^2*Pi^2 - (648*I)*Pi^3 + (792*I)*nc^2*Pi^3 - 68238*x + 
        12242*nc^2*x - (88308*I)*Pi*x + (54996*I)*nc^2*Pi*x - 15000*Pi^2*x - 
        3528*nc^2*Pi^2*x + (1296*I)*Pi^3*x - (1584*I)*nc^2*Pi^3*x + 
        176463*x^2 - 146977*nc^2*x^2 + (161235*I)*Pi*x^2 - 
        (40521*I)*nc^2*Pi*x^2 + 31926*Pi^2*x^2 + 1038*nc^2*Pi^2*x^2 + 
        (1620*I)*Pi^3*x^2 + (1548*I)*nc^2*Pi^3*x^2 - 421200*x^3 + 
        244976*nc^2*x^3 - (70722*I)*Pi*x^3 - (8814*I)*nc^2*Pi*x^3 - 
        47064*Pi^2*x^3 + 9600*nc^2*Pi^2*x^3 - (4536*I)*Pi^3*x^3 - 
        (1512*I)*nc^2*Pi^3*x^3 + 337500*x^4 - 112500*nc^2*x^4 - 
        (45036*I)*Pi*x^4 + (756*I)*nc^2*Pi*x^4 + 30726*Pi^2*x^4 - 
        4770*nc^2*Pi^2*x^4 + (2268*I)*Pi^3*x^4 + (756*I)*nc^2*Pi^3*x^4 + 
        1296*Zeta[3] - 9072*nc^2*Zeta[3] - 2592*x*Zeta[3] + 
        18144*nc^2*x*Zeta[3] + 42120*x^2*Zeta[3] + 4536*nc^2*x^2*Zeta[3] - 
        81648*x^3*Zeta[3] - 27216*nc^2*x^3*Zeta[3] + 40824*x^4*Zeta[3] + 
        13608*nc^2*x^4*Zeta[3]))/(144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 1, x]*(-119583 + 49973*nc^2 - 3238*nc^4 + (43659*I)*Pi - 
        (31629*I)*nc^2*Pi + (8574*I)*nc^4*Pi - 10380*Pi^2 + 7470*nc^2*Pi^2 - 
        2058*nc^4*Pi^2 - (2628*I)*Pi^3 + (756*I)*nc^2*Pi^3 - 
        (324*I)*nc^4*Pi^3 + 568008*x - 308152*nc^2*x + 55904*nc^4*x - 
        (203256*I)*Pi*x + (167244*I)*nc^2*Pi*x - (49062*I)*nc^4*Pi*x + 
        38448*Pi^2*x - 29724*nc^2*Pi^2*x + 8256*nc^4*Pi^2*x + 
        (5256*I)*Pi^3*x - (1512*I)*nc^2*Pi^3*x + (648*I)*nc^4*Pi^3*x - 
        1106793*x^2 + 585603*nc^2*x^2 - 106578*nc^4*x^2 + (357489*I)*Pi*x^2 - 
        (286119*I)*nc^2*Pi*x^2 + (81774*I)*nc^4*Pi*x^2 - 73506*Pi^2*x^2 + 
        54360*nc^2*Pi^2*x^2 - 14358*nc^4*Pi^2*x^2 - (19044*I)*Pi^3*x^2 + 
        (1476*I)*nc^2*Pi^3*x^2 - (1980*I)*nc^4*Pi^3*x^2 + 1020708*x^3 - 
        448204*nc^2*x^3 + 53912*nc^4*x^3 - (248058*I)*Pi*x^3 + 
        (188394*I)*nc^2*Pi*x^3 - (51870*I)*nc^4*Pi*x^3 + 78864*Pi^2*x^3 - 
        51576*nc^2*Pi^2*x^3 + 12336*nc^4*Pi^2*x^3 + (32832*I)*Pi^3*x^3 - 
        (576*I)*nc^2*Pi^3*x^3 + (2880*I)*nc^4*Pi^3*x^3 - 362340*x^4 + 
        120780*nc^2*x^4 + (42444*I)*Pi*x^4 - (35316*I)*nc^2*Pi*x^4 + 
        (10584*I)*nc^4*Pi*x^4 - 33696*Pi^2*x^4 + 19008*nc^2*Pi^2*x^4 - 
        3888*nc^4*Pi^2*x^4 - (16416*I)*Pi^3*x^4 + (288*I)*nc^2*Pi^3*x^4 - 
        (1440*I)*nc^4*Pi^3*x^4 - 2520*Zeta[3] + 8280*nc^2*Zeta[3] - 
        1584*nc^4*Zeta[3] + 5040*x*Zeta[3] - 16560*nc^2*x*Zeta[3] + 
        3168*nc^4*x*Zeta[3] + 33768*x^2*Zeta[3] + 67464*nc^2*x^2*Zeta[3] - 
        13032*nc^4*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 120960*nc^2*x^3*
         Zeta[3] + 24192*nc^4*x^3*Zeta[3] + 36288*x^4*Zeta[3] + 
        60480*nc^2*x^4*Zeta[3] - 12096*nc^4*x^4*Zeta[3]))/
      (144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 1, x]*(6714 - 2238*nc^2 + (16548*I)*Pi - 
        (11500*I)*nc^2*Pi + (2780*I)*nc^4*Pi - 4624*Pi^2 + 3224*nc^2*Pi^2 - 
        828*nc^4*Pi^2 - (1356*I)*Pi^3 + (1524*I)*nc^2*Pi^3 - 
        (12*I)*nc^4*Pi^3 - 33858*x + 11286*nc^2*x - (74148*I)*Pi*x + 
        (53516*I)*nc^2*Pi*x - (13636*I)*nc^4*Pi*x + 19736*Pi^2*x - 
        13312*nc^2*Pi^2*x + 3204*nc^4*Pi^2*x + (2712*I)*Pi^3*x - 
        (3048*I)*nc^2*Pi^3*x + (24*I)*nc^4*Pi^3*x + 86814*x^2 - 
        28938*nc^2*x^2 + (160503*I)*Pi*x^2 - (99777*I)*nc^2*Pi*x^2 + 
        (22194*I)*nc^4*Pi*x^2 - 37150*Pi^2*x^2 + 21986*nc^2*Pi^2*x^2 - 
        4560*nc^4*Pi^2*x^2 - (3552*I)*Pi^3*x^2 + (2664*I)*nc^2*Pi^3*x^2 - 
        (468*I)*nc^4*Pi^3*x^2 - 103698*x^3 + 34566*nc^2*x^3 - 
        (163410*I)*Pi*x^3 + (84986*I)*nc^2*Pi*x^3 - (14866*I)*nc^4*Pi*x^3 + 
        36004*Pi^2*x^3 - 17788*nc^2*Pi^2*x^3 + 2800*nc^4*Pi^2*x^3 + 
        (4392*I)*Pi^3*x^3 - (2376*I)*nc^2*Pi^3*x^3 + (960*I)*nc^4*Pi^3*x^3 + 
        44028*x^4 - 14676*nc^2*x^4 + (59940*I)*Pi*x^4 - 
        (27036*I)*nc^2*Pi*x^4 + (3528*I)*nc^4*Pi*x^4 - 13998*Pi^2*x^4 + 
        5962*nc^2*Pi^2*x^4 - 648*nc^4*Pi^2*x^4 - (2196*I)*Pi^3*x^4 + 
        (1188*I)*nc^2*Pi^3*x^4 - (480*I)*nc^4*Pi^3*x^4 + 7848*Zeta[3] - 
        9480*nc^2*Zeta[3] + 432*nc^4*Zeta[3] - 15696*x*Zeta[3] + 
        18960*nc^2*x*Zeta[3] - 864*nc^4*x*Zeta[3] - 1440*x^2*Zeta[3] + 
        6144*nc^2*x^2*Zeta[3] - 4320*nc^4*x^2*Zeta[3] + 18576*x^3*Zeta[3] - 
        30672*nc^2*x^3*Zeta[3] + 9216*nc^4*x^3*Zeta[3] - 9288*x^4*Zeta[3] + 
        15336*nc^2*x^4*Zeta[3] - 4608*nc^4*x^4*Zeta[3]))/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 0, 1, x]*((12876*I)*Pi - (10984*I)*nc^2*Pi + 
        (3194*I)*nc^4*Pi - 1764*Pi^2 + 1854*nc^2*Pi^2 - 662*nc^4*Pi^2 - 
        (708*I)*Pi^3 + (384*I)*nc^2*Pi^3 - (12*I)*nc^4*Pi^3 + 3528*x - 
        1176*nc^2*x - (62778*I)*Pi*x + (58250*I)*nc^2*Pi*x - 
        (17914*I)*nc^4*Pi*x + 8900*Pi^2*x - 9096*nc^2*Pi^2*x + 
        2964*nc^4*Pi^2*x + (1416*I)*Pi^3*x - (768*I)*nc^2*Pi^3*x + 
        (24*I)*nc^4*Pi^3*x - 44712*x^2 + 14904*nc^2*x^2 + (135039*I)*Pi*x^2 - 
        (109065*I)*nc^2*Pi*x^2 + (30738*I)*nc^4*Pi*x^2 - 14386*Pi^2*x^2 + 
        17288*nc^2*Pi^2*x^2 - 5930*nc^4*Pi^2*x^2 - (7440*I)*Pi^3*x^2 + 
        (228*I)*nc^2*Pi^3*x^2 - (576*I)*nc^4*Pi^3*x^2 + 90954*x^3 - 
        30318*nc^2*x^3 - (114354*I)*Pi*x^3 + (79106*I)*nc^2*Pi*x^3 - 
        (19762*I)*nc^4*Pi*x^3 + 3652*Pi^2*x^3 - 12516*nc^2*Pi^2*x^3 + 
        5472*nc^4*Pi^2*x^3 + (13464*I)*Pi^3*x^3 + (648*I)*nc^2*Pi^3*x^3 + 
        (960*I)*nc^4*Pi^3*x^3 - 52308*x^4 + 17436*nc^2*x^4 + 
        (25596*I)*Pi*x^4 - (15588*I)*nc^2*Pi*x^4 + (3528*I)*nc^4*Pi*x^4 + 
        3966*Pi^2*x^4 + 1918*nc^2*Pi^2*x^4 - 1620*nc^4*Pi^2*x^4 - 
        (6732*I)*Pi^3*x^4 - (324*I)*nc^2*Pi^3*x^4 - (480*I)*nc^4*Pi^3*x^4 + 
        864*Zeta[3] - 504*nc^2*Zeta[3] - 216*nc^4*Zeta[3] - 1728*x*Zeta[3] + 
        1008*nc^2*x*Zeta[3] + 432*nc^4*x*Zeta[3] + 29160*x^2*Zeta[3] + 
        13248*nc^2*x^2*Zeta[3] - 1224*nc^4*x^2*Zeta[3] - 56592*x^3*Zeta[3] - 
        28080*nc^2*x^3*Zeta[3] + 2304*nc^4*x^3*Zeta[3] + 28296*x^4*Zeta[3] + 
        14040*nc^2*x^4*Zeta[3] - 1152*nc^4*x^4*Zeta[3]))/
      (48*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, 0, x]*((201420*I)*Pi - (67140*I)*nc^2*Pi + 162135*Pi^2 - 
        54525*nc^2*Pi^2 + (21840*I)*Pi^3 - (6960*I)*nc^2*Pi^3 - 5778*Pi^4 - 
        42*nc^2*Pi^4 - 267570*x + 89190*nc^2*x - (466200*I)*Pi*x + 
        (260440*I)*nc^2*Pi*x - 664890*Pi^2*x + 166790*nc^2*Pi^2*x - 
        (84480*I)*Pi^3*x + (41760*I)*nc^2*Pi^3*x + 11556*Pi^4*x + 
        84*nc^2*Pi^4*x + 2984310*x^2 - 994770*nc^2*x^2 + (1568790*I)*Pi*x^2 + 
        (358630*I)*nc^2*Pi*x^2 + 1170780*Pi^2*x^2 - 509980*nc^2*Pi^2*x^2 + 
        (102780*I)*Pi^3*x^2 - (80820*I)*nc^2*Pi^3*x^2 + 14130*Pi^4*x^2 + 
        6594*nc^2*Pi^4*x^2 - 5059260*x^3 + 1686420*nc^2*x^3 + 
        (90180*I)*Pi*x^3 - (1075820*I)*nc^2*Pi*x^3 - 1519890*Pi^2*x^3 + 
        725930*nc^2*Pi^2*x^3 - (73200*I)*Pi^3*x^3 + (83520*I)*nc^2*Pi^3*x^3 - 
        39816*Pi^4*x^3 - 13272*nc^2*Pi^4*x^3 + 2342520*x^4 - 
        780840*nc^2*x^4 - (1639440*I)*Pi*x^4 + (546480*I)*nc^2*Pi*x^4 + 
        904680*Pi^2*x^4 - 325320*nc^2*Pi^2*x^4 + (36180*I)*Pi^3*x^4 - 
        (39420*I)*nc^2*Pi^3*x^4 + 19908*Pi^4*x^4 + 6636*nc^2*Pi^4*x^4 + 
        97920*Zeta[3] - 34560*nc^2*Zeta[3] + (69120*I)*Pi*Zeta[3] + 
        (28800*I)*nc^2*Pi*Zeta[3] - 509760*x*Zeta[3] - 75840*nc^2*x*Zeta[3] - 
        (138240*I)*Pi*x*Zeta[3] - (57600*I)*nc^2*Pi*x*Zeta[3] + 
        1292400*x^2*Zeta[3] + 59760*nc^2*x^2*Zeta[3] + 
        (23760*I)*Pi*x^2*Zeta[3] + (13680*I)*nc^2*Pi*x^2*Zeta[3] - 
        1683360*x^3*Zeta[3] + 65760*nc^2*x^3*Zeta[3] + 
        (90720*I)*Pi*x^3*Zeta[3] + (30240*I)*nc^2*Pi*x^3*Zeta[3] + 
        879120*x^4*Zeta[3] + 35280*nc^2*x^4*Zeta[3] - (45360*I)*Pi*x^4*
         Zeta[3] - (15120*I)*nc^2*Pi*x^4*Zeta[3]))/(1440*nc^2*Pi*(-1 + x)^2*
       x^2) - (a^3*H[0, 1, x]*((-1195830*I)*Pi + (499730*I)*nc^2*Pi - 
        (32380*I)*nc^4*Pi + 304485*Pi^2 - 132275*nc^2*Pi^2 + 9070*nc^4*Pi^2 + 
        (63960*I)*Pi^3 - (29580*I)*nc^2*Pi^3 + (3660*I)*nc^4*Pi^3 - 
        8346*Pi^4 + 4866*nc^2*Pi^4 + 564*nc^4*Pi^4 - 267570*x + 
        89190*nc^2*x + (5441400*I)*Pi*x - (3001960*I)*nc^2*Pi*x + 
        (559040*I)*nc^4*Pi*x - 1211220*Pi^2*x + 688960*nc^2*Pi^2*x - 
        127550*nc^4*Pi^2*x - (170040*I)*Pi^3*x + (157200*I)*nc^2*Pi^3*x - 
        (25080*I)*nc^4*Pi^3*x + 16692*Pi^4*x - 9732*nc^2*Pi^4*x - 
        1128*nc^4*Pi^4*x + 2984310*x^2 - 994770*nc^2*x^2 - 
        (8997570*I)*Pi*x^2 + (5165910*I)*nc^2*Pi*x^2 - (1065780*I)*nc^4*Pi*
         x^2 + 2149110*Pi^2*x^2 - 1198830*nc^2*Pi^2*x^2 + 
        228630*nc^4*Pi^2*x^2 - (2220*I)*Pi^3*x^2 - (250800*I)*nc^2*Pi^3*x^2 + 
        (44220*I)*nc^4*Pi^3*x^2 + 32982*Pi^4*x^2 + 16302*nc^2*Pi^4*x^2 + 
        726*nc^4*Pi^4*x^2 - 5059260*x^3 + 1686420*nc^2*x^3 + 
        (6467580*I)*Pi*x^3 - (3235540*I)*nc^2*Pi*x^3 + 
        (539120*I)*nc^4*Pi*x^3 - 2197830*Pi^2*x^3 + 927910*nc^2*Pi^2*x^3 - 
        93590*nc^4*Pi^2*x^3 + (238920*I)*Pi^3*x^3 + (158280*I)*nc^2*Pi^3*
         x^3 - (24720*I)*nc^4*Pi^3*x^3 - 82656*Pi^4*x^3 - 
        19488*nc^2*Pi^4*x^3 - 2016*nc^4*Pi^4*x^3 + 2342520*x^4 - 
        780840*nc^2*x^4 - (1639440*I)*Pi*x^4 + (546480*I)*nc^2*Pi*x^4 + 
        985860*Pi^2*x^4 - 293340*nc^2*Pi^2*x^4 - 17640*nc^4*Pi^2*x^4 - 
        (137160*I)*Pi^3*x^4 - (36360*I)*nc^2*Pi^3*x^4 + 41328*Pi^4*x^4 + 
        9744*nc^2*Pi^4*x^4 + 1008*nc^4*Pi^4*x^4 - 78480*Zeta[3] + 
        29880*nc^2*Zeta[3] + 360*nc^4*Zeta[3] + (229680*I)*Pi*Zeta[3] - 
        (81360*I)*nc^2*Pi*Zeta[3] + (10080*I)*nc^4*Pi*Zeta[3] + 
        108720*x*Zeta[3] - 339360*nc^2*x*Zeta[3] + 6480*nc^4*x*Zeta[3] - 
        (459360*I)*Pi*x*Zeta[3] + (162720*I)*nc^2*Pi*x*Zeta[3] - 
        (20160*I)*nc^4*Pi*x*Zeta[3] + 1838880*x^2*Zeta[3] + 
        226440*nc^2*x^2*Zeta[3] + 60840*nc^4*x^2*Zeta[3] - 
        (81360*I)*Pi*x^2*Zeta[3] - (241200*I)*nc^2*Pi*x^2*Zeta[3] + 
        (20880*I)*nc^4*Pi*x^2*Zeta[3] - 4066560*x^3*Zeta[3] + 
        576960*nc^2*x^3*Zeta[3] - 172800*nc^4*x^3*Zeta[3] + 
        (622080*I)*Pi*x^3*Zeta[3] + (345600*I)*nc^2*Pi*x^3*Zeta[3] - 
        (34560*I)*nc^4*Pi*x^3*Zeta[3] + 2266920*x^4*Zeta[3] - 
        496440*nc^2*x^4*Zeta[3] + 116640*nc^4*x^4*Zeta[3] - 
        (311040*I)*Pi*x^4*Zeta[3] - (172800*I)*nc^2*Pi*x^4*Zeta[3] + 
        (17280*I)*nc^4*Pi*x^4*Zeta[3]))/(1440*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, x]*(-1068795 - 934015*nc^2 + 685640*nc^4 + (1067175*I)*Pi - 
        (206625*I)*nc^2*Pi - (66450*I)*nc^4*Pi - 124290*Pi^2 + 
        60810*nc^2*Pi^2 - 1380*nc^4*Pi^2 - (63360*I)*Pi^3 + 
        (45720*I)*nc^2*Pi^3 - (12420*I)*nc^4*Pi^3 + 14049*Pi^4 + 
        5004*nc^2*Pi^4 + 126*nc^4*Pi^4 + 7798140*x + 765740*nc^2*x - 
        1731520*nc^4*x - (6252660*I)*Pi*x + (3161580*I)*nc^2*Pi*x - 
        (570720*I)*nc^4*Pi*x + 267030*Pi^2*x - 330870*nc^2*Pi^2*x + 
        103740*nc^4*Pi^2*x + (194940*I)*Pi^3*x - (243180*I)*nc^2*Pi^3*x + 
        (50400*I)*nc^4*Pi^3*x - 28098*Pi^4*x - 10008*nc^2*Pi^4*x - 
        252*nc^4*Pi^4*x - 15951195*x^2 + 2836145*nc^2*x^2 + 
        1210040*nc^4*x^2 + (11577195*I)*Pi*x^2 - (6560325*I)*nc^2*Pi*x^2 + 
        (1383210*I)*nc^4*Pi*x^2 + 316755*Pi^2*x^2 + 285285*nc^2*Pi^2*x^2 - 
        185865*nc^4*Pi^2*x^2 - (64530*I)*Pi^3*x^2 + (291870*I)*nc^2*Pi^3*
         x^2 - (62820*I)*nc^4*Pi^3*x^2 + 1224*Pi^4*x^2 - 
        21933*nc^2*Pi^4*x^2 + 5841*nc^4*Pi^4*x^2 + 12735630*x^3 - 
        3839130*nc^2*x^3 - 164160*nc^4*x^3 - (8850870*I)*Pi*x^3 + 
        (4425090*I)*nc^2*Pi*x^3 - (746040*I)*nc^4*Pi*x^3 - 942525*Pi^2*x^3 + 
        198705*nc^2*Pi^2*x^3 + 57045*nc^4*Pi^2*x^3 - (209880*I)*Pi^3*x^3 - 
        (90720*I)*nc^2*Pi^3*x^3 + (24840*I)*nc^4*Pi^3*x^3 + 25650*Pi^4*x^3 + 
        53478*nc^2*Pi^4*x^3 - 11232*nc^4*Pi^4*x^3 - 3513780*x^4 + 
        1171260*nc^2*x^4 + (2459160*I)*Pi*x^4 - (819720*I)*nc^2*Pi*x^4 + 
        483030*Pi^2*x^4 - 213930*nc^2*Pi^2*x^4 + 26460*nc^4*Pi^2*x^4 + 
        (159570*I)*Pi^3*x^4 + (8370*I)*nc^2*Pi^3*x^4 - 12825*Pi^4*x^4 - 
        26739*nc^2*Pi^4*x^4 + 5616*nc^4*Pi^4*x^4 + 413280*Zeta[3] + 
        132480*nc^2*Zeta[3] - 141480*nc^4*Zeta[3] - (427680*I)*Pi*Zeta[3] + 
        (328320*I)*nc^2*Pi*Zeta[3] - (87480*I)*nc^4*Pi*Zeta[3] - 
        1860840*x*Zeta[3] + 366840*nc^2*x*Zeta[3] + 371160*nc^4*x*Zeta[3] + 
        (855360*I)*Pi*x*Zeta[3] - (656640*I)*nc^2*Pi*x*Zeta[3] + 
        (174960*I)*nc^4*Pi*x*Zeta[3] + 2875860*x^2*Zeta[3] - 
        941580*nc^2*x^2*Zeta[3] - 444960*nc^4*x^2*Zeta[3] + 
        (330480*I)*Pi*x^2*Zeta[3] - (241920*I)*nc^2*Pi*x^2*Zeta[3] + 
        (116640*I)*nc^4*Pi*x^2*Zeta[3] - 1637280*x^3*Zeta[3] + 
        425520*nc^2*x^3*Zeta[3] + 390240*nc^4*x^3*Zeta[3] - 
        (1516320*I)*Pi*x^3*Zeta[3] + (1153440*I)*nc^2*Pi*x^3*Zeta[3] - 
        (414720*I)*nc^4*Pi*x^3*Zeta[3] + 108540*x^4*Zeta[3] - 
        55620*nc^2*x^4*Zeta[3] - 174960*nc^4*x^4*Zeta[3] + 
        (758160*I)*Pi*x^4*Zeta[3] - (576720*I)*nc^2*Pi*x^4*Zeta[3] + 
        (207360*I)*nc^4*Pi*x^4*Zeta[3]))/(2160*nc^2*Pi*(-1 + x)^2*x^2) + 
     nf*((-4*a^3*(154 - (14*I)*Pi + 5*Pi^2 - (28*I)*Pi*x + 7*Pi^2*x)*
         H[0, 0, x])/(9*nc*Pi*(-1 + x)*x) - (14*a^3*(-4*I + Pi)*(1 + 2*x)*
         H[1, 0, x])/(9*nc*(-1 + x)*x) + 
       (4*a^3*(98 - (3*I)*Pi + 28*x - (6*I)*Pi*x)*H[0, 0, 0, x])/
        (9*nc*Pi*(-1 + x)*x) + (a^3*(-2 + nc^2)*(-20*I + 7*Pi + (14*I)*x - 
          7*Pi*x + (8*I)*x^2)*H[0, 0, 1, x])/(6*nc*(-1 + x)*x^2) - 
       (((4*I)/3)*a^3*(1 + 2*x)*H[0, 1, 0, x])/(nc*(-1 + x)*x) - 
       (a^3*(-2 + nc^2)*(-101 + (30*I)*Pi - 12*Pi^2 + 56*x - (21*I)*Pi*x + 
          12*Pi^2*x + 56*x^2 - (12*I)*Pi*x^2)*H[0, 1, 1, x])/
        (9*nc*Pi*(-1 + x)*x^2) + (4*a^3*(14 - (3*I)*Pi)*(1 + 2*x)*
         H[1, 0, 0, x])/(9*nc*Pi*(-1 + x)*x) + 
       (a^3*(-2 + nc^2)*(-20*I + 7*Pi + (14*I)*x - 7*Pi*x + (8*I)*x^2)*
         H[1, 0, 1, x])/(6*nc*(-1 + x)*x^2) - 
       (((4*I)/3)*a^3*(1 + 2*x)*H[1, 1, 0, x])/(nc*(-1 + x)*x) - 
       (a^3*(-2 + nc^2)*(-303 + (30*I)*Pi - 15*Pi^2 + 324*x - (21*I)*Pi*x + 
          15*Pi^2*x + 56*x^2 - (12*I)*Pi*x^2)*H[1, 1, 1, x])/
        (9*nc*Pi*(-1 + x)*x^2) - (4*a^3*(5 + 2*x)*H[0, 0, 0, 0, x])/
        (nc*Pi*(-1 + x)*x) + (I*a^3*(-2 + nc^2)*H[0, 0, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*
         H[0, 0, 1, 1, x])/(3*nc*Pi*(-1 + x)*x^2) - 
       (4*a^3*(1 + 2*x)*H[0, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)*x) + 
       (I*a^3*(-2 + nc^2)*H[0, 1, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(10 - I*Pi - 7*x + I*Pi*x - 4*x^2)*H[0, 1, 1, 1, x])/
        (nc*Pi*(-1 + x)*x^2) - (4*a^3*(1 + 2*x)*H[1, 0, 0, 0, x])/
        (nc*Pi*(-1 + x)*x) + (I*a^3*(-2 + nc^2)*H[1, 0, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(10 - (3*I)*Pi - 7*x + (3*I)*Pi*x - 4*x^2)*
         H[1, 0, 1, 1, x])/(3*nc*Pi*(-1 + x)*x^2) - 
       (4*a^3*(1 + 2*x)*H[1, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)*x) + 
       (I*a^3*(-2 + nc^2)*H[1, 1, 0, 1, x])/(nc*x^2) + 
       (a^3*(-2 + nc^2)*(70 - (3*I)*Pi - 73*x + (3*I)*Pi*x - 12*x^2)*
         H[1, 1, 1, 1, x])/(3*nc*Pi*(-1 + x)*x^2) - 
       (a^3*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (3*a^3*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(nc*Pi*x^2) - 
       (a^3*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (7*a^3*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(nc*Pi*x^2) - 
       (a^3*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (3*a^3*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(nc*Pi*x^2) - 
       (a^3*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(nc*Pi*x^2) - 
       (15*a^3*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(nc*Pi*x^2) + 
       (a^3*(-2 + nc^2)*H[0, 1, x]*((-202*I)*Pi + 70*Pi^2 + (15*I)*Pi^3 + 
          (112*I)*Pi*x - 49*Pi^2*x - (15*I)*Pi^3*x + (112*I)*Pi*x^2 - 
          28*Pi^2*x^2 + 18*Zeta[3] - 18*x*Zeta[3]))/(18*nc*Pi*(-1 + x)*x^2) + 
       (4*a^3*H[0, x]*(1550 - (462*I)*Pi + 168*Pi^2 + (18*I)*Pi^3 - 1550*x - 
          (924*I)*Pi*x + 273*Pi^2*x + (36*I)*Pi^3*x - 180*Zeta[3] + 
          342*x*Zeta[3]))/(81*nc*Pi*(-1 + x)*x) + 
       (a^3*(-2 + nc^2)*H[1, 1, x]*(1952 - (606*I)*Pi + 240*Pi^2 + 
          (45*I)*Pi^3 - 2624*x + (336*I)*Pi*x - 186*Pi^2*x - (45*I)*Pi^3*x + 
          (336*I)*Pi*x^2 - 84*Pi^2*x^2 - 414*Zeta[3] + 414*x*Zeta[3]))/
        (54*nc*Pi*(-1 + x)*x^2) - (a^3*((21760*I)*Pi - (41880*I)*nc^2*Pi - 
          7840*Pi^2 + 14700*nc^2*Pi^2 - (2490*I)*Pi^3 + (2925*I)*nc^2*Pi^3 + 
          471*Pi^4 - 387*nc^2*Pi^4 + (31000*I)*nc^2*Pi*x - 
          10780*nc^2*Pi^2*x - (1680*I)*Pi^3*x - (2100*I)*nc^2*Pi^3*x + 
          426*Pi^4*x + 258*nc^2*Pi^4*x + 3060*Zeta[3] + 3510*nc^2*Zeta[3] - 
          (5760*I)*Pi*Zeta[3] + (8640*I)*nc^2*Pi*Zeta[3] + 10080*x*Zeta[3] - 
          2520*nc^2*x*Zeta[3] - (5760*I)*nc^2*Pi*x*Zeta[3]))/
        (810*nc*Pi*(-1 + x)*x) + (a^3*H[1, x]*((58560*I)*Pi - 
          (29280*I)*nc^2*Pi - 21210*Pi^2 + 10605*nc^2*Pi^2 - (4500*I)*Pi^3 + 
          (2250*I)*nc^2*Pi^3 + 774*Pi^4 - 387*nc^2*Pi^4 + 83760*x - 
          41880*nc^2*x - (28320*I)*Pi*x + (14160*I)*nc^2*Pi*x + 
          12930*Pi^2*x - 6465*nc^2*Pi^2*x + (2970*I)*Pi^3*x - 
          (1575*I)*nc^2*Pi^3*x - 774*Pi^4*x + 387*nc^2*Pi^4*x - 62000*x^2 + 
          31000*nc^2*x^2 - (36960*I)*Pi*x^2 + (18480*I)*nc^2*Pi*x^2 + 
          10920*Pi^2*x^2 - 5460*nc^2*Pi^2*x^2 + (1440*I)*Pi^3*x^2 - 
          (900*I)*nc^2*Pi^3*x^2 - 5400*Zeta[3] + 2700*nc^2*Zeta[3] - 
          (17280*I)*Pi*Zeta[3] + (8640*I)*nc^2*Pi*Zeta[3] - 9180*x*Zeta[3] + 
          5130*nc^2*x*Zeta[3] + (17280*I)*Pi*x*Zeta[3] - (8640*I)*nc^2*Pi*x*
           Zeta[3] + 13680*x^2*Zeta[3] - 5760*nc^2*x^2*Zeta[3]))/
        (810*nc*Pi*(-1 + x)*x^2)) + 
     (a^3*H[0, x]*(3680640 + 3547520*nc^2 - (2719170*I)*Pi - 
        (2522730*I)*nc^2*Pi + 2309445*Pi^2 - 241815*nc^2*Pi^2 + 
        (758970*I)*Pi^3 + (91710*I)*nc^2*Pi^3 - 74682*Pi^4 - 7794*nc^2*Pi^4 - 
        7361280*x - 7095040*nc^2*x + (31552740*I)*Pi*x - 
        (6706380*I)*nc^2*Pi*x - 9841500*Pi^2*x + 4729200*nc^2*Pi^2*x - 
        (3705075*I)*Pi^3*x + (1307385*I)*nc^2*Pi^3*x - 137160*Pi^4*x - 
        158292*nc^2*Pi^4*x - (57834*I)*Pi^5*x - (19278*I)*nc^2*Pi^5*x + 
        3680640*x^2 + 3547520*nc^2*x^2 - (28599480*I)*Pi*x^2 + 
        (11138280*I)*nc^2*Pi*x^2 + 13466790*Pi^2*x^2 - 
        7051170*nc^2*Pi^2*x^2 + (6959250*I)*Pi^3*x^2 - (2651490*I)*nc^2*Pi^3*
         x^2 + 349146*Pi^4*x^2 + 222426*nc^2*Pi^4*x^2 + (115668*I)*Pi^5*x^2 + 
        (38556*I)*nc^2*Pi^5*x^2 - 6688980*Pi^2*x^3 + 2229660*nc^2*Pi^2*x^3 - 
        (4281660*I)*Pi^3*x^3 + (1213380*I)*nc^2*Pi^3*x^3 - 108405*Pi^4*x^3 - 
        35685*nc^2*Pi^4*x^3 - (57834*I)*Pi^5*x^3 - (19278*I)*nc^2*Pi^5*x^3 - 
        1785780*Zeta[3] - 2055420*nc^2*Zeta[3] + (1840320*I)*Pi*Zeta[3] + 
        (648000*I)*nc^2*Pi*Zeta[3] - 3912030*x*Zeta[3] - 
        349830*nc^2*x*Zeta[3] - (18064080*I)*Pi*x*Zeta[3] + 
        (84240*I)*nc^2*Pi*x*Zeta[3] + 1428840*Pi^2*x*Zeta[3] + 
        476280*nc^2*Pi^2*x*Zeta[3] + 12946500*x^2*Zeta[3] - 
        425700*nc^2*x^2*Zeta[3] + (30531600*I)*Pi*x^2*Zeta[3] - 
        (1898640*I)*nc^2*Pi*x^2*Zeta[3] - 2857680*Pi^2*x^2*Zeta[3] - 
        952560*nc^2*Pi^2*x^2*Zeta[3] - 7095600*x^3*Zeta[3] + 
        3648240*nc^2*x^3*Zeta[3] - (14288400*I)*Pi*x^3*Zeta[3] + 
        (1069200*I)*nc^2*Pi*x^3*Zeta[3] + 1428840*Pi^2*x^3*Zeta[3] + 
        476280*nc^2*Pi^2*x^3*Zeta[3] + 9593640*x*Zeta[5] + 
        3197880*nc^2*x*Zeta[5] - 19187280*x^2*Zeta[5] - 
        6395760*nc^2*x^2*Zeta[5] + 9593640*x^3*Zeta[5] + 
        3197880*nc^2*x^3*Zeta[5]))/(12960*nc^2*Pi*(-1 + x)^2*x) - 
     (a^3*((17781120*I)*Pi - (16408000*I)*nc^2*Pi - (33956160*I)*nc^4*Pi - 
        7089390*Pi^2 - 3497270*nc^2*Pi^2 + 12853680*nc^4*Pi^2 + 
        (13097700*I)*Pi^3 - (1403220*I)*nc^2*Pi^3 + (1539720*I)*nc^4*Pi^3 + 
        837207*Pi^4 - 80283*nc^2*Pi^4 - 392112*nc^4*Pi^4 + (189756*I)*Pi^5 + 
        (82656*I)*nc^2*Pi^5 - (120204*I)*nc^4*Pi^5 - (17781120*I)*Pi*x + 
        (42172480*I)*nc^2*Pi*x + (58788800*I)*nc^4*Pi*x + 162640170*Pi^2*x - 
        43847230*nc^2*Pi^2*x - 23349200*nc^4*Pi^2*x - (61067790*I)*Pi^3*x + 
        (34694730*I)*nc^2*Pi^3*x - (1939560*I)*nc^4*Pi^3*x - 
        13005531*Pi^4*x + 96831*nc^2*Pi^4*x + 53193*nc^4*Pi^4*x - 
        (6006168*I)*Pi^5*x + (2355444*I)*nc^2*Pi^5*x - (289044*I)*nc^4*Pi^5*
         x + 280062*Pi^6*x - 244338*nc^2*Pi^6*x + 75870*nc^4*Pi^6*x - 
        (25764480*I)*nc^2*Pi*x^2 - (24832640*I)*nc^4*Pi*x^2 - 
        303129540*Pi^2*x^2 + 96537420*nc^2*Pi^2*x^2 + 10495520*nc^4*Pi^2*
         x^2 + (144505620*I)*Pi^3*x^2 - (66712380*I)*nc^2*Pi^3*x^2 + 
        (399840*I)*nc^4*Pi^3*x^2 + 22328019*Pi^4*x^2 - 
        2494527*nc^2*Pi^4*x^2 + 771351*nc^4*Pi^4*x^2 + 
        (11832912*I)*Pi^5*x^2 - (5119128*I)*nc^2*Pi^5*x^2 + 
        (1005480*I)*nc^4*Pi^5*x^2 - 560124*Pi^6*x^2 + 557100*nc^2*Pi^6*x^2 - 
        185952*nc^4*Pi^6*x^2 + 147578760*Pi^2*x^3 - 49192920*nc^2*Pi^2*x^3 - 
        (103284720*I)*Pi^3*x^3 + (34428240*I)*nc^2*Pi^3*x^3 - 
        10054422*Pi^4*x^3 + 2769354*nc^2*Pi^4*x^3 - 407484*nc^4*Pi^4*x^3 - 
        (5919480*I)*Pi^5*x^3 + (2709504*I)*nc^2*Pi^5*x^3 - 
        (612360*I)*nc^4*Pi^5*x^3 + 280062*Pi^6*x^3 - 278550*nc^2*Pi^6*x^3 + 
        92976*nc^4*Pi^6*x^3 + 108591840*Zeta[3] - 28602000*nc^2*Zeta[3] + 
        3689280*nc^4*Zeta[3] + (78964200*I)*Pi*Zeta[3] - 
        (9734760*I)*nc^2*Pi*Zeta[3] + (8074080*I)*nc^4*Pi*Zeta[3] - 
        6834240*Pi^2*Zeta[3] + 1375920*nc^2*Pi^2*Zeta[3] - 
        317520*nc^4*Pi^2*Zeta[3] - 1184292900*x*Zeta[3] + 
        228746700*nc^2*x*Zeta[3] - 3951360*nc^4*x*Zeta[3] - 
        (513059400*I)*Pi*x*Zeta[3] + (175329000*I)*nc^2*Pi*x*Zeta[3] - 
        (20802600*I)*nc^4*Pi*x*Zeta[3] + 16571520*Pi^2*x*Zeta[3] + 
        7272720*nc^2*Pi^2*x*Zeta[3] - 2373840*nc^4*Pi^2*x*Zeta[3] - 
        (5034960*I)*Pi^3*x*Zeta[3] - (7393680*I)*nc^2*Pi^3*x*Zeta[3] + 
        (1043280*I)*nc^4*Pi^3*x*Zeta[3] + 1739170440*x^2*Zeta[3] - 
        413847000*nc^2*x^2*Zeta[3] + 262080*nc^4*x^2*Zeta[3] + 
        (911055600*I)*Pi*x^2*Zeta[3] - (337554000*I)*nc^2*Pi*x^2*Zeta[3] + 
        (25247880*I)*nc^4*Pi*x^2*Zeta[3] - 23662800*Pi^2*x^2*Zeta[3] - 
        14560560*nc^2*Pi^2*x^2*Zeta[3] + 4142880*nc^4*Pi^2*x^2*Zeta[3] + 
        (10069920*I)*Pi^3*x^2*Zeta[3] + (17871840*I)*nc^2*Pi^3*x^2*Zeta[3] - 
        (3628800*I)*nc^4*Pi^3*x^2*Zeta[3] - 622974240*x^3*Zeta[3] + 
        207658080*nc^2*x^3*Zeta[3] - (499685760*I)*Pi*x^3*Zeta[3] + 
        (175271040*I)*nc^2*Pi*x^3*Zeta[3] - (13335840*I)*nc^4*Pi*x^3*
         Zeta[3] + 13721400*Pi^2*x^3*Zeta[3] + 4044600*nc^2*Pi^2*x^3*
         Zeta[3] - (5034960*I)*Pi^3*x^3*Zeta[3] - (8935920*I)*nc^2*Pi^3*x^3*
         Zeta[3] + (1814400*I)*nc^4*Pi^3*x^3*Zeta[3] + 80831520*x*Zeta[3]^2 - 
        14696640*nc^2*x*Zeta[3]^2 + 11022480*nc^4*x*Zeta[3]^2 - 
        161663040*x^2*Zeta[3]^2 + 24494400*nc^2*x^2*Zeta[3]^2 - 
        19595520*nc^4*x^2*Zeta[3]^2 + 80831520*x^3*Zeta[3]^2 - 
        12247200*nc^2*x^3*Zeta[3]^2 + 9797760*nc^4*x^3*Zeta[3]^2 - 
        62233920*Zeta[5] - 18053280*nc^2*Zeta[5] - 7892640*nc^4*Zeta[5] + 
        140616000*x*Zeta[5] + 36378720*nc^2*x*Zeta[5] + 
        28576800*nc^4*x*Zeta[5] - (300872880*I)*Pi*x*Zeta[5] + 
        (191464560*I)*nc^2*Pi*x*Zeta[5] - (67495680*I)*nc^4*Pi*x*Zeta[5] - 
        143337600*x^2*Zeta[5] - 19323360*nc^2*x^2*Zeta[5] - 
        36832320*nc^4*x^2*Zeta[5] + (601745760*I)*Pi*x^2*Zeta[5] - 
        (426474720*I)*nc^2*Pi*x^2*Zeta[5] + (156764160*I)*nc^4*Pi*x^2*
         Zeta[5] + 76000680*x^3*Zeta[5] + 7325640*nc^2*x^3*Zeta[5] + 
        14696640*nc^4*x^3*Zeta[5] - (300872880*I)*Pi*x^3*Zeta[5] + 
        (213237360*I)*nc^2*Pi*x^3*Zeta[5] - (78382080*I)*nc^4*Pi*x^3*
         Zeta[5]))/(181440*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, x]*((6412770*I)*Pi + (5604090*I)*nc^2*Pi - 
        (4113840*I)*nc^4*Pi - 1042605*Pi^2 - 1672665*nc^2*Pi^2 + 
        1188210*nc^4*Pi^2 + (240300*I)*Pi^3 - (280980*I)*nc^2*Pi^3 + 
        (146160*I)*nc^4*Pi^3 + 66726*Pi^4 + 8514*nc^2*Pi^4 - 
        22932*nc^4*Pi^4 + (2538*I)*Pi^5 + (2808*I)*nc^2*Pi^5 - 
        (8586*I)*nc^4*Pi^5 + 4950720*x + 2375520*nc^2*x - 2425440*nc^4*x - 
        (41296230*I)*Pi*x - (4309950*I)*nc^2*Pi*x + (9074400*I)*nc^4*Pi*x + 
        944865*Pi^2*x + 5944305*nc^2*Pi^2*x - 3398280*nc^4*Pi^2*x - 
        (1632960*I)*Pi^3*x + (1409040*I)*nc^2*Pi^3*x - (249120*I)*nc^4*Pi^3*
         x - 136206*Pi^4*x - 143676*nc^2*Pi^4*x + 36990*nc^4*Pi^4*x - 
        (5076*I)*Pi^5*x - (5616*I)*nc^2*Pi^5*x + (17172*I)*nc^4*Pi^5*x - 
        8631360*x^2 - 4082720*nc^2*x^2 + 4199200*nc^4*x^2 + 
        (63482940*I)*Pi*x^2 - (9892260*I)*nc^2*Pi*x^2 - 
        (5004720*I)*nc^4*Pi*x^2 + 7026750*Pi^2*x^2 - 8440590*nc^2*Pi^2*x^2 + 
        3043230*nc^4*Pi^2*x^2 + (3929985*I)*Pi^3*x^2 - (1403235*I)*nc^2*Pi^3*
         x^2 + (16200*I)*nc^4*Pi^3*x^2 + 347778*Pi^4*x^2 + 
        18036*nc^2*Pi^4*x^2 + 43704*nc^4*Pi^4*x^2 + (119178*I)*Pi^5*x^2 - 
        (114696*I)*nc^2*Pi^5*x^2 + (30726*I)*nc^4*Pi^5*x^2 + 3680640*x^3 + 
        1707200*nc^2*x^3 - 1773760*nc^4*x^3 - (28599480*I)*Pi*x^3 + 
        (8598120*I)*nc^2*Pi*x^3 + (44160*I)*nc^4*Pi*x^3 - 13245390*Pi^2*x^3 + 
        6274410*nc^2*Pi^2*x^3 - 833160*nc^4*Pi^2*x^3 - (3036690*I)*Pi^3*x^3 + 
        (518850*I)*nc^2*Pi^3*x^3 + (86760*I)*nc^4*Pi^3*x^3 - 
        777726*Pi^4*x^3 + 316674*nc^2*Pi^4*x^3 - 104292*nc^4*Pi^4*x^3 - 
        (233280*I)*Pi^5*x^3 + (233280*I)*nc^2*Pi^5*x^3 - 
        (77760*I)*nc^4*Pi^5*x^3 + 6316380*Pi^2*x^4 - 2105460*nc^2*Pi^2*x^4 + 
        (354780*I)*Pi^3*x^4 - (332100*I)*nc^2*Pi^3*x^4 + 549234*Pi^4*x^4 - 
        178758*nc^2*Pi^4*x^4 + 48114*nc^4*Pi^4*x^4 + (116640*I)*Pi^5*x^4 - 
        (116640*I)*nc^2*Pi^5*x^4 + (38880*I)*nc^4*Pi^5*x^4 + 
        2980800*Zeta[3] - 1790640*nc^2*Zeta[3] + 325080*nc^4*Zeta[3] + 
        (1175040*I)*Pi*Zeta[3] - (1695600*I)*nc^2*Pi*Zeta[3] + 
        (667440*I)*nc^4*Pi*Zeta[3] + 194400*Pi^2*Zeta[3] + 
        210600*nc^2*Pi^2*Zeta[3] - 22680*nc^4*Pi^2*Zeta[3] - 
        12219120*x*Zeta[3] - 1836000*nc^2*x*Zeta[3] + 
        1627560*nc^4*x*Zeta[3] - (4276800*I)*Pi*x*Zeta[3] + 
        (3957120*I)*nc^2*Pi*x*Zeta[3] - (1144800*I)*nc^4*Pi*x*Zeta[3] - 
        388800*Pi^2*x*Zeta[3] - 421200*nc^2*Pi^2*x*Zeta[3] + 
        45360*nc^4*Pi^2*x*Zeta[3] + 43501050*x^2*Zeta[3] - 
        6149070*nc^2*x^2*Zeta[3] - 4120560*nc^4*x^2*Zeta[3] + 
        (8592480*I)*Pi*x^2*Zeta[3] - (7968240*I)*nc^2*Pi*x^2*Zeta[3] + 
        (1909440*I)*nc^4*Pi*x^2*Zeta[3] + 602640*Pi^2*x^2*Zeta[3] + 
        424440*nc^2*Pi^2*x^2*Zeta[3] - 61560*nc^4*Pi^2*x^2*Zeta[3] - 
        69368940*x^3*Zeta[3] + 21014460*nc^2*x^3*Zeta[3] + 
        2167920*nc^4*x^3*Zeta[3] - (12139200*I)*Pi*x^3*Zeta[3] + 
        (12510720*I)*nc^2*Pi*x^3*Zeta[3] - (3058560*I)*nc^4*Pi*x^3*Zeta[3] - 
        816480*Pi^2*x^3*Zeta[3] - 272160*nc^2*Pi^2*x^3*Zeta[3] + 
        35973720*x^4*Zeta[3] - 10708200*nc^2*x^4*Zeta[3] + 
        (6881760*I)*Pi*x^4*Zeta[3] - (6920640*I)*nc^2*Pi*x^4*Zeta[3] + 
        (1574640*I)*nc^4*Pi*x^4*Zeta[3] + 408240*Pi^2*x^4*Zeta[3] + 
        136080*nc^2*Pi^2*x^4*Zeta[3] + 719280*Zeta[5] - 311040*nc^2*Zeta[5] - 
        563760*nc^4*Zeta[5] - 1438560*x*Zeta[5] + 622080*nc^2*x*Zeta[5] + 
        1127520*nc^4*x*Zeta[5] + 165240*x^2*Zeta[5] + 3159000*nc^2*x^2*
         Zeta[5] - 1458000*nc^4*x^2*Zeta[5] + 1108080*x^3*Zeta[5] - 
        7095600*nc^2*x^3*Zeta[5] + 1866240*nc^4*x^3*Zeta[5] - 
        554040*x^4*Zeta[5] + 3547800*nc^2*x^4*Zeta[5] - 
        933120*nc^4*x^4*Zeta[5]))/(12960*nc^2*Pi*(-1 + x)^2*x^2))}, 
 {-(a^3*(-1 + nc)^2*(1 + nc)^2)/(4*ep^4*nc^3*Pi) + 
   (a^3*nf^2*(-54 - (40*I)*Pi + 13*Pi^2))/(108*nc*Pi) + 
   ((-5*a^3*(-1 + nc)*(1 + nc)*nf)/(24*nc^2*Pi) + 
     (a^3*(-1 + nc)*(1 + nc)*(36 + 19*nc^2 + (24*I)*Pi))/(48*nc^3*Pi) + 
     (a^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*H[0, x])/(2*nc^3*Pi) + 
     (a^3*(-1 + nc)*(1 + nc)*H[1, x])/(2*nc^3*Pi))/ep^3 + 
   (a^3*(-162 - 214*nc^2 - 376*nc^4 - (288*I)*Pi - (786*I)*nc^2*Pi + 
      (114*I)*nc^4*Pi - 9*Pi^2 - 39*nc^2*Pi^2 + 12*nc^4*Pi^2 - 36*x - 
      144*nc^2*x - (18*I)*Pi*x - (216*I)*nc^2*Pi*x - (270*I)*nc^4*Pi*x + 
      54*Pi^2*x + 228*nc^2*Pi^2*x + 78*nc^4*Pi^2*x - 45*x^2 - 189*nc^2*x^2 + 
      144*nc^4*x^2 - (225*I)*Pi*x^2 - (405*I)*nc^2*Pi*x^2 + 
      (180*I)*nc^4*Pi*x^2 - 33*Pi^2*x^2 - 99*nc^2*Pi^2*x^2)*H[0, 0, x])/
    (72*nc^3*Pi*(-1 + x)) - (a^3*((-111*I)*Pi - (141*I)*nc^2*Pi + 
      (90*I)*nc^4*Pi + 54*Pi^2 + 63*nc^2*Pi^2 - 45*nc^4*Pi^2 - 72*x - 
      114*nc^2*x + 42*nc^4*x + (213*I)*Pi*x + (207*I)*nc^2*Pi*x - 
      (216*I)*nc^4*Pi*x - 14*Pi^2*x - 20*nc^2*Pi^2*x + 13*nc^4*Pi^2*x + 
      57*x^2 + 51*nc^2*x^2 + 6*nc^4*x^2 - (144*I)*Pi*x^2 - 
      (132*I)*nc^2*Pi*x^2 + (150*I)*nc^4*Pi*x^2 - 64*Pi^2*x^2 - 
      61*nc^2*Pi^2*x^2 + 37*nc^4*Pi^2*x^2 + 15*x^3 + 63*nc^2*x^3 - 
      48*nc^4*x^3 + (75*I)*Pi*x^3 + (135*I)*nc^2*Pi*x^3 - 
      (60*I)*nc^4*Pi*x^3 + 14*Pi^2*x^3)*H[0, 1, x])/(24*nc^3*Pi*(-1 + x)*x) + 
   (a^3*((24*I)*Pi + (54*I)*nc^2*Pi - (30*I)*nc^4*Pi - 15*Pi^2 - 
      18*nc^2*Pi^2 + 27*nc^4*Pi^2 + 72*x + 114*nc^2*x - 42*nc^4*x - 
      (39*I)*Pi*x - (103*I)*nc^2*Pi*x - (136*I)*nc^4*Pi*x + 8*Pi^2*x + 
      8*nc^2*Pi^2*x - 22*nc^4*Pi^2*x - 57*x^2 - 51*nc^2*x^2 - 6*nc^4*x^2 - 
      (42*I)*Pi*x^2 - (72*I)*nc^2*Pi*x^2 + (18*I)*nc^4*Pi*x^2 + 18*Pi^2*x^2 + 
      37*nc^2*Pi^2*x^2 + 13*nc^4*Pi^2*x^2 - 15*x^3 - 63*nc^2*x^3 + 
      48*nc^4*x^3 - (75*I)*Pi*x^3 - (135*I)*nc^2*Pi*x^3 + 
      (60*I)*nc^4*Pi*x^3 - 11*Pi^2*x^3 - 33*nc^2*Pi^2*x^3)*H[1, 0, x])/
    (24*nc^3*Pi*(-1 + x)*x) - (a^3*(-207 - 305*nc^2 + 66*nc^4 + (90*I)*Pi + 
      (12*I)*nc^2*Pi + (30*I)*nc^4*Pi - 60*Pi^2 - 27*nc^2*Pi^2 + 
      36*nc^4*Pi^2 + 117*x + 147*nc^2*x - 18*nc^4*x - (33*I)*Pi*x - 
      (33*I)*nc^2*Pi*x + (54*I)*nc^4*Pi*x - 50*Pi^2*x - 22*nc^2*Pi^2*x + 
      24*nc^4*Pi^2*x + 15*x^2 + 63*nc^2*x^2 - 48*nc^4*x^2 + (75*I)*Pi*x^2 + 
      (135*I)*nc^2*Pi*x^2 - (60*I)*nc^4*Pi*x^2 + 14*Pi^2*x^2)*H[1, 1, x])/
    (24*nc^3*Pi*x) + (-(a^3*nf^2)/(18*nc*Pi) + 
     (a^3*(-369 + 34*nc^2 + 93*nc^4 - (216*I)*Pi - (78*I)*nc^2*Pi + 
        (96*I)*nc^4*Pi + 78*Pi^2 - 45*nc^2*Pi^2 + 3*nc^4*Pi^2))/
      (144*nc^3*Pi) + (a^3*(10 + 11*nc^2 + nc^4 + (4*I)*Pi + (6*I)*nc^2*Pi - 
        (2*I)*nc^4*Pi - 10*x - 11*nc^2*x - nc^4*x - (8*I)*Pi*x - 
        (6*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x)*H[0, x])/(8*nc^3*Pi*(-1 + x)) + 
     ((I/8)*a^3*(-6*Pi + 6*nc^2*Pi + (10*I)*x + I*nc^2*x - 8*Pi*x + 
        2*nc^2*Pi*x + 2*nc^4*Pi*x)*H[1, x])/(nc^3*Pi*x) + 
     nf*((a^3*(26 - 4*nc^2 + (15*I)*Pi - (6*I)*nc^2*Pi))/(36*nc^2*Pi) + 
       (a^3*(1 + nc^2)*H[0, x])/(4*nc^2*Pi) + (a^3*H[1, x])/(4*nc^2*Pi)) + 
     (a^3*(3*nc^2 + nc^4 - x - 3*nc^2*x)*H[0, 0, x])/(2*nc^3*Pi*(-1 + x)) + 
     (a^3*(-2 - 3*nc^2 + nc^4)*H[0, 1, x])/(4*nc^3*Pi) + 
     (a^3*(-2 - 3*nc^2 + nc^4)*H[1, 0, x])/(4*nc^3*Pi) - 
     (a^3*(-3 + 3*nc^2 + 2*x)*H[1, 1, x])/(4*nc^3*Pi*x))/ep^2 + 
   (a^3*(-15 - 55*nc^2 + 4*nc^4 + (3*I)*Pi + (9*I)*nc^2*Pi - (4*I)*nc^4*Pi - 
      10*x - 28*nc^2*x + 8*nc^4*x - (2*I)*Pi*x - (6*I)*nc^2*Pi*x - 
      (4*I)*nc^4*Pi*x + 4*x^2 + 8*nc^2*x^2 - 4*nc^4*x^2 + (11*I)*Pi*x^2 + 
      (33*I)*nc^2*Pi*x^2)*H[0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)) + 
   (a^3*((12*I)*Pi + (6*I)*nc^2*Pi - (6*I)*nc^4*Pi - 10*x - 4*nc^2*x - 
      6*nc^4*x - (4*I)*Pi*x + (2*I)*nc^2*Pi*x - (4*I)*nc^4*Pi*x - 34*x^2 - 
      80*nc^2*x^2 + 46*nc^4*x^2 + (24*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 
      (12*I)*nc^4*Pi*x^2 + 33*x^3 + 61*nc^2*x^3 - 28*nc^4*x^3 - 
      (28*I)*Pi*x^3)*H[0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
   (a^3*((12*I)*Pi + (24*I)*nc^2*Pi - (12*I)*nc^4*Pi - 10*x - 4*nc^2*x - 
      6*nc^4*x - (6*I)*Pi*x - (6*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 34*x^2 - 
      80*nc^2*x^2 + 46*nc^4*x^2 - (28*I)*Pi*x^2 - (76*I)*nc^2*Pi*x^2 + 
      (8*I)*nc^4*Pi*x^2 + 33*x^3 + 61*nc^2*x^3 - 28*nc^4*x^3 + 
      (22*I)*Pi*x^3 + (66*I)*nc^2*Pi*x^3)*H[0, 1, 0, x])/
    (8*nc^3*Pi*(-1 + x)*x) - (a^3*(37 + 47*nc^2 - 30*nc^4 - (18*I)*Pi - 
      77*x - 89*nc^2*x + 86*nc^4*x + (10*I)*Pi*x + 98*x^2 + 148*nc^2*x^2 - 
      104*nc^4*x^2 - (16*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2 - 58*x^3 - 
      106*nc^2*x^3 + 48*nc^4*x^3 + (28*I)*Pi*x^3)*H[0, 1, 1, x])/
    (8*nc^3*Pi*(-1 + x)*x) + 
   (a^3*((-9*I)*Pi - (18*I)*nc^2*Pi + (9*I)*nc^4*Pi - 51*x - 107*nc^2*x - 
      44*nc^4*x + (9*I)*nc^2*Pi*x - (3*I)*nc^4*Pi*x + 48*x^2 + 102*nc^2*x^2 - 
      60*nc^4*x^2 - (6*I)*Pi*x^2 - (36*I)*nc^2*Pi*x^2 - (6*I)*nc^4*Pi*x^2 - 
      63*x^3 - 123*nc^2*x^3 + 60*nc^4*x^3 + (33*I)*Pi*x^3 + 
      (99*I)*nc^2*Pi*x^3)*H[1, 0, 0, x])/(12*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(-8 - 18*nc^2 + 10*nc^4 + (24*I)*Pi + (12*I)*nc^2*Pi - 
      (6*I)*nc^4*Pi - 5*x - 13*nc^2*x + 8*nc^4*x - (12*I)*Pi*x - 
      (4*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x + 30*x^2 + 68*nc^2*x^2 - 
      38*nc^4*x^2 + (24*I)*Pi*x^2 + (4*I)*nc^4*Pi*x^2 - 17*x^3 - 
      37*nc^2*x^3 + 20*nc^4*x^3 - (28*I)*Pi*x^3)*H[1, 0, 1, x])/
    (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-8 - 18*nc^2 + 10*nc^4 + (6*I)*Pi + 
      (24*I)*nc^2*Pi + (30*I)*nc^4*Pi - 5*x - 13*nc^2*x + 8*nc^4*x + 
      (2*I)*nc^2*Pi*x - (38*I)*nc^4*Pi*x + 30*x^2 + 68*nc^2*x^2 - 
      38*nc^4*x^2 - (28*I)*Pi*x^2 - (88*I)*nc^2*Pi*x^2 + (12*I)*nc^4*Pi*x^2 - 
      17*x^3 - 37*nc^2*x^3 + 20*nc^4*x^3 + (22*I)*Pi*x^3 + 
      (66*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(34 + 18*nc^2 - (6*I)*Pi + (12*I)*nc^2*Pi - (12*I)*nc^4*Pi - 7*x + 
      10*nc^2*x - (6*I)*Pi*x + (4*I)*nc^2*Pi*x - (4*I)*nc^4*Pi*x + 4*x^2 + 
      4*nc^2*x^2 - (14*I)*Pi*x^2)*H[1, 1, 1, x])/(4*nc^3*Pi*x) + 
   (a^3*(13 + 45*nc^2 + 2*nc^4 - 4*x - 6*nc^2*x + 2*nc^4*x + 11*x^2 + 
      33*nc^2*x^2)*H[0, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)) + 
   (a^3*(1 + nc^4)*(1 + x)*H[0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)) + 
   (a^3*(1 + nc^4)*(1 + x)*H[0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)) - 
   (a^3*(6 + 3*nc^2 - 3*nc^4 + 5*nc^2*x - 4*nc^4*x + 10*x^2 - 6*nc^2*x^2 + 
      4*nc^4*x^2 - 14*x^3)*H[0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(3 + 5*nc^2 - 12*x - 32*nc^2*x + 11*x^2 + 33*nc^2*x^2)*
     H[0, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)) - 
   (a^3*(3 + 6*nc^2 - 3*nc^4 - x - 2*nc^2*x + nc^4*x - x^2 - 3*nc^2*x^2 + 
      2*nc^4*x^2)*H[0, 1, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) - 
   (a^3*(3 + 6*nc^2 - 3*nc^4 - x - 2*nc^2*x + nc^4*x - x^2 - 3*nc^2*x^2 + 
      2*nc^4*x^2)*H[0, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) - 
   (a^3*(-27 - 18*nc^2 + 12*nc^4 - 12*x - 4*nc^2*x + 4*nc^4*x - 14*x^2)*
     H[0, 1, 1, 1, x])/(4*nc^3*Pi*x) + 
   (a^3*(3 + 5*nc^2 - 4*x - 12*nc^2*x + 4*nc^4*x + 11*x^2 + 33*nc^2*x^2)*
     H[1, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)) + 
   (a^3*(3 + 6*nc^2 - 3*nc^4 - x - 2*nc^2*x + nc^4*x + 2*x^2 + 2*nc^4*x^2)*
     H[1, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(3 + 6*nc^2 - 3*nc^4 - x - 2*nc^2*x + nc^4*x + 2*x^2 + 2*nc^4*x^2)*
     H[1, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
   (a^3*(-15 - 12*nc^2 + 6*nc^4 - 4*x - 14*x^2)*H[1, 0, 1, 1, x])/
    (4*nc^3*Pi*x) + (a^3*(3 + 6*nc^2 + 21*nc^4 - 2*x + nc^2*x - 21*nc^4*x - 
      12*x^2 - 38*nc^2*x^2 + 2*nc^4*x^2 + 11*x^3 + 33*nc^2*x^3)*
     H[1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
   (a^3*(-1 - 3*nc^2 + 2*nc^4)*(3 + x)*H[1, 1, 0, 1, x])/(2*nc^3*Pi*x) - 
   (a^3*(-1 - 3*nc^2 + 2*nc^4)*(3 + x)*H[1, 1, 1, 0, x])/(2*nc^3*Pi*x) - 
   (a^3*(-21 + 3*nc^2 - 6*x + nc^2*x - 7*x^2)*H[1, 1, 1, 1, x])/
    (2*nc^3*Pi*x) + (a^3*H[0, x]*(1512 + 2424*nc^2 + 912*nc^4 + (324*I)*Pi + 
      (364*I)*nc^2*Pi - (104*I)*nc^4*Pi + 84*Pi^2 + 131*nc^2*Pi^2 - 
      373*nc^4*Pi^2 - (42*I)*Pi^3 - (36*I)*nc^2*Pi^3 + (6*I)*nc^4*Pi^3 - 
      1512*x - 2424*nc^2*x - 912*nc^4*x - (810*I)*Pi*x - (1458*I)*nc^2*Pi*x - 
      (360*I)*nc^4*Pi*x + 126*Pi^2*x + 219*nc^2*Pi^2*x + 621*nc^4*Pi^2*x + 
      (36*I)*Pi^3*x - (18*I)*nc^2*Pi^3*x - (90*I)*nc^4*Pi^3*x + 
      249*Pi^2*x^2 + 477*nc^2*Pi^2*x^2 - 228*nc^4*Pi^2*x^2 + 
      (66*I)*Pi^3*x^2 + (198*I)*nc^2*Pi^3*x^2 - 444*Zeta[3] - 
      360*nc^2*Zeta[3] + 12*nc^4*Zeta[3] + 840*x*Zeta[3] + 
      1332*nc^2*x*Zeta[3] - 372*nc^4*x*Zeta[3] - 396*x^2*Zeta[3] - 
      1188*nc^2*x^2*Zeta[3]))/(144*nc^3*Pi*(-1 + x)) + 
   (a^3*(932715 + 782780*nc^2 + 121825*nc^4 + (720900*I)*Pi + 
      (836880*I)*nc^2*Pi + (285900*I)*nc^4*Pi - 282960*Pi^2 - 
      241920*nc^2*Pi^2 - 45480*nc^4*Pi^2 - (79920*I)*Pi^3 - 
      (129240*I)*nc^2*Pi^3 - (15120*I)*nc^4*Pi^3 + 11052*Pi^4 - 
      1512*nc^2*Pi^4 + 144*nc^4*Pi^4 - 932715*x - 782780*nc^2*x - 
      121825*nc^4*x - (720900*I)*Pi*x - (836880*I)*nc^2*Pi*x - 
      (285900*I)*nc^4*Pi*x + 299160*Pi^2*x + 309960*nc^2*Pi^2*x - 
      6360*nc^4*Pi^2*x + (125280*I)*Pi^3*x + (207720*I)*nc^2*Pi^3*x - 
      (94320*I)*nc^4*Pi^3*x + 3348*Pi^4*x + 27000*nc^2*Pi^4*x + 
      9828*nc^4*Pi^4*x - 16200*Pi^2*x^2 - 68040*nc^2*Pi^2*x^2 + 
      51840*nc^4*Pi^2*x^2 - (81000*I)*Pi^3*x^2 - (145800*I)*nc^2*Pi^3*x^2 + 
      (64800*I)*nc^4*Pi^3*x^2 - 16632*Pi^4*x^2 - 33264*nc^2*Pi^4*x^2 - 
      369360*Zeta[3] + 202320*nc^2*Zeta[3] + 339840*nc^4*Zeta[3] - 
      (237600*I)*Pi*Zeta[3] - (8640*I)*nc^2*Pi*Zeta[3] + 
      (38880*I)*nc^4*Pi*Zeta[3] + 1069200*x*Zeta[3] + 
      1128240*nc^2*x*Zeta[3] - 512640*nc^4*x*Zeta[3] + 
      (587520*I)*Pi*x*Zeta[3] + (436320*I)*nc^2*Pi*x*Zeta[3] - 
      (77760*I)*nc^4*Pi*x*Zeta[3] - 486000*x^2*Zeta[3] - 
      926640*nc^2*x^2*Zeta[3] + 440640*nc^4*x^2*Zeta[3] - 
      (324000*I)*Pi*x^2*Zeta[3] - (427680*I)*nc^2*Pi*x^2*Zeta[3]))/
    (51840*nc^3*Pi*(-1 + x)) + 
   (a^3*H[1, x]*((414*I)*Pi + (610*I)*nc^2*Pi - (132*I)*nc^4*Pi - 121*Pi^2 - 
      149*nc^2*Pi^2 + 80*nc^4*Pi^2 - (48*I)*Pi^3 - (30*I)*nc^2*Pi^3 + 
      (78*I)*nc^4*Pi^3 + 504*x + 304*nc^2*x - (144*I)*Pi*x - 
      (544*I)*nc^2*Pi*x + (84*I)*nc^4*Pi*x - 52*Pi^2*x - 49*nc^2*Pi^2*x - 
      6*nc^4*Pi^2*x + (6*I)*Pi^3*x + (18*I)*nc^2*Pi^3*x - 
      (52*I)*nc^4*Pi^3*x - 504*x^2 - 304*nc^2*x^2 - (270*I)*Pi*x^2 - 
      (66*I)*nc^2*Pi*x^2 + (48*I)*nc^4*Pi*x^2 + 240*Pi^2*x^2 + 
      333*nc^2*Pi^2*x^2 - 142*nc^4*Pi^2*x^2 + (12*I)*Pi^3*x^2 - 
      (58*I)*nc^2*Pi^3*x^2 - (22*I)*nc^4*Pi^3*x^2 - 67*Pi^2*x^3 - 
      135*nc^2*Pi^2*x^3 + 68*nc^4*Pi^2*x^3 + (22*I)*Pi^3*x^3 + 
      (66*I)*nc^2*Pi^3*x^3 + 180*Zeta[3] + 108*nc^2*Zeta[3] - 
      216*nc^4*Zeta[3] - 280*x*Zeta[3] - 92*nc^2*x*Zeta[3] + 
      240*nc^4*x*Zeta[3] + 280*x^2*Zeta[3] + 404*nc^2*x^2*Zeta[3] - 
      48*nc^4*x^2*Zeta[3] - 132*x^3*Zeta[3] - 396*nc^2*x^3*Zeta[3]))/
    (48*nc^3*Pi*(-1 + x)*x) + 
   nf*(-(a^3*(-I + nc)*(I + nc)*(168 - (4*I)*Pi - 11*Pi^2 - 168*x - 
         (108*I)*Pi*x + 39*Pi^2*x)*H[0, x])/(72*nc^2*Pi*(-1 + x)) - 
     (a^3*((-44*I)*Pi + 14*Pi^2 - 56*x - (36*I)*Pi*x + 13*Pi^2*x)*H[1, x])/
      (24*nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*(28 + (3*I)*Pi - (9*I)*Pi*x)*
       H[0, 0, x])/(18*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[0, 1, x])/
      (nc^2*x) - ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, x])/
      (nc^2*(-1 + x)) + ((I/6)*a^3*(11*I + 3*Pi + 3*Pi*x)*H[1, 1, x])/
      (nc^2*Pi*x) - (a^3*(1 + nc^2)*(1 + x)*H[0, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)) - (a^3*(1 + x)*H[0, 1, 1, x])/(2*nc^2*Pi*x) - 
     (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
     (a^3*(3 + x)*H[1, 1, 1, x])/(2*nc^2*Pi*x) + 
     (a^3*(-4258 - 1757*nc^2 - (3054*I)*Pi - (2088*I)*nc^2*Pi + 972*Pi^2 + 
        498*nc^2*Pi^2 + (225*I)*Pi^3 + 4258*x + 1757*nc^2*x + (3054*I)*Pi*x + 
        (2088*I)*nc^2*Pi*x - 972*Pi^2*x - 498*nc^2*Pi^2*x - (261*I)*Pi^3*x - 
        (36*I)*nc^2*Pi^3*x + 306*Zeta[3] - 1170*nc^2*Zeta[3] - 90*x*Zeta[3] + 
        1386*nc^2*x*Zeta[3]))/(648*nc^2*Pi*(-1 + x))) + 
   (((-I/27)*a^3*nf^2*(-5*I + 3*Pi))/(nc*Pi) - 
     (a^3*(-90 - 123*nc^2 - 33*nc^4 - (18*I)*Pi - (58*I)*nc^2*Pi - 
        (16*I)*nc^4*Pi + 8*Pi^2 + 7*nc^2*Pi^2 - nc^4*Pi^2 + 90*x + 
        123*nc^2*x + 33*nc^4*x + (60*I)*Pi*x + (102*I)*nc^2*Pi*x + 
        (18*I)*nc^4*Pi*x - 26*Pi^2*x - 31*nc^2*Pi^2*x + 19*nc^4*Pi^2*x)*
       H[0, x])/(24*nc^3*Pi*(-1 + x)) - 
     (a^3*((45*I)*Pi + (21*I)*nc^2*Pi - 27*Pi^2 - 9*nc^2*Pi^2 + 
        18*nc^4*Pi^2 + 90*x + 33*nc^2*x + (60*I)*Pi*x + (42*I)*nc^2*Pi*x - 
        (12*I)*nc^4*Pi*x - 26*Pi^2*x - 5*nc^2*Pi^2*x + 12*nc^4*Pi^2*x)*
       H[1, x])/(24*nc^3*Pi*x) + (a^3*(-9 + 14*nc^2 - nc^4 - (6*I)*Pi - 
        (12*I)*nc^2*Pi + (6*I)*nc^4*Pi - 12*x - 36*nc^2*x - (6*I)*Pi*x - 
        (36*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x)*H[0, 0, x])/
      (12*nc^3*Pi*(-1 + x)) + (a^3*((6*I)*Pi + (3*I)*nc^2*Pi - 
        (3*I)*nc^4*Pi + 4*x + 6*nc^2*x - 2*nc^4*x - (2*I)*Pi*x - 
        I*nc^2*Pi*x + I*nc^4*Pi*x - 4*x^2 - 6*nc^2*x^2 + 2*nc^4*x^2 - 
        (6*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2 + (2*I)*nc^4*Pi*x^2)*H[0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*((3*I)*Pi + (6*I)*nc^2*Pi - 
        (3*I)*nc^4*Pi + 4*x + 6*nc^2*x - 2*nc^4*x - I*Pi*x - 
        (2*I)*nc^2*Pi*x + I*nc^4*Pi*x - 4*x^2 - 6*nc^2*x^2 + 2*nc^4*x^2 - 
        (2*I)*Pi*x^2 - (6*I)*nc^2*Pi*x^2)*H[1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(15 + 7*nc^2 - (12*I)*Pi + 
        (12*I)*nc^2*Pi - (6*I)*nc^4*Pi - 8*x - (12*I)*Pi*x + (4*I)*nc^2*Pi*x)*
       H[1, 1, x])/(8*nc^3*Pi*x) + 
     nf*((a^3*(1018 + 192*nc^2 + (624*I)*Pi + (228*I)*nc^2*Pi - 189*Pi^2 + 
          45*nc^2*Pi^2))/(432*nc^2*Pi) + (a^3*(-I + nc)*(I + nc)*
         (-9 - (2*I)*Pi + 9*x + (6*I)*Pi*x)*H[0, x])/(12*nc^2*Pi*(-1 + x)) + 
       (a^3*((2*I)*Pi + 3*x + (2*I)*Pi*x)*H[1, x])/(4*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[0, 0, x])/(3*nc^2*Pi*(-1 + x)) - 
       (a^3*H[1, 1, x])/(2*nc^2*Pi*x)) - 
     (a^3*(2 + 9*nc^2 + nc^4 - x + nc^4*x)*H[0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)) - (a^3*(1 + nc^2)*H[0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)) - (a^3*(1 + nc^2)*H[0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)) - (a^3*(-6 - 3*nc^2 + 3*nc^4 - 2*x + 2*nc^2*x)*
       H[0, 1, 1, x])/(4*nc^3*Pi*x) - (a^3*(1 + nc^2)*(1 - x + nc^2*x)*
       H[1, 0, 0, x])/(2*nc^3*Pi*(-1 + x)) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, x])/(4*nc^3*Pi*x) - 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, x])/(4*nc^3*Pi*x) - 
     (a^3*(-15 + 6*nc^2 - 2*x + 2*nc^2*x)*H[1, 1, 1, x])/(4*nc^3*Pi*x) + 
     (a^3*(12015 + 4876*nc^2 - 707*nc^4 + (8856*I)*Pi + (5664*I)*nc^2*Pi + 
        (144*I)*nc^4*Pi - 2700*Pi^2 - 1998*nc^2*Pi^2 + 666*nc^4*Pi^2 - 
        (720*I)*Pi^3 + (216*I)*nc^2*Pi^3 - 12015*x - 4876*nc^2*x + 
        707*nc^4*x - (8856*I)*Pi*x - (5664*I)*nc^2*Pi*x - (144*I)*nc^4*Pi*x + 
        2700*Pi^2*x + 1998*nc^2*Pi^2*x - 666*nc^4*Pi^2*x + (864*I)*Pi^3*x - 
        (216*I)*nc^2*Pi^3*x - (144*I)*nc^4*Pi^3*x - 3312*Zeta[3] + 
        3816*nc^2*Zeta[3] - 504*nc^4*Zeta[3] + 2448*x*Zeta[3] - 
        3816*nc^2*x*Zeta[3] + 1368*nc^4*x*Zeta[3]))/(1728*nc^3*Pi*(-1 + x)))/
    ep + ep*(-(a^3*(597 + 955*nc^2 - 884*nc^4 - (615*I)*Pi - 
         (1745*I)*nc^2*Pi + (316*I)*nc^4*Pi - 42*Pi^2 - 82*nc^2*Pi^2 + 
         28*nc^4*Pi^2 + 1380*x + 3648*nc^2*x - 396*nc^4*x + (471*I)*Pi*x + 
         (1461*I)*nc^2*Pi*x - (600*I)*nc^4*Pi*x + 40*Pi^2*x + 
         100*nc^2*Pi^2*x + 92*nc^4*Pi^2*x - 396*x^2 - 1056*nc^2*x^2 + 
         660*nc^4*x^2 - (864*I)*Pi*x^2 - (1884*I)*nc^2*Pi*x^2 + 
         (468*I)*nc^4*Pi*x^2 + 22*Pi^2*x^2 + 66*nc^2*Pi^2*x^2)*H[0, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)) - (a^3*((-396*I)*Pi - (372*I)*nc^2*Pi + 
        (504*I)*nc^4*Pi + 216*Pi^2 + 252*nc^2*Pi^2 - 180*nc^4*Pi^2 + 66*x - 
        372*nc^2*x + 438*nc^4*x + (1506*I)*Pi*x + (876*I)*nc^2*Pi*x - 
        (1632*I)*nc^4*Pi*x - 8*Pi^2*x + 76*nc^2*Pi^2*x - 80*nc^4*Pi^2*x + 
        2610*x^2 + 6105*nc^2*x^2 - 3495*nc^4*x^2 - (3534*I)*Pi*x^2 - 
        (2352*I)*nc^2*Pi*x^2 + (2616*I)*nc^4*Pi*x^2 + 104*Pi^2*x^2 - 
        280*nc^2*Pi^2*x^2 + 160*nc^4*Pi^2*x^2 - 2712*x^3 - 5388*nc^2*x^3 + 
        2676*nc^4*x^3 + (1452*I)*Pi*x^3 + (1452*I)*nc^2*Pi*x^3 - 
        (1128*I)*nc^4*Pi*x^3 - 280*Pi^2*x^3)*H[0, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*((-384*I)*Pi - (792*I)*nc^2*Pi + 
        (408*I)*nc^4*Pi - 48*Pi^2 - 144*nc^2*Pi^2 + 66*x - 372*nc^2*x + 
        438*nc^4*x - (282*I)*Pi*x - (1534*I)*nc^2*Pi*x - (1720*I)*nc^4*Pi*x + 
        8*Pi^2*x + 72*nc^2*Pi^2*x + 32*nc^4*Pi^2*x + 2610*x^2 + 
        6105*nc^2*x^2 - 3495*nc^4*x^2 + (1446*I)*Pi*x^2 + 
        (4650*I)*nc^2*Pi*x^2 - (1080*I)*nc^4*Pi*x^2 - 72*Pi^2*x^2 - 
        152*nc^2*Pi^2*x^2 + 48*nc^4*Pi^2*x^2 - 2712*x^3 - 5388*nc^2*x^3 + 
        2676*nc^4*x^3 - (2028*I)*Pi*x^3 - (4740*I)*nc^2*Pi*x^3 + 
        (1608*I)*nc^4*Pi*x^3 + 88*Pi^2*x^3 + 264*nc^2*Pi^2*x^3)*
       H[0, 1, 0, x])/(96*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(1485 + 2257*nc^2 - 1323*nc^4 - (300*I)*Pi - (216*I)*nc^2*Pi + 
        (156*I)*nc^4*Pi + 228*Pi^2 + 270*nc^2*Pi^2 - 180*nc^4*Pi^2 - 3429*x - 
        4792*nc^2*x + 3498*nc^4*x + (825*I)*Pi*x + (474*I)*nc^2*Pi*x - 
        (648*I)*nc^4*Pi*x - 92*Pi^2*x - 98*nc^2*Pi^2*x + 42*nc^4*Pi^2*x + 
        4260*x^2 + 6867*nc^2*x^2 - 4191*nc^4*x^2 - (1203*I)*Pi*x^2 - 
        (384*I)*nc^2*Pi*x^2 + (504*I)*nc^4*Pi*x^2 - 20*Pi^2*x^2 - 
        184*nc^2*Pi^2*x^2 + 136*nc^4*Pi^2*x^2 - 2316*x^3 - 4332*nc^2*x^3 + 
        2016*nc^4*x^3 + (576*I)*Pi*x^3 + (240*I)*nc^2*Pi*x^3 - 
        (228*I)*nc^4*Pi*x^3 - 112*Pi^2*x^3)*H[0, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)*x) - (a^3*((-432*I)*Pi - (756*I)*nc^2*Pi + 
        (324*I)*nc^4*Pi + 18*Pi^2 + 108*nc^2*Pi^2 + 342*nc^4*Pi^2 + 2709*x + 
        3793*nc^2*x + 2290*nc^4*x + (9*I)*Pi*x - (861*I)*nc^2*Pi*x - 
        (3012*I)*nc^4*Pi*x + 90*Pi^2*x + 204*nc^2*Pi^2*x - 426*nc^4*Pi^2*x - 
        3420*x^2 - 6345*nc^2*x^2 + 6741*nc^4*x^2 - (1035*I)*Pi*x^2 - 
        (801*I)*nc^2*Pi*x^2 + (1008*I)*nc^4*Pi*x^2 - 132*Pi^2*x^2 - 
        708*nc^2*Pi^2*x^2 + 264*nc^4*Pi^2*x^2 + 5742*x^3 + 10962*nc^2*x^3 - 
        5220*nc^4*x^3 - (1242*I)*Pi*x^3 - (3546*I)*nc^2*Pi*x^3 + 
        (648*I)*nc^4*Pi*x^3 + 264*Pi^2*x^3 + 792*nc^2*Pi^2*x^3)*
       H[1, 0, 0, x])/(144*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-144 + 225*nc^2 - 369*nc^4 - (720*I)*Pi - (744*I)*nc^2*Pi + 
        (600*I)*nc^4*Pi + 444*Pi^2 + 312*nc^2*Pi^2 - 216*nc^4*Pi^2 + 1206*x + 
        2592*nc^2*x - 1386*nc^4*x + (1782*I)*Pi*x + (1896*I)*nc^2*Pi*x - 
        (2208*I)*nc^4*Pi*x - 276*Pi^2*x - 200*nc^2*Pi^2*x + 116*nc^4*Pi^2*x - 
        2970*x^2 - 6849*nc^2*x^2 + 3879*nc^4*x^2 - (3846*I)*Pi*x^2 - 
        (4584*I)*nc^2*Pi*x^2 + (3384*I)*nc^4*Pi*x^2 - 88*Pi^2*x^2 - 
        112*nc^2*Pi^2*x^2 + 80*nc^4*Pi^2*x^2 + 1908*x^3 + 4032*nc^2*x^3 - 
        2124*nc^4*x^3 + (2352*I)*Pi*x^3 + (2856*I)*nc^2*Pi*x^3 - 
        (1632*I)*nc^4*Pi*x^3 - 112*Pi^2*x^3)*H[1, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-144 + 225*nc^2 - 369*nc^4 - 
        (48*I)*Pi - (456*I)*nc^2*Pi - (360*I)*nc^4*Pi + 48*Pi^2 + 
        72*nc^2*Pi^2 + 648*nc^4*Pi^2 + 1206*x + 2592*nc^2*x - 1386*nc^4*x + 
        (186*I)*Pi*x + (62*I)*nc^2*Pi*x - (2944*I)*nc^4*Pi*x - 28*Pi^2*x + 
        68*nc^2*Pi^2*x - 616*nc^4*Pi^2*x - 2970*x^2 - 6849*nc^2*x^2 + 
        3879*nc^4*x^2 - (330*I)*Pi*x^2 + (906*I)*nc^2*Pi*x^2 + 
        (1128*I)*nc^4*Pi*x^2 - 240*Pi^2*x^2 - 824*nc^2*Pi^2*x^2 + 
        40*nc^4*Pi^2*x^2 + 1908*x^3 + 4032*nc^2*x^3 - 2124*nc^4*x^3 - 
        (1128*I)*Pi*x^3 - (3336*I)*nc^2*Pi*x^3 + (1104*I)*nc^4*Pi*x^3 + 
        220*Pi^2*x^3 + 660*nc^2*Pi^2*x^3)*H[1, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-1623 - 2412*nc^2 + 528*nc^4 + 
        (204*I)*Pi + (72*I)*nc^2*Pi + (240*I)*nc^4*Pi - 174*Pi^2 - 
        108*nc^2*Pi^2 + 144*nc^4*Pi^2 + 1194*x + 474*nc^2*x - 144*nc^4*x - 
        (405*I)*Pi*x - (630*I)*nc^2*Pi*x + (528*I)*nc^4*Pi*x - 144*Pi^2*x - 
        100*nc^2*Pi^2*x + 96*nc^4*Pi^2*x - 6*x^2 + 378*nc^2*x^2 - 
        384*nc^4*x^2 + (1026*I)*Pi*x^2 + (942*I)*nc^2*Pi*x^2 - 
        (480*I)*nc^4*Pi*x^2 - 28*Pi^2*x^2)*H[1, 1, 1, x])/(48*nc^3*Pi*x) + 
     (a^3*(1083 + 2993*nc^2 - 232*nc^4 - (84*I)*Pi - (300*I)*nc^2*Pi + 
        (96*I)*nc^4*Pi + 441*x + 747*nc^2*x - 456*nc^4*x + (504*I)*Pi*x + 
        (1656*I)*nc^2*Pi*x + (288*I)*nc^4*Pi*x + 36*x^2 + 348*nc^2*x^2 + 
        240*nc^4*x^2 - (660*I)*Pi*x^2 - (1980*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, x])/(48*nc^3*Pi*(-1 + x)) + 
     (a^3*((6*I)*Pi + (3*I)*nc^2*Pi - (3*I)*nc^4*Pi + 9*x - 6*nc^2*x + 
        15*nc^4*x - (2*I)*Pi*x + (5*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x + 56*x^2 + 
        128*nc^2*x^2 - 72*nc^4*x^2 + (40*I)*Pi*x^2 - (2*I)*nc^2*Pi*x^2 - 
        (2*I)*nc^4*Pi*x^2 - 61*x^3 - 112*nc^2*x^3 + 51*nc^4*x^3 - 
        (42*I)*Pi*x^3)*H[0, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((6*I)*Pi + (12*I)*nc^2*Pi - (6*I)*nc^4*Pi + 9*x - 6*nc^2*x + 
        15*nc^4*x - I*Pi*x - (13*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x + 56*x^2 + 
        128*nc^2*x^2 - 72*nc^4*x^2 + (58*I)*Pi*x^2 + (178*I)*nc^2*Pi*x^2 + 
        (16*I)*nc^4*Pi*x^2 - 61*x^3 - 112*nc^2*x^3 + 51*nc^4*x^3 - 
        (55*I)*Pi*x^3 - (165*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-66 - 62*nc^2 + 84*nc^4 + (36*I)*Pi + 
        247*x + 106*nc^2*x - 236*nc^4*x - (20*I)*Pi*x + (16*I)*nc^2*Pi*x - 
        (24*I)*nc^4*Pi*x - 501*x^2 - 200*nc^2*x^2 + 332*nc^4*x^2 + 
        (176*I)*Pi*x^2 - (8*I)*nc^2*Pi*x^2 + (16*I)*nc^4*Pi*x^2 + 130*x^3 + 
        38*nc^2*x^3 - 96*nc^4*x^3 - (168*I)*Pi*x^3)*H[0, 0, 1, 1, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*((-216*I)*Pi - (432*I)*nc^2*Pi + 
        (216*I)*nc^4*Pi + 519*x + 1361*nc^2*x + 644*nc^4*x + (72*I)*Pi*x - 
        (72*I)*nc^4*Pi*x - 867*x^2 - 2565*nc^2*x^2 + 636*nc^4*x^2 + 
        (912*I)*Pi*x^2 + (2736*I)*nc^2*Pi*x^2 + (48*I)*nc^4*Pi*x^2 + 
        1206*x^3 + 2574*nc^2*x^3 - 816*nc^4*x^3 - (792*I)*Pi*x^3 - 
        (2376*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-32 - 66*nc^2 + 34*nc^4 + (24*I)*Pi + (12*I)*nc^2*Pi - 
        (6*I)*nc^4*Pi + 43*x + 91*nc^2*x - 48*nc^4*x - (4*I)*Pi*x + 
        (12*I)*nc^2*Pi*x - (20*I)*nc^4*Pi*x - 92*x^2 - 200*nc^2*x^2 + 
        108*nc^4*x^2 + (16*I)*Pi*x^2 - (44*I)*nc^2*Pi*x^2 + 
        (8*I)*nc^4*Pi*x^2 + 98*x^3 + 156*nc^2*x^3 - 58*nc^4*x^3 - 
        (56*I)*Pi*x^3)*H[0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-32 - 66*nc^2 + 34*nc^4 - (24*I)*Pi - (36*I)*nc^2*Pi + 
        (60*I)*nc^4*Pi + 43*x + 91*nc^2*x - 48*nc^4*x + (24*I)*Pi*x + 
        (20*I)*nc^2*Pi*x - (60*I)*nc^4*Pi*x - 92*x^2 - 200*nc^2*x^2 + 
        108*nc^4*x^2 + (160*I)*Pi*x^2 + (464*I)*nc^2*Pi*x^2 + 
        (16*I)*nc^4*Pi*x^2 + 98*x^3 + 156*nc^2*x^3 - 58*nc^4*x^3 - 
        (132*I)*Pi*x^3 - (396*I)*nc^2*Pi*x^3)*H[0, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-312 - 392*nc^2 + 240*nc^4 + (24*I)*Pi - 
        (48*I)*nc^2*Pi + (48*I)*nc^4*Pi + 669*x + 696*nc^2*x - 656*nc^4*x - 
        (32*I)*Pi*x + (16*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x - 977*x^2 - 
        1120*nc^2*x^2 + 800*nc^4*x^2 + (96*I)*Pi*x^2 + (8*I)*nc^2*Pi*x^2 - 
        (32*I)*nc^4*Pi*x^2 + 620*x^3 + 816*nc^2*x^3 - 384*nc^4*x^3 - 
        (112*I)*Pi*x^3)*H[0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((36*I)*Pi + (72*I)*nc^2*Pi - (36*I)*nc^4*Pi + 337*x + 811*nc^2*x + 
        224*nc^4*x + (4*I)*Pi*x - (24*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x - 
        249*x^2 - 707*nc^2*x^2 + 336*nc^4*x^2 + (72*I)*nc^2*Pi*x^2 + 
        (56*I)*nc^4*Pi*x^2 + 460*x^3 + 996*nc^2*x^3 - 352*nc^4*x^3 - 
        (88*I)*Pi*x^3 - (264*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(-24 - 42*nc^2 + 18*nc^4 + (54*I)*Pi + 
        (48*I)*nc^2*Pi - (12*I)*nc^4*Pi + 101*x + 215*nc^2*x - 114*nc^4*x - 
        (46*I)*Pi*x - (32*I)*nc^2*Pi*x + (22*I)*nc^4*Pi*x - 118*x^2 - 
        262*nc^2*x^2 + 144*nc^4*x^2 + (176*I)*Pi*x^2 + (8*I)*nc^2*Pi*x^2 - 
        (12*I)*nc^4*Pi*x^2 + 77*x^3 + 137*nc^2*x^3 - 60*nc^4*x^3 - 
        (168*I)*Pi*x^3)*H[1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-24 - 42*nc^2 + 18*nc^4 + (30*I)*Pi + (60*I)*nc^2*Pi - 
        (174*I)*nc^4*Pi + 101*x + 215*nc^2*x - 114*nc^4*x - (18*I)*Pi*x - 
        (52*I)*nc^2*Pi*x + (146*I)*nc^4*Pi*x - 118*x^2 - 262*nc^2*x^2 + 
        144*nc^4*x^2 + (32*I)*Pi*x^2 + (116*I)*nc^2*Pi*x^2 + 
        (28*I)*nc^4*Pi*x^2 + 77*x^3 + 137*nc^2*x^3 - 60*nc^4*x^3 - 
        (44*I)*Pi*x^3 - (132*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-200 - 280*nc^2 + 176*nc^4 + (60*I)*Pi + 
        (48*I)*nc^2*Pi + (24*I)*nc^4*Pi + 479*x + 694*nc^2*x - 564*nc^4*x - 
        (44*I)*Pi*x - (16*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x - 757*x^2 - 
        1016*nc^2*x^2 + 700*nc^4*x^2 + (368*I)*Pi*x^2 + (16*I)*nc^2*Pi*x^2 - 
        (16*I)*nc^4*Pi*x^2 + 478*x^3 + 602*nc^2*x^3 - 312*nc^4*x^3 - 
        (336*I)*Pi*x^3)*H[1, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(120 + 204*nc^2 + 300*nc^4 - (108*I)*Pi - (288*I)*nc^2*Pi - 
        (396*I)*nc^4*Pi - 471*x - 601*nc^2*x + 1664*nc^4*x + (24*I)*Pi*x - 
        (36*I)*nc^2*Pi*x + (468*I)*nc^4*Pi*x + 561*x^2 + 495*nc^2*x^2 - 
        1116*nc^4*x^2 + (408*I)*Pi*x^2 + (1296*I)*nc^2*Pi*x^2 - 
        (72*I)*nc^4*Pi*x^2 + 450*x^3 + 1314*nc^2*x^3 - 312*nc^4*x^3 - 
        (396*I)*Pi*x^3 - (1188*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)*x) + (a^3*(-40*nc^2 + 40*nc^4 + (48*I)*Pi + 
        (36*I)*nc^2*Pi - 73*x - 121*nc^2*x + 48*nc^4*x - (28*I)*Pi*x - 
        (12*I)*nc^2*Pi*x + 126*x^2 + 294*nc^2*x^2 - 168*nc^4*x^2 + 
        (112*I)*Pi*x^2 - (32*I)*nc^2*Pi*x^2 - 53*x^3 - 133*nc^2*x^3 + 
        80*nc^4*x^3 - (140*I)*Pi*x^3)*H[1, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-40*nc^2 + 40*nc^4 - (6*I)*Pi - 
        (150*I)*nc^4*Pi - 73*x - 121*nc^2*x + 48*nc^4*x - (4*I)*Pi*x - 
        (30*I)*nc^2*Pi*x + (134*I)*nc^4*Pi*x + 126*x^2 + 294*nc^2*x^2 - 
        168*nc^4*x^2 + (76*I)*Pi*x^2 + (224*I)*nc^2*Pi*x^2 + 
        (12*I)*nc^4*Pi*x^2 - 53*x^3 - 133*nc^2*x^3 + 80*nc^4*x^3 - 
        (66*I)*Pi*x^3 - (198*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(340 + 248*nc^2 + (24*I)*Pi + 
        (96*I)*nc^2*Pi - (144*I)*nc^4*Pi - 45*x + 192*nc^2*x + (8*I)*Pi*x + 
        (32*I)*nc^2*Pi*x - (64*I)*nc^4*Pi*x + 268*x^2 + 80*nc^2*x^2 - 
        (280*I)*Pi*x^2)*H[1, 1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(-35 - 111*nc^2 - 2*nc^4 + 48*x + 162*nc^2*x + 6*nc^4*x - 77*x^2 - 
        231*nc^2*x^2)*H[0, 0, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)) - 
     (a^3*(1 - 2*nc^2 + 3*nc^4 + x - 6*nc^2*x + 7*nc^4*x)*
       H[0, 0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)) - 
     (a^3*(1 - 2*nc^2 + 3*nc^4 + x - 6*nc^2*x + 7*nc^4*x)*
       H[0, 0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)) - 
     (a^3*(6 + 3*nc^2 - 3*nc^4 - 4*x + nc^2*x - 6*nc^4*x + 38*x^2 - 
        14*nc^2*x^2 + 8*nc^4*x^2 - 42*x^3)*H[0, 0, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-7 - 17*nc^2 + 66*x + 194*nc^2*x + 
        8*nc^4*x - 55*x^2 - 165*nc^2*x^2)*H[0, 0, 1, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)) - (a^3*(3 + 6*nc^2 - 3*nc^4 + x + 2*nc^2*x - 
        nc^4*x - 6*x^2 - 8*nc^2*x^2 + 2*nc^4*x^2)*H[0, 0, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(3 + 6*nc^2 - 3*nc^4 + x + 2*nc^2*x - 
        nc^4*x - 6*x^2 - 8*nc^2*x^2 + 2*nc^4*x^2)*H[0, 0, 1, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(27 + 18*nc^2 - 12*nc^4 - 3*x + 
        18*nc^2*x - 16*nc^4*x + 52*x^2 - 30*nc^2*x^2 + 16*nc^4*x^2 - 70*x^3)*
       H[0, 0, 1, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-5 - 15*nc^2 + 2*nc^4 + 44*x + 136*nc^2*x + 6*nc^4*x - 44*x^2 - 
        132*nc^2*x^2)*H[0, 1, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)) + 
     (a^3*(9 + 18*nc^2 - 9*nc^4 - 5*x - 10*nc^2*x + 5*nc^4*x - 6*x^2 - 
        10*nc^2*x^2 + 4*nc^4*x^2)*H[0, 1, 0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(9 + 18*nc^2 - 9*nc^4 - 5*x - 10*nc^2*x + 
        5*nc^4*x - 6*x^2 - 10*nc^2*x^2 + 4*nc^4*x^2)*H[0, 1, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(6 - 6*nc^2 + 3*nc^4 + 4*x + 18*nc^2*x - 
        16*nc^4*x + 16*x^2 - 14*nc^2*x^2 + 4*nc^4*x^2 - 28*x^3)*
       H[0, 1, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(9 + 18*nc^2 - 21*nc^4 - 9*x - 10*nc^2*x + 17*nc^4*x - 39*x^2 - 
        119*nc^2*x^2 + 33*x^3 + 99*nc^2*x^3)*H[0, 1, 1, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(9 + 21*nc^2 - 12*nc^4 - 5*x - 9*nc^2*x + 
        4*nc^4*x - x^2 - 9*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(9 + 21*nc^2 - 12*nc^4 - 5*x - 9*nc^2*x + 
        4*nc^4*x - x^2 - 9*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-39 - 33*nc^2 + 18*nc^4 - 15*x - 
        12*nc^2*x + 8*nc^4*x - 28*x^2)*H[0, 1, 1, 1, 1, x])/(2*nc^3*Pi*x) - 
     (a^3*(3 + 9*nc^2 - 2*nc^4 - 3*x - 27*nc^2*x + 4*nc^4*x + 22*x^2 + 
        66*nc^2*x^2)*H[1, 0, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)) - 
     (a^3*(9 + 18*nc^2 - 9*nc^4 + x + 2*nc^2*x - nc^4*x + 2*x^2 - 
        12*nc^2*x^2 + 14*nc^4*x^2)*H[1, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) - (a^3*(9 + 18*nc^2 - 9*nc^4 + x + 2*nc^2*x - 
        nc^4*x + 2*x^2 - 12*nc^2*x^2 + 14*nc^4*x^2)*H[1, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) - (a^3*(30 + 30*nc^2 - 9*nc^4 - 20*x - 
        10*nc^2*x + 8*nc^4*x + 86*x^2 - 8*nc^2*x^2 + 4*nc^4*x^2 - 84*x^3)*
       H[1, 0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 6*nc^2 - 75*nc^4 - x - 14*nc^2*x + 69*nc^4*x + 24*x^2 + 
        74*nc^2*x^2 + 6*nc^4*x^2 - 22*x^3 - 66*nc^2*x^3)*H[1, 0, 1, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) - (a^3*(3 + 6*nc^2 - 3*nc^4 - 3*x - 4*nc^2*x + 
        nc^4*x - 6*x^2 - 8*nc^2*x^2 + 2*nc^4*x^2)*H[1, 0, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(3 + 6*nc^2 - 3*nc^4 - 3*x - 4*nc^2*x + 
        nc^4*x - 6*x^2 - 8*nc^2*x^2 + 2*nc^4*x^2)*H[1, 0, 1, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-51 - 48*nc^2 + 12*nc^4 - 12*x - 
        12*nc^2*x - 112*x^2)*H[1, 0, 1, 1, 1, x])/(4*nc^3*Pi*x) - 
     (a^3*(9 + 18*nc^2 + 87*nc^4 - 8*x + 7*nc^2*x - 85*nc^4*x - 46*x^2 - 
        164*nc^2*x^2 + 2*nc^4*x^2 + 55*x^3 + 165*nc^2*x^3)*
       H[1, 1, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 9*nc^2 - 6*nc^4 + x - nc^2*x + 2*nc^4*x - 6*x^2 - 
        10*nc^2*x^2 + 4*nc^4*x^2)*H[1, 1, 0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(3 + 9*nc^2 - 6*nc^4 + x - nc^2*x + 
        2*nc^4*x - 6*x^2 - 10*nc^2*x^2 + 4*nc^4*x^2)*H[1, 1, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-15 - 18*nc^2 + 6*nc^4 - 3*x - 
        4*nc^2*x - 35*x^2)*H[1, 1, 0, 1, 1, x])/(2*nc^3*Pi*x) - 
     (a^3*(-3 + 6*nc^2 + 63*nc^4 + 6*x + 15*nc^2*x - 63*nc^4*x - 36*x^2 - 
        118*nc^2*x^2 + 2*nc^4*x^2 + 33*x^3 + 99*nc^2*x^3)*
       H[1, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-3 - 21*nc^2 + 18*nc^4 - x - 9*nc^2*x + 8*nc^4*x)*
       H[1, 1, 1, 0, 1, x])/(2*nc^3*Pi*x) - 
     (a^3*(-3 - 21*nc^2 + 18*nc^4 - x - 9*nc^2*x + 8*nc^4*x)*
       H[1, 1, 1, 1, 0, x])/(2*nc^3*Pi*x) + 
     (a^3*(42 + 3*nc^2 + 12*x + 3*nc^2*x + 49*x^2)*H[1, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*x) + (a^3*nf^2*(-608 - (486*I)*Pi + 195*Pi^2 + (45*I)*Pi^3 + 
        126*Zeta[3]))/(486*nc*Pi) + 
     (a^3*H[0, 0, x]*(-8208 - 26048*nc^2 - 23024*nc^4 - (14040*I)*Pi - 
        (25674*I)*nc^2*Pi + (10830*I)*nc^4*Pi - 81*Pi^2 - 123*nc^2*Pi^2 + 
        4440*nc^4*Pi^2 + (108*I)*Pi^3 - (180*I)*nc^2*Pi^3 - 
        (72*I)*nc^4*Pi^3 - 1998*x - 4725*nc^2*x + 12231*nc^4*x - 
        (2214*I)*Pi*x - (14175*I)*nc^2*Pi*x - (24327*I)*nc^4*Pi*x + 
        6417*Pi^2*x + 16623*nc^2*Pi^2*x - 5724*nc^4*Pi^2*x + 
        (2736*I)*Pi^3*x + (7992*I)*nc^2*Pi^3*x + (936*I)*nc^4*Pi^3*x + 
        11664*x^2 + 5292*nc^2*x^2 + 6372*nc^4*x^2 - (18360*I)*Pi*x^2 - 
        (34020*I)*nc^2*Pi*x^2 + (15660*I)*nc^4*Pi*x^2 - 4410*Pi^2*x^2 - 
        8658*nc^2*Pi^2*x^2 + 2592*nc^4*Pi^2*x^2 - (1980*I)*Pi^3*x^2 - 
        (5940*I)*nc^2*Pi^3*x^2 - 2808*Zeta[3] - 6264*nc^2*Zeta[3] + 
        4464*nc^4*Zeta[3] - 11808*x*Zeta[3] - 41040*nc^2*x*Zeta[3] - 
        2160*nc^4*x*Zeta[3] + 16632*x^2*Zeta[3] + 49896*nc^2*x^2*Zeta[3]))/
      (864*nc^3*Pi*(-1 + x)) + (a^3*H[0, x]*(259200 + 461280*nc^2 + 
        202080*nc^4 - (4860*I)*Pi - (219890*I)*nc^2*Pi + (25270*I)*nc^4*Pi + 
        41580*Pi^2 + 97370*nc^2*Pi^2 - 79210*nc^4*Pi^2 + (11610*I)*Pi^3 + 
        (38550*I)*nc^2*Pi^3 - (7800*I)*nc^4*Pi^3 + 1530*Pi^4 + 
        2226*nc^2*Pi^4 - 300*nc^4*Pi^4 - 259200*x - 461280*nc^2*x - 
        202080*nc^4*x + (19440*I)*Pi*x - (34920*I)*nc^2*Pi*x - 
        (69480*I)*nc^4*Pi*x - 45990*Pi^2*x - 85365*nc^2*Pi^2*x + 
        200295*nc^4*Pi^2*x - (24210*I)*Pi^3*x - (71910*I)*nc^2*Pi^3*x + 
        (51120*I)*nc^4*Pi^3*x - 7884*Pi^4*x - 18552*nc^2*Pi^4*x + 
        300*nc^4*Pi^4*x + 109980*Pi^2*x^2 + 222120*nc^2*Pi^2*x^2 - 
        112140*nc^4*Pi^2*x^2 + (43920*I)*Pi^3*x^2 + (92160*I)*nc^2*Pi^3*x^2 - 
        (31680*I)*nc^4*Pi^3*x^2 + 2310*Pi^4*x^2 + 6930*nc^2*Pi^4*x^2 - 
        141660*Zeta[3] - 386100*nc^2*Zeta[3] - 92160*nc^4*Zeta[3] - 
        (35280*I)*Pi*Zeta[3] - (36720*I)*nc^2*Pi*Zeta[3] + 
        (23040*I)*nc^4*Pi*Zeta[3] + 107100*x*Zeta[3] + 
        242820*nc^2*x*Zeta[3] + 9360*nc^4*x*Zeta[3] - 
        (136800*I)*Pi*x*Zeta[3] - (393120*I)*nc^2*Pi*x*Zeta[3] - 
        (43200*I)*nc^4*Pi*x*Zeta[3] - 20520*x^2*Zeta[3] - 
        109080*nc^2*x^2*Zeta[3] - 10800*nc^4*x^2*Zeta[3] + 
        (118800*I)*Pi*x^2*Zeta[3] + (356400*I)*nc^2*Pi*x^2*Zeta[3]))/
      (8640*nc^3*Pi*(-1 + x)) + (a^3*H[0, 1, x]*((2970*I)*Pi + 
        (4514*I)*nc^2*Pi - (2646*I)*nc^4*Pi - 650*Pi^2 - 1066*nc^2*Pi^2 + 
        664*nc^4*Pi^2 - (264*I)*Pi^3 - (396*I)*nc^2*Pi^3 + 
        (324*I)*nc^4*Pi^3 + 1158*x + 2781*nc^2*x - 1623*nc^4*x - 
        (6348*I)*Pi*x - (8300*I)*nc^2*Pi*x + (6222*I)*nc^4*Pi*x + 
        1075*Pi^2*x + 1408*nc^2*Pi^2*x - 1228*nc^4*Pi^2*x + (104*I)*Pi^3*x + 
        (132*I)*nc^2*Pi^3*x - (164*I)*nc^4*Pi^3*x - 2454*x^2 - 
        3369*nc^2*x^2 + 915*nc^4*x^2 + (5454*I)*Pi*x^2 + 
        (7221*I)*nc^2*Pi*x^2 - (4935*I)*nc^4*Pi*x^2 - 887*Pi^2*x^2 - 
        1580*nc^2*Pi^2*x^2 + 1308*nc^4*Pi^2*x^2 + (536*I)*Pi^3*x^2 + 
        (1232*I)*nc^2*Pi^3*x^2 - (120*I)*nc^4*Pi^3*x^2 + 1296*x^3 + 
        588*nc^2*x^3 + 708*nc^4*x^3 - (2040*I)*Pi*x^3 - 
        (3780*I)*nc^2*Pi*x^3 + (1740*I)*nc^4*Pi*x^3 + 712*Pi^2*x^3 + 
        1536*nc^2*Pi^2*x^3 - 636*nc^4*Pi^2*x^3 - (264*I)*Pi^3*x^3 - 
        (792*I)*nc^2*Pi^3*x^3 + 360*Zeta[3] + 216*nc^2*Zeta[3] - 
        432*nc^4*Zeta[3] - 392*x*Zeta[3] - 312*nc^2*x*Zeta[3] + 
        448*nc^4*x*Zeta[3] - 2608*x^2*Zeta[3] - 4944*nc^2*x^2*Zeta[3] - 
        736*nc^4*x^2*Zeta[3] + 2256*x^3*Zeta[3] + 4752*nc^2*x^3*Zeta[3]))/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 1, x]*(-9018 - 21919*nc^2 + 
        7245*nc^4 + (5202*I)*Pi + (6477*I)*nc^2*Pi - (477*I)*nc^4*Pi - 
        1350*Pi^2 - 1086*nc^2*Pi^2 + 960*nc^4*Pi^2 - (900*I)*Pi^3 - 
        (720*I)*nc^2*Pi^3 - (432*I)*nc^4*Pi^3 + 19188*x + 41818*nc^2*x - 
        12366*nc^4*x - (12744*I)*Pi*x - (14244*I)*nc^2*Pi*x + 
        (6174*I)*nc^4*Pi*x + 213*Pi^2*x - 1752*nc^2*Pi^2*x - 36*nc^4*Pi^2*x + 
        (240*I)*Pi^3*x + (36*I)*nc^2*Pi^3*x + (672*I)*nc^4*Pi^3*x - 
        14058*x^2 - 21663*nc^2*x^2 + 2997*nc^4*x^2 + (13662*I)*Pi*x^2 + 
        (19107*I)*nc^2*Pi*x^2 - (10917*I)*nc^4*Pi*x^2 + 2007*Pi^2*x^2 + 
        3864*nc^2*Pi^2*x^2 - 1644*nc^4*Pi^2*x^2 + (1104*I)*Pi^3*x^2 + 
        (1896*I)*nc^2*Pi^3*x^2 - (264*I)*nc^4*Pi^3*x^2 + 3888*x^3 + 
        1764*nc^2*x^3 + 2124*nc^4*x^3 - (6120*I)*Pi*x^3 - 
        (11340*I)*nc^2*Pi*x^3 + (5220*I)*nc^4*Pi*x^3 - 870*Pi^2*x^3 - 
        1026*nc^2*Pi^2*x^3 + 720*nc^4*Pi^2*x^3 - (396*I)*Pi^3*x^3 - 
        (1188*I)*nc^2*Pi^3*x^3 + 3816*Zeta[3] + 2448*nc^2*Zeta[3] + 
        5400*nc^4*Zeta[3] - 3696*x*Zeta[3] - 1224*nc^2*x*Zeta[3] - 
        4824*nc^4*x*Zeta[3] - 4800*x^2*Zeta[3] - 8496*nc^2*x^2*Zeta[3] - 
        432*nc^4*x^2*Zeta[3] + 4392*x^3*Zeta[3] + 7128*nc^2*x^3*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, x]*((-432*I)*Pi + (675*I)*nc^2*Pi - (1107*I)*nc^4*Pi - 
        1224*Pi^2 - 2016*nc^2*Pi^2 + 1176*nc^4*Pi^2 - (72*I)*Pi^3 - 
        (72*I)*nc^2*Pi^3 - (288*I)*nc^4*Pi^3 + 3474*x + 8343*nc^2*x - 
        4869*nc^4*x - (72*I)*Pi*x + (2926*I)*nc^2*Pi*x - (9746*I)*nc^4*Pi*x + 
        2313*Pi^2*x + 4403*nc^2*Pi^2*x + 56*nc^4*Pi^2*x + (24*I)*Pi^3*x - 
        (72*I)*nc^2*Pi^3*x + (288*I)*nc^4*Pi^3*x - 7362*x^2 - 
        10107*nc^2*x^2 + 2745*nc^4*x^2 - (3438*I)*Pi*x^2 - 
        (9081*I)*nc^2*Pi*x^2 - (1989*I)*nc^4*Pi*x^2 - 1293*Pi^2*x^2 - 
        3171*nc^2*Pi^2*x^2 + 1716*nc^4*Pi^2*x^2 + (408*I)*Pi^3*x^2 + 
        (864*I)*nc^2*Pi^3*x^2 + (168*I)*nc^4*Pi^3*x^2 + 3888*x^3 + 
        1764*nc^2*x^3 + 2124*nc^4*x^3 - (6120*I)*Pi*x^3 - 
        (11340*I)*nc^2*Pi*x^3 + (5220*I)*nc^4*Pi*x^3 + 1824*Pi^2*x^3 + 
        3180*nc^2*Pi^2*x^3 - 1908*nc^4*Pi^2*x^3 - (264*I)*Pi^3*x^3 - 
        (792*I)*nc^2*Pi^3*x^3 - 864*Zeta[3] + 864*nc^4*Zeta[3] - 
        672*x*Zeta[3] - 1008*nc^2*x*Zeta[3] - 528*nc^4*x*Zeta[3] - 
        912*x^2*Zeta[3] - 7344*nc^2*x^2*Zeta[3] + 384*nc^4*x^2*Zeta[3] + 
        3168*x^3*Zeta[3] + 9504*nc^2*x^3*Zeta[3]))/(288*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, x]*((90180*I)*Pi + (219190*I)*nc^2*Pi - (72450*I)*nc^4*Pi - 
        28470*Pi^2 - 53155*nc^2*Pi^2 + 27735*nc^4*Pi^2 - (6060*I)*Pi^3 - 
        (7500*I)*nc^2*Pi^3 + (8160*I)*nc^4*Pi^3 + 1560*Pi^4 + 
        1464*nc^2*Pi^4 - 3888*nc^4*Pi^4 + 86400*x + 67360*nc^2*x - 
        (96660*I)*Pi*x - (298270*I)*nc^2*Pi*x + (74970*I)*nc^4*Pi*x - 
        11520*Pi^2*x + 7420*nc^2*Pi^2*x - 810*nc^4*Pi^2*x - (2250*I)*Pi^3*x - 
        (4870*I)*nc^2*Pi^3*x + (13760*I)*nc^4*Pi^3*x - 778*Pi^4*x - 
        1442*nc^2*Pi^4*x + 3066*nc^4*Pi^4*x - 86400*x^2 - 67360*nc^2*x^2 + 
        (6480*I)*Pi*x^2 + (79080*I)*nc^2*Pi*x^2 - (2520*I)*nc^4*Pi*x^2 + 
        72630*Pi^2*x^2 + 112995*nc^2*Pi^2*x^2 - 61545*nc^4*Pi^2*x^2 + 
        (11610*I)*Pi^3*x^2 + (13950*I)*nc^2*Pi^3*x^2 - (12840*I)*nc^4*Pi^3*
         x^2 + 780*Pi^4*x^2 + 3080*nc^2*Pi^4*x^2 + 268*nc^4*Pi^4*x^2 - 
        32640*Pi^2*x^3 - 67260*nc^2*Pi^2*x^3 + 34620*nc^4*Pi^2*x^3 + 
        (1140*I)*Pi^3*x^3 + (9660*I)*nc^2*Pi^3*x^3 - (3000*I)*nc^4*Pi^3*x^3 - 
        2002*Pi^4*x^3 - 3234*nc^2*Pi^4*x^3 + 38520*Zeta[3] + 
        45720*nc^2*Zeta[3] - 37440*nc^4*Zeta[3] - (12240*I)*Pi*Zeta[3] - 
        (2880*I)*nc^2*Pi*Zeta[3] - (10800*I)*nc^4*Pi*Zeta[3] - 
        99420*x*Zeta[3] - 171540*nc^2*x*Zeta[3] - 11280*nc^4*x*Zeta[3] - 
        (8400*I)*Pi*x*Zeta[3] - (5280*I)*nc^2*Pi*x*Zeta[3] + 
        (17760*I)*nc^4*Pi*x*Zeta[3] + 158100*x^2*Zeta[3] + 
        300300*nc^2*x^2*Zeta[3] - 72720*nc^4*x^2*Zeta[3] + 
        (19200*I)*Pi*x^2*Zeta[3] - (53760*I)*nc^2*Pi*x^2*Zeta[3] - 
        (4800*I)*nc^4*Pi*x^2*Zeta[3] - 123840*x^3*Zeta[3] - 
        241920*nc^2*x^3*Zeta[3] + 84960*nc^4*x^3*Zeta[3] - 
        (14400*I)*Pi*x^3*Zeta[3] + (47520*I)*nc^2*Pi*x^3*Zeta[3]))/
      (2880*nc^3*Pi*(-1 + x)*x) + 
     nf*((a^3*(-I + nc)*(I + nc)*(616 - (6*I)*Pi - 15*Pi^2 - (162*I)*Pi*x + 
          63*Pi^2*x)*H[0, 0, x])/(108*nc^2*Pi*(-1 + x)) - 
       (a^3*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[0, 1, x])/(12*nc^2*x) + 
       (a^3*(-I + nc)*(I + nc)*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*H[1, 0, x])/
        (36*nc^2*(-1 + x)) - (a^3*(224 - (66*I)*Pi + 24*Pi^2 - (54*I)*Pi*x + 
          21*Pi^2*x)*H[1, 1, x])/(36*nc^2*Pi*x) + 
       (a^3*(1 + I*nc)*(I + nc)*(19*I - Pi + (9*I)*x + 3*Pi*x)*H[0, 0, 0, x])/
        (6*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[0, 0, 1, x])/(nc^2*x) + 
       ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 1, 0, x])/(nc^2*(-1 + x)) + 
       ((I/6)*a^3*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*H[0, 1, 1, x])/
        (nc^2*Pi*x) + (a^3*(1 + I*nc)*(I + nc)*(I - 3*Pi + (27*I)*x + 9*Pi*x)*
         H[1, 0, 0, x])/(18*nc^2*Pi*(-1 + x)) + 
       ((I/2)*a^3*(1 + x)*H[1, 0, 1, x])/(nc^2*x) + 
       ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 1, 0, x])/(nc^2*(-1 + x)) + 
       ((I/2)*a^3*(11*I + Pi + (3*I)*x + Pi*x)*H[1, 1, 1, x])/(nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*(5 + 9*x)*H[0, 0, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
       (a^3*(1 + x)*H[0, 0, 1, 1, x])/(2*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 1, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
       (3*a^3*(1 + x)*H[0, 1, 1, 1, x])/(2*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
       (a^3*(1 + x)*H[1, 0, 1, 1, x])/(2*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 1, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
       (a^3*(7 + 3*x)*H[1, 1, 1, 1, x])/(2*nc^2*Pi*x) + 
       (a^3*(-I + nc)*(I + nc)*H[0, x]*(-1560 + (224*I)*Pi - 41*Pi^2 + 
          (24*I)*Pi^3 + 1560*x + (1008*I)*Pi*x - 351*Pi^2*x - (72*I)*Pi^3*x + 
          540*Zeta[3] - 684*x*Zeta[3]))/(216*nc^2*Pi*(-1 + x)) + 
       (a^3*(-1335320 - 843020*nc^2 - (1021920*I)*Pi - (983280*I)*nc^2*Pi + 
          375840*Pi^2 + 316740*nc^2*Pi^2 + (82800*I)*Pi^3 + 
          (54360*I)*nc^2*Pi^3 - 16119*Pi^4 - 6273*nc^2*Pi^4 + 1335320*x + 
          843020*nc^2*x + (1021920*I)*Pi*x + (983280*I)*nc^2*Pi*x - 
          375840*Pi^2*x - 316740*nc^2*Pi^2*x - (102960*I)*Pi^3*x - 
          (74520*I)*nc^2*Pi^3*x + 21231*Pi^4*x + 11385*nc^2*Pi^4*x + 
          203760*Zeta[3] + 33120*nc^2*Zeta[3] + (99360*I)*Pi*Zeta[3] - 
          (86400*I)*nc^2*Pi*Zeta[3] - 82800*x*Zeta[3] + 
          87840*nc^2*x*Zeta[3] - (99360*I)*Pi*x*Zeta[3] + 
          (86400*I)*nc^2*Pi*x*Zeta[3]))/(77760*nc^2*Pi*(-1 + x)) + 
       (a^3*H[1, x]*((-448*I)*Pi + 154*Pi^2 + (30*I)*Pi^3 - 520*x + 
          (112*I)*Pi*x - 37*Pi^2*x - (2*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x + 
          520*x^2 + (336*I)*Pi*x^2 - 117*Pi^2*x^2 - (24*I)*Pi^3*x^2 + 
          (6*I)*nc^2*Pi^3*x^2 + 36*Zeta[3] + 168*x*Zeta[3] + 
          12*nc^2*x*Zeta[3] - 228*x^2*Zeta[3] - 36*nc^2*x^2*Zeta[3]))/
        (72*nc^2*Pi*(-1 + x)*x)) + 
     (a^3*(13818195 + 17884460*nc^2 + 4717065*nc^4 + (11192580*I)*Pi + 
        (18724560*I)*nc^2*Pi + (8736780*I)*nc^4*Pi - 4026510*Pi^2 - 
        3585060*nc^2*Pi^2 - 4038990*nc^4*Pi^2 - (1976400*I)*Pi^3 - 
        (3097080*I)*nc^2*Pi^3 - (639000*I)*nc^4*Pi^3 + 160542*Pi^4 + 
        107730*nc^2*Pi^4 + 292230*nc^4*Pi^4 + (13608*I)*Pi^5 + 
        (216*I)*nc^2*Pi^5 + (12960*I)*nc^4*Pi^5 - 13818195*x - 
        17884460*nc^2*x - 4717065*nc^4*x - (11192580*I)*Pi*x - 
        (18724560*I)*nc^2*Pi*x - (8736780*I)*nc^4*Pi*x + 1926990*Pi^2*x + 
        2632500*nc^2*Pi^2*x + 2892030*nc^4*Pi^2*x + (3450600*I)*Pi^3*x + 
        (6379380*I)*nc^2*Pi^3*x - (3757500*I)*nc^4*Pi^3*x + 401922*Pi^4*x + 
        884214*nc^2*Pi^4*x - 344430*nc^4*Pi^4*x + (162432*I)*Pi^5*x + 
        (117504*I)*nc^2*Pi^5*x + (15552*I)*nc^4*Pi^5*x + 2099520*Pi^2*x^2 + 
        952560*nc^2*Pi^2*x^2 + 1146960*nc^4*Pi^2*x^2 - (3304800*I)*Pi^3*x^2 - 
        (6123600*I)*nc^2*Pi^3*x^2 + (2818800*I)*nc^4*Pi^3*x^2 - 
        447876*Pi^4*x^2 - 745308*nc^2*Pi^4*x^2 + 130896*nc^4*Pi^4*x^2 - 
        (131112*I)*Pi^5*x^2 - (121176*I)*nc^2*Pi^5*x^2 - 13906080*Zeta[3] - 
        12435840*nc^2*Zeta[3] + 3274560*nc^4*Zeta[3] - 
        (7037280*I)*Pi*Zeta[3] - (13700880*I)*nc^2*Pi*Zeta[3] + 
        (5348160*I)*nc^4*Pi*Zeta[3] + 1978560*Pi^2*Zeta[3] + 
        1146960*nc^2*Pi^2*Zeta[3] - 714960*nc^4*Pi^2*Zeta[3] + 
        46079280*x*Zeta[3] + 70618680*nc^2*x*Zeta[3] - 
        13753800*nc^4*x*Zeta[3] + (19167840*I)*Pi*x*Zeta[3] + 
        (38273040*I)*nc^2*Pi*x*Zeta[3] - (19811520*I)*nc^4*Pi*x*Zeta[3] - 
        1680480*Pi^2*x*Zeta[3] - 2689200*nc^2*Pi^2*x*Zeta[3] + 
        611280*nc^4*Pi^2*x*Zeta[3] - 21189600*x^2*Zeta[3] - 
        41135040*nc^2*x^2*Zeta[3] + 19945440*nc^4*x^2*Zeta[3] - 
        (15163200*I)*Pi*x^2*Zeta[3] - (27760320*I)*nc^2*Pi*x^2*Zeta[3] + 
        (12674880*I)*nc^4*Pi*x^2*Zeta[3] + 712800*Pi^2*x^2*Zeta[3] + 
        2138400*nc^2*Pi^2*x^2*Zeta[3] + 2379456*Zeta[5] + 
        11454048*nc^2*Zeta[5] - 303264*nc^4*Zeta[5] - 9377856*x*Zeta[5] - 
        27317088*nc^2*x*Zeta[5] + 2480544*nc^4*x*Zeta[5] + 
        7309440*x^2*Zeta[5] + 15396480*nc^2*x^2*Zeta[5]))/
      (311040*nc^3*Pi*(-1 + x))) + 
   ep^2*((a^3*(10944 + 19468*nc^2 - 8036*nc^4 - (5049*I)*Pi - 
        (14991*I)*nc^2*Pi + (2532*I)*nc^4*Pi - 300*Pi^2 - 456*nc^2*Pi^2 + 
        204*nc^4*Pi^2 + 16884*x + 40320*nc^2*x - 5148*nc^4*x + 
        (8793*I)*Pi*x + (27819*I)*nc^2*Pi*x - (4248*I)*nc^4*Pi*x - 
        780*Pi^2*x - 2568*nc^2*Pi^2*x + 588*nc^4*Pi^2*x - 4032*x^2 - 
        9252*nc^2*x^2 + 7596*nc^4*x^2 - (9360*I)*Pi*x^2 - 
        (21780*I)*nc^2*Pi*x^2 + (4140*I)*nc^4*Pi*x^2 + 792*Pi^2*x^2 + 
        2376*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/(144*nc^3*Pi*(-1 + x)) - 
     (a^3*((-300*I)*Pi + (12*I)*nc^2*Pi + (792*I)*nc^4*Pi + 216*Pi^2 + 
        252*nc^2*Pi^2 - 180*nc^4*Pi^2 - 150*x + 1236*nc^2*x - 1386*nc^4*x + 
        (2622*I)*Pi*x + (588*I)*nc^2*Pi*x - (2976*I)*nc^4*Pi*x - 200*Pi^2*x - 
        236*nc^2*Pi^2*x - 8*nc^4*Pi^2*x - 7809*x^2 - 18150*nc^2*x^2 + 
        10341*nc^4*x^2 - (9162*I)*Pi*x^2 - (5808*I)*nc^2*Pi*x^2 + 
        (6744*I)*nc^4*Pi*x^2 + 752*Pi^2*x^2 - 712*nc^2*Pi^2*x^2 + 
        472*nc^4*Pi^2*x^2 + 9756*x^3 + 18840*nc^2*x^3 - 9084*nc^4*x^3 + 
        (4860*I)*Pi*x^3 + (3516*I)*nc^2*Pi*x^3 - (2040*I)*nc^4*Pi*x^3 - 
        952*Pi^2*x^3)*H[0, 0, 0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) - 
     (a^3*((-384*I)*Pi - (792*I)*nc^2*Pi + (408*I)*nc^4*Pi - 48*Pi^2 - 
        144*nc^2*Pi^2 - 150*x + 1236*nc^2*x - 1386*nc^4*x + (2322*I)*Pi*x + 
        (7630*I)*nc^2*Pi*x + (3856*I)*nc^4*Pi*x - 76*Pi^2*x - 
        332*nc^2*Pi^2*x + 184*nc^4*Pi^2*x - 7809*x^2 - 18150*nc^2*x^2 + 
        10341*nc^4*x^2 - (6174*I)*Pi*x^2 - (20394*I)*nc^2*Pi*x^2 + 
        (1296*I)*nc^4*Pi*x^2 + 1040*Pi^2*x^2 + 2904*nc^2*Pi^2*x^2 + 
        88*nc^4*Pi^2*x^2 + 9756*x^3 + 18840*nc^2*x^3 - 9084*nc^4*x^3 + 
        (6564*I)*Pi*x^3 + (16188*I)*nc^2*Pi*x^3 - (4104*I)*nc^4*Pi*x^3 - 
        836*Pi^2*x^3 - 2508*nc^2*Pi^2*x^3)*H[0, 0, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(4344 + 5282*nc^2 - 4500*nc^4 - 
        (504*I)*Pi - (48*I)*nc^2*Pi + (600*I)*nc^4*Pi + 456*Pi^2 + 
        540*nc^2*Pi^2 - 360*nc^4*Pi^2 - 13056*x - 11516*nc^2*x + 
        11814*nc^4*x + (2886*I)*Pi*x + (1284*I)*nc^2*Pi*x - 
        (3144*I)*nc^4*Pi*x + 24*Pi^2*x + 212*nc^2*Pi^2*x - 160*nc^4*Pi^2*x + 
        16968*x^2 + 15471*nc^2*x^2 - 12975*nc^4*x^2 - (9474*I)*Pi*x^2 - 
        (7104*I)*nc^2*Pi*x^2 + (6576*I)*nc^4*Pi*x^2 + 376*Pi^2*x^2 - 
        752*nc^2*Pi^2*x^2 + 368*nc^4*Pi^2*x^2 + 48*x^3 - 2076*nc^2*x^3 + 
        4068*nc^4*x^3 + (5184*I)*Pi*x^3 + (4536*I)*nc^2*Pi*x^3 - 
        (2736*I)*nc^4*Pi*x^3 - 840*Pi^2*x^3)*H[0, 0, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*((3456*I)*Pi + (7128*I)*nc^2*Pi - 
        (3672*I)*nc^4*Pi + 360*Pi^2 + 864*nc^2*Pi^2 + 360*nc^4*Pi^2 - 
        10566*x - 19664*nc^2*x - 20366*nc^4*x + (5256*I)*Pi*x + 
        (21000*I)*nc^2*Pi*x + (11064*I)*nc^4*Pi*x - 300*Pi^2*x - 
        1260*nc^2*Pi^2*x - 408*nc^4*Pi^2*x + 19944*x^2 + 50697*nc^2*x^2 - 
        35361*nc^4*x^2 - (19188*I)*Pi*x^2 - (63756*I)*nc^2*Pi*x^2 + 
        (4176*I)*nc^4*Pi*x^2 + 3264*Pi^2*x^2 + 10992*nc^2*Pi^2*x^2 + 
        144*nc^4*Pi^2*x^2 - 41904*x^3 - 81396*nc^2*x^3 + 34740*nc^4*x^3 + 
        (17820*I)*Pi*x^3 + (48492*I)*nc^2*Pi*x^3 - (10800*I)*nc^4*Pi*x^3 - 
        3564*Pi^2*x^3 - 10692*nc^2*Pi^2*x^3)*H[0, 1, 0, 0, x])/
      (288*nc^3*Pi*(-1 + x)*x) - (a^3*(1311 + 3135*nc^2 - 1824*nc^4 - 
        (624*I)*Pi - (360*I)*nc^2*Pi + (888*I)*nc^4*Pi + 12*Pi^2 - 
        552*nc^2*Pi^2 + 216*nc^4*Pi^2 - 3390*x - 6720*nc^2*x + 3330*nc^4*x + 
        (2916*I)*Pi*x + (408*I)*nc^2*Pi*x - (2352*I)*nc^4*Pi*x + 308*Pi^2*x + 
        744*nc^2*Pi^2*x - 512*nc^4*Pi^2*x + 7293*x^2 + 15594*nc^2*x^2 - 
        8301*nc^4*x^2 - (4860*I)*Pi*x^2 + (264*I)*nc^2*Pi*x^2 + 
        (3648*I)*nc^4*Pi*x^2 + 280*Pi^2*x^2 - 480*nc^2*Pi^2*x^2 + 
        192*nc^4*Pi^2*x^2 - 8700*x^3 - 14352*nc^2*x^3 + 5652*nc^4*x^3 + 
        (1380*I)*Pi*x^3 - (60*I)*nc^2*Pi*x^3 - (816*I)*nc^4*Pi*x^3 - 
        728*Pi^2*x^3)*H[0, 1, 0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-1311 - 3135*nc^2 + 1824*nc^4 - (1392*I)*Pi - (2424*I)*nc^2*Pi + 
        (1800*I)*nc^4*Pi + 816*Pi^2 + 1656*nc^2*Pi^2 - 1512*nc^4*Pi^2 + 
        3390*x + 6720*nc^2*x - 3330*nc^4*x - (1092*I)*Pi*x - 
        (5908*I)*nc^2*Pi*x - (6040*I)*nc^4*Pi*x - 712*Pi^2*x - 
        1056*nc^2*Pi^2*x + 1160*nc^4*Pi^2*x - 7293*x^2 - 15594*nc^2*x^2 + 
        8301*nc^4*x^2 + (7140*I)*Pi*x^2 + (23028*I)*nc^2*Pi*x^2 - 
        (1848*I)*nc^4*Pi*x^2 - 1632*Pi^2*x^2 - 5264*nc^2*Pi^2*x^2 + 
        240*nc^4*Pi^2*x^2 + 8700*x^3 + 14352*nc^2*x^3 - 5652*nc^4*x^3 - 
        (6264*I)*Pi*x^3 - (17184*I)*nc^2*Pi*x^3 + (4296*I)*nc^4*Pi*x^3 + 
        1408*Pi^2*x^3 + 4224*nc^2*Pi^2*x^3)*H[0, 1, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(5907 + 9000*nc^2 - 5292*nc^4 - 
        (156*I)*Pi + (120*I)*nc^2*Pi - (96*I)*nc^4*Pi + 390*Pi^2 + 
        540*nc^2*Pi^2 - 360*nc^4*Pi^2 - 14877*x - 19014*nc^2*x + 
        13656*nc^4*x + (1380*I)*Pi*x + (342*I)*nc^2*Pi*x - 
        (864*I)*nc^4*Pi*x - 178*Pi^2*x - 196*nc^2*Pi^2*x + 64*nc^4*Pi^2*x + 
        19074*x^2 + 27594*nc^2*x^2 - 16812*nc^4*x^2 - (2298*I)*Pi*x^2 - 
        (264*I)*nc^2*Pi*x^2 + (816*I)*nc^4*Pi*x^2 + 100*Pi^2*x^2 - 
        284*nc^2*Pi^2*x^2 + 248*nc^4*Pi^2*x^2 - 10104*x^3 - 17580*nc^2*x^3 + 
        8448*nc^4*x^3 + (852*I)*Pi*x^3 + (156*I)*nc^2*Pi*x^3 - 
        (432*I)*nc^4*Pi*x^3 - 252*Pi^2*x^3)*H[0, 1, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)*x) + (a^3*((-336*I)*Pi - (576*I)*nc^2*Pi + 
        (240*I)*nc^4*Pi + 90*Pi^2 + 180*nc^2*Pi^2 + 294*nc^4*Pi^2 + 3957*x + 
        6595*nc^2*x + 3316*nc^4*x + (270*I)*Pi*x + (130*I)*nc^2*Pi*x - 
        (2288*I)*nc^4*Pi*x + 52*Pi^2*x + 154*nc^2*Pi^2*x - 386*nc^4*Pi^2*x - 
        3744*x^2 - 7788*nc^2*x^2 + 9660*nc^4*x^2 - (1206*I)*Pi*x^2 - 
        (1482*I)*nc^2*Pi*x^2 + (1104*I)*nc^4*Pi*x^2 - 176*Pi^2*x^2 - 
        700*nc^2*Pi^2*x^2 + 212*nc^4*Pi^2*x^2 + 8724*x^3 + 17412*nc^2*x^3 - 
        7896*nc^4*x^3 - (528*I)*Pi*x^3 - (2040*I)*nc^2*Pi*x^3 + 
        (408*I)*nc^4*Pi*x^3 + 198*Pi^2*x^3 + 594*nc^2*Pi^2*x^3)*
       H[1, 0, 0, 0, x])/(48*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(3342 + 5145*nc^2 - 1803*nc^4 - (1368*I)*Pi - (1272*I)*nc^2*Pi + 
        (1344*I)*nc^4*Pi + 1164*Pi^2 + 1464*nc^2*Pi^2 - 648*nc^4*Pi^2 - 
        8904*x - 19188*nc^2*x + 10284*nc^4*x + (3204*I)*Pi*x + 
        (3720*I)*nc^2*Pi*x - (5592*I)*nc^4*Pi*x - 540*Pi^2*x - 
        392*nc^2*Pi^2*x + 356*nc^4*Pi^2*x + 11169*x^2 + 25221*nc^2*x^2 - 
        14052*nc^4*x^2 - (11580*I)*Pi*x^2 - (10344*I)*nc^2*Pi*x^2 + 
        (8232*I)*nc^4*Pi*x^2 + 1712*Pi^2*x^2 - 544*nc^2*Pi^2*x^2 + 
        392*nc^4*Pi^2*x^2 - 7260*x^3 - 13212*nc^2*x^3 + 5952*nc^4*x^3 + 
        (9216*I)*Pi*x^3 + (6792*I)*nc^2*Pi*x^3 - (4344*I)*nc^4*Pi*x^3 - 
        1792*Pi^2*x^3)*H[1, 0, 0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(3342 + 5145*nc^2 - 1803*nc^4 - (1392*I)*Pi - (3024*I)*nc^2*Pi + 
        (3936*I)*nc^4*Pi + 192*Pi^2 + 144*nc^2*Pi^2 - 2064*nc^4*Pi^2 - 
        8904*x - 19188*nc^2*x + 10284*nc^4*x - (12*I)*Pi*x + 
        (340*I)*nc^2*Pi*x + (6424*I)*nc^4*Pi*x - 12*Pi^2*x - 
        244*nc^2*Pi^2*x + 1888*nc^4*Pi^2*x + 11169*x^2 + 25221*nc^2*x^2 - 
        14052*nc^4*x^2 + (3756*I)*Pi*x^2 + (5220*I)*nc^2*Pi*x^2 - 
        (7344*I)*nc^4*Pi*x^2 + 704*Pi^2*x^2 + 2064*nc^2*Pi^2*x^2 + 
        96*nc^4*Pi^2*x^2 - 7260*x^3 - 13212*nc^2*x^3 + 5952*nc^4*x^3 + 
        (480*I)*Pi*x^3 + (3480*I)*nc^2*Pi*x^3 - (792*I)*nc^4*Pi*x^3 - 
        572*Pi^2*x^3 - 1716*nc^2*Pi^2*x^3)*H[1, 0, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(8850 + 12407*nc^2 - 7161*nc^4 - 
        (528*I)*Pi - (792*I)*nc^2*Pi + (216*I)*nc^4*Pi + 936*Pi^2 + 
        1128*nc^2*Pi^2 - 540*nc^4*Pi^2 - 21882*x - 33380*nc^2*x + 
        22230*nc^4*x + (1836*I)*Pi*x + (2640*I)*nc^2*Pi*x - 
        (3216*I)*nc^4*Pi*x - 648*Pi^2*x - 616*nc^2*Pi^2*x + 288*nc^4*Pi^2*x + 
        26880*x^2 + 46161*nc^2*x^2 - 28353*nc^4*x^2 - (11244*I)*Pi*x^2 - 
        (9120*I)*nc^2*Pi*x^2 + (7104*I)*nc^4*Pi*x^2 + 1144*Pi^2*x^2 - 
        560*nc^2*Pi^2*x^2 + 256*nc^4*Pi^2*x^2 - 13848*x^3 - 25188*nc^2*x^3 + 
        13284*nc^4*x^3 + (8640*I)*Pi*x^3 + (5544*I)*nc^2*Pi*x^3 - 
        (3672*I)*nc^4*Pi*x^3 - 1512*Pi^2*x^3)*H[1, 0, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-15444 - 26271*nc^2 + 8523*nc^4 + 
        (1080*I)*nc^2*Pi + (3528*I)*nc^4*Pi - 72*Pi^2 - 216*nc^2*Pi^2 - 
        3888*nc^4*Pi^2 + 37512*x + 79714*nc^2*x - 77246*nc^4*x + 
        (3006*I)*Pi*x + (11154*I)*nc^2*Pi*x + (13224*I)*nc^4*Pi*x + 
        324*Pi^2*x - 156*nc^2*Pi^2*x + 3480*nc^4*Pi^2*x - 36612*x^2 - 
        73881*nc^2*x^2 + 31941*nc^4*x^2 - (3222*I)*Pi*x^2 - 
        (18018*I)*nc^2*Pi*x^2 - (2160*I)*nc^4*Pi*x^2 + 1248*Pi^2*x^2 + 
        5520*nc^2*Pi^2*x^2 + 48*nc^4*Pi^2*x^2 - 7452*x^3 - 24264*nc^2*x^3 + 
        12060*nc^4*x^3 + (10368*I)*Pi*x^3 + (28512*I)*nc^2*Pi*x^3 - 
        (8208*I)*nc^4*Pi*x^3 - 1980*Pi^2*x^3 - 5940*nc^2*Pi^2*x^3)*
       H[1, 1, 0, 0, x])/(288*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-1887 - 411*nc^2 - 1476*nc^4 - (1752*I)*Pi - (2472*I)*nc^2*Pi + 
        (1464*I)*nc^4*Pi + 1128*Pi^2 + 768*nc^2*Pi^2 - 180*nc^4*Pi^2 + 
        7548*x + 13764*nc^2*x - 6216*nc^4*x + (4410*I)*Pi*x + 
        (7308*I)*nc^2*Pi*x - (6384*I)*nc^4*Pi*x - 696*Pi^2*x - 
        456*nc^2*Pi^2*x + 88*nc^4*Pi^2*x - 11565*x^2 - 26985*nc^2*x^2 + 
        15420*nc^4*x^2 - (10662*I)*Pi*x^2 - (11256*I)*nc^2*Pi*x^2 + 
        (8976*I)*nc^4*Pi*x^2 + 664*Pi^2*x^2 - 312*nc^2*Pi^2*x^2 + 
        112*nc^4*Pi^2*x^2 + 5904*x^3 + 13632*nc^2*x^3 - 7728*nc^4*x^3 + 
        (8436*I)*Pi*x^3 + (6996*I)*nc^2*Pi*x^3 - (4200*I)*nc^4*Pi*x^3 - 
        1064*Pi^2*x^3)*H[1, 1, 0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(1887 + 411*nc^2 + 1476*nc^4 + (816*I)*Pi + (2136*I)*nc^2*Pi - 
        (3624*I)*nc^4*Pi - 276*Pi^2 + 216*nc^2*Pi^2 + 1332*nc^4*Pi^2 - 
        7548*x - 13764*nc^2*x + 6216*nc^4*x - (1146*I)*Pi*x - 
        (4270*I)*nc^2*Pi*x - (4480*I)*nc^4*Pi*x + 320*Pi^2*x + 
        428*nc^2*Pi^2*x - 1492*nc^4*Pi^2*x + 11565*x^2 + 26985*nc^2*x^2 - 
        15420*nc^4*x^2 + (306*I)*Pi*x^2 + (3966*I)*nc^2*Pi*x^2 + 
        (3528*I)*nc^4*Pi*x^2 - 792*Pi^2*x^2 - 2912*nc^2*Pi^2*x^2 + 
        232*nc^4*Pi^2*x^2 - 5904*x^3 - 13632*nc^2*x^3 + 7728*nc^4*x^3 - 
        (2880*I)*Pi*x^3 - (8256*I)*nc^2*Pi*x^3 + (2064*I)*nc^4*Pi*x^3 + 
        748*Pi^2*x^3 + 2244*nc^2*Pi^2*x^3)*H[1, 1, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-4020 - 7180*nc^2 + 1584*nc^4 - 
        (60*I)*Pi + (336*I)*nc^2*Pi + (720*I)*nc^4*Pi - 144*Pi^2 - 
        180*nc^2*Pi^2 + 288*nc^4*Pi^2 + 3750*x + 282*nc^2*x - 432*nc^4*x - 
        (1017*I)*Pi*x - (2286*I)*nc^2*Pi*x + (1680*I)*nc^4*Pi*x - 
        140*Pi^2*x - 188*nc^2*Pi^2*x + 192*nc^4*Pi^2*x - 1242*x^2 + 
        882*nc^2*x^2 - 1152*nc^4*x^2 + (3930*I)*Pi*x^2 + 
        (2550*I)*nc^2*Pi*x^2 - (1440*I)*nc^4*Pi*x^2 - 336*Pi^2*x^2)*
       H[1, 1, 1, 1, x])/(48*nc^3*Pi*x) + 
     (a^3*(-1367 - 3573*nc^2 + 264*nc^4 + (76*I)*Pi + (276*I)*nc^2*Pi - 
        (64*I)*nc^4*Pi + 171*x + 1409*nc^2*x + 504*nc^4*x - (744*I)*Pi*x - 
        (2376*I)*nc^2*Pi*x - (320*I)*nc^4*Pi*x - 372*x^2 - 1388*nc^2*x^2 - 
        272*nc^4*x^2 + (748*I)*Pi*x^2 + (2244*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*((6*I)*Pi + (3*I)*nc^2*Pi - (3*I)*nc^4*Pi - 21*x + 22*nc^2*x - 
        43*nc^4*x - (2*I)*Pi*x + (13*I)*nc^2*Pi*x - (20*I)*nc^4*Pi*x - 
        128*x^2 - 296*nc^2*x^2 + 168*nc^4*x^2 + (112*I)*Pi*x^2 - 
        (10*I)*nc^2*Pi*x^2 + (14*I)*nc^4*Pi*x^2 + 173*x^3 + 316*nc^2*x^3 - 
        143*nc^4*x^3 - (98*I)*Pi*x^3)*H[0, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*((6*I)*Pi + (12*I)*nc^2*Pi - 
        (6*I)*nc^4*Pi - 21*x + 22*nc^2*x - 43*nc^4*x + I*Pi*x + 
        (33*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x - 128*x^2 - 296*nc^2*x^2 + 
        168*nc^4*x^2 - (250*I)*Pi*x^2 - (722*I)*nc^2*Pi*x^2 - 
        (32*I)*nc^4*Pi*x^2 + 173*x^3 + 316*nc^2*x^3 - 143*nc^4*x^3 + 
        (187*I)*Pi*x^3 + (561*I)*nc^2*Pi*x^3)*H[0, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-50 + 2*nc^2 + 132*nc^4 + (36*I)*Pi + 
        425*x + 138*nc^2*x - 548*nc^4*x - (20*I)*Pi*x + (48*I)*nc^2*Pi*x - 
        (72*I)*nc^4*Pi*x - 1591*x^2 - 1128*nc^2*x^2 + 1220*nc^4*x^2 + 
        (400*I)*Pi*x^2 - (8*I)*nc^2*Pi*x^2 - (16*I)*nc^4*Pi*x^2 + 1014*x^3 + 
        954*nc^2*x^3 - 504*nc^4*x^3 - (392*I)*Pi*x^3)*H[0, 0, 0, 1, 1, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*((-216*I)*Pi - (432*I)*nc^2*Pi + 
        (216*I)*nc^4*Pi - 1251*x - 3845*nc^2*x - 1988*nc^4*x + (156*I)*Pi*x + 
        (732*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x + 3699*x^2 + 11481*nc^2*x^2 - 
        1320*nc^4*x^2 - (3096*I)*Pi*x^2 - (9624*I)*nc^2*Pi*x^2 - 
        (864*I)*nc^4*Pi*x^2 - 4080*x^3 - 9132*nc^2*x^3 + 2292*nc^4*x^3 + 
        (2772*I)*Pi*x^3 + (8316*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)*x) + (a^3*(-32 - 66*nc^2 + 34*nc^4 + (24*I)*Pi + 
        (12*I)*nc^2*Pi - (6*I)*nc^4*Pi + 21*x - 29*nc^2*x + 50*nc^4*x - 
        (4*I)*Pi*x + (28*I)*nc^2*Pi*x - (44*I)*nc^4*Pi*x + 326*x^2 + 
        726*nc^2*x^2 - 400*nc^4*x^2 + (216*I)*Pi*x^2 + (28*I)*nc^2*Pi*x^2 + 
        (8*I)*nc^4*Pi*x^2 - 377*x^3 - 621*nc^2*x^3 + 244*nc^4*x^3 - 
        (168*I)*Pi*x^3)*H[0, 0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-32 - 66*nc^2 + 34*nc^4 - (24*I)*Pi - (36*I)*nc^2*Pi + 
        (60*I)*nc^4*Pi + 21*x - 29*nc^2*x + 50*nc^4*x + (14*I)*Pi*x + 
        (94*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x + 326*x^2 + 726*nc^2*x^2 - 
        400*nc^4*x^2 - (596*I)*Pi*x^2 - (1764*I)*nc^2*Pi*x^2 - 
        (96*I)*nc^4*Pi*x^2 - 377*x^3 - 621*nc^2*x^3 + 244*nc^4*x^3 + 
        (462*I)*Pi*x^3 + (1386*I)*nc^2*Pi*x^3)*H[0, 0, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-280 - 264*nc^2 + 336*nc^4 + (24*I)*Pi - 
        (48*I)*nc^2*Pi + (48*I)*nc^4*Pi + 1017*x + 368*nc^2*x - 896*nc^4*x - 
        (32*I)*Pi*x + (48*I)*nc^2*Pi*x - (64*I)*nc^4*Pi*x - 1929*x^2 - 
        132*nc^2*x^2 + 960*nc^4*x^2 + (432*I)*Pi*x^2 + (88*I)*nc^2*Pi*x^2 - 
        (32*I)*nc^4*Pi*x^2 + 370*x^3 - 410*nc^2*x^3 - 160*nc^4*x^3 - 
        (336*I)*Pi*x^3)*H[0, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((48*I)*Pi + (96*I)*nc^2*Pi - (48*I)*nc^4*Pi - 218*x - 637*nc^2*x - 
        201*nc^4*x - (18*I)*Pi*x - (10*I)*nc^2*Pi*x + (16*I)*nc^4*Pi*x + 
        478*x^2 + 1466*nc^2*x^2 - 250*nc^4*x^2 - (160*I)*Pi*x^2 - 
        (472*I)*nc^2*Pi*x^2 - (20*I)*nc^4*Pi*x^2 - 565*x^3 - 1266*nc^2*x^3 + 
        333*nc^4*x^3 + (132*I)*Pi*x^3 + (396*I)*nc^2*Pi*x^3)*
       H[0, 1, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(96 + 198*nc^2 - 102*nc^4 + (54*I)*Pi + (48*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi - 117*x - 237*nc^2*x + 120*nc^4*x + (10*I)*Pi*x + 
        (40*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x + 134*x^2 + 306*nc^2*x^2 - 
        172*nc^4*x^2 - (16*I)*Pi*x^2 - (108*I)*nc^2*Pi*x^2 + 
        (8*I)*nc^4*Pi*x^2 - 233*x^3 - 327*nc^2*x^3 + 94*nc^4*x^3 - 
        (84*I)*Pi*x^3)*H[0, 1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(96 + 198*nc^2 - 102*nc^4 + (120*I)*Pi + (240*I)*nc^2*Pi - 
        (264*I)*nc^4*Pi - 117*x - 237*nc^2*x + 120*nc^4*x - (84*I)*Pi*x - 
        (116*I)*nc^2*Pi*x + (200*I)*nc^4*Pi*x + 134*x^2 + 306*nc^2*x^2 - 
        172*nc^4*x^2 - (384*I)*Pi*x^2 - (1088*I)*nc^2*Pi*x^2 + 
        (56*I)*nc^4*Pi*x^2 - 233*x^3 - 327*nc^2*x^3 + 94*nc^4*x^3 + 
        (264*I)*Pi*x^3 + (792*I)*nc^2*Pi*x^3)*H[0, 1, 0, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-20 + 36*nc^2 + 40*nc^4 + (42*I)*Pi + 
        (48*I)*nc^2*Pi + 212*x - 21*nc^2*x - 172*nc^4*x - (10*I)*Pi*x + 
        (16*I)*nc^2*Pi*x - (44*I)*nc^4*Pi*x - 455*x^2 - 72*nc^2*x^2 + 
        348*nc^4*x^2 - (92*I)*nc^2*Pi*x^2 - (16*I)*nc^4*Pi*x^2 + 78*x^3 - 
        20*nc^2*x^3 - 90*nc^4*x^3 - (84*I)*Pi*x^3)*H[0, 1, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-444 - 906*nc^2 + 654*nc^4 + (72*I)*Pi + 
        (108*I)*nc^2*Pi - (324*I)*nc^4*Pi - 66*x - 1054*nc^2*x - 
        1726*nc^4*x - (108*I)*Pi*x - (24*I)*nc^2*Pi*x + (348*I)*nc^4*Pi*x + 
        1581*x^2 + 5457*nc^2*x^2 - 366*nc^4*x^2 - (1248*I)*Pi*x^2 - 
        (3744*I)*nc^2*Pi*x^2 - (120*I)*nc^4*Pi*x^2 - 1464*x^3 - 
        4182*nc^2*x^3 + 1062*nc^4*x^3 + (1056*I)*Pi*x^3 + 
        (3168*I)*nc^2*Pi*x^3)*H[0, 1, 1, 0, 0, x])/(24*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-96 - 232*nc^2 + 136*nc^4 + (12*I)*Pi - (36*I)*nc^2*Pi + 
        (36*I)*nc^4*Pi + 155*x + 323*nc^2*x - 168*nc^4*x + (16*I)*Pi*x + 
        (60*I)*nc^2*Pi*x - (76*I)*nc^4*Pi*x - 252*x^2 - 500*nc^2*x^2 + 
        248*nc^4*x^2 - (44*I)*nc^2*Pi*x^2 - (16*I)*nc^4*Pi*x^2 + 230*x^3 + 
        350*nc^2*x^3 - 120*nc^4*x^3 - (56*I)*Pi*x^3)*H[0, 1, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-96 - 232*nc^2 + 136*nc^4 + (48*I)*Pi + 
        (108*I)*nc^2*Pi - (204*I)*nc^4*Pi + 155*x + 323*nc^2*x - 168*nc^4*x - 
        (60*I)*Pi*x - (64*I)*nc^2*Pi*x + (188*I)*nc^4*Pi*x - 252*x^2 - 
        500*nc^2*x^2 + 248*nc^4*x^2 - (456*I)*Pi*x^2 - (1368*I)*nc^2*Pi*x^2 + 
        (32*I)*nc^4*Pi*x^2 + 230*x^3 + 350*nc^2*x^3 - 120*nc^4*x^3 + 
        (352*I)*Pi*x^3 + (1056*I)*nc^2*Pi*x^3)*H[0, 1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-217 - 302*nc^2 + 180*nc^4 - (18*I)*Pi - 
        (48*I)*nc^2*Pi + (48*I)*nc^4*Pi + 527*x + 538*nc^2*x - 484*nc^4*x - 
        (8*I)*Pi*x + (16*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x - 806*x^2 - 
        832*nc^2*x^2 + 592*nc^4*x^2 + (32*I)*Pi*x^2 + (10*I)*nc^2*Pi*x^2 - 
        (32*I)*nc^4*Pi*x^2 + 496*x^3 + 596*nc^2*x^3 - 288*nc^4*x^3 - 
        (28*I)*Pi*x^3)*H[0, 1, 1, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((-99*I)*Pi - (198*I)*nc^2*Pi + (99*I)*nc^4*Pi - 822*x - 
        2012*nc^2*x - 464*nc^4*x - (3*I)*Pi*x + (42*I)*nc^2*Pi*x - 
        (33*I)*nc^4*Pi*x + 540*x^2 + 1734*nc^2*x^2 - 804*nc^4*x^2 + 
        (72*I)*Pi*x^2 + (90*I)*nc^2*Pi*x^2 - (162*I)*nc^4*Pi*x^2 - 1152*x^3 - 
        2544*nc^2*x^3 + 840*nc^4*x^3 + (66*I)*Pi*x^3 + (198*I)*nc^2*Pi*x^3)*
       H[1, 0, 0, 0, 0, x])/(12*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(28 + 48*nc^2 - 20*nc^4 + (33*I)*Pi + (60*I)*nc^2*Pi - 
        (36*I)*nc^4*Pi - 128*x - 276*nc^2*x + 148*nc^4*x - (49*I)*Pi*x - 
        (44*I)*nc^2*Pi*x + (39*I)*nc^4*Pi*x + 156*x^2 + 348*nc^2*x^2 - 
        192*nc^4*x^2 + (256*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2 + 
        (10*I)*nc^4*Pi*x^2 - 110*x^3 - 180*nc^2*x^3 + 70*nc^4*x^3 - 
        (224*I)*Pi*x^3)*H[1, 0, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(28 + 48*nc^2 - 20*nc^4 - (21*I)*Pi - (48*I)*nc^2*Pi + 
        (219*I)*nc^4*Pi - 128*x - 276*nc^2*x + 148*nc^4*x + (19*I)*Pi*x + 
        (56*I)*nc^2*Pi*x - (193*I)*nc^4*Pi*x + 156*x^2 + 348*nc^2*x^2 - 
        192*nc^4*x^2 - (40*I)*Pi*x^2 - (98*I)*nc^2*Pi*x^2 - 
        (38*I)*nc^4*Pi*x^2 - 110*x^3 - 180*nc^2*x^3 + 70*nc^4*x^3 + 
        (22*I)*Pi*x^3 + (66*I)*nc^2*Pi*x^3)*H[1, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-106 - 94*nc^2 + 108*nc^4 + (54*I)*Pi + 
        (72*I)*nc^2*Pi - (12*I)*nc^4*Pi + 213*x + 188*nc^2*x - 398*nc^4*x - 
        (78*I)*Pi*x - (56*I)*nc^2*Pi*x + (40*I)*nc^4*Pi*x - 889*x^2 - 
        690*nc^2*x^2 + 590*nc^4*x^2 + (488*I)*Pi*x^2 + (8*I)*nc^2*Pi*x^2 - 
        (24*I)*nc^4*Pi*x^2 + 702*x^3 + 480*nc^2*x^3 - 342*nc^4*x^3 - 
        (448*I)*Pi*x^3)*H[1, 0, 0, 1, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(108 + 270*nc^2 - 738*nc^4 - (234*I)*Pi - (576*I)*nc^2*Pi + 
        (1206*I)*nc^4*Pi + 444*x + 656*nc^2*x - 1906*nc^4*x + (108*I)*Pi*x + 
        (354*I)*nc^2*Pi*x - (930*I)*nc^4*Pi*x - 921*x^2 - 1203*nc^2*x^2 + 
        1752*nc^4*x^2 - (36*I)*Pi*x^2 - (312*I)*nc^2*Pi*x^2 - 
        (372*I)*nc^4*Pi*x^2 - 231*x^3 - 1083*nc^2*x^3 + 300*nc^4*x^3 + 
        (198*I)*Pi*x^3 + (594*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, 0, x])/
      (24*nc^3*Pi*(-1 + x)*x) + (a^3*(-128 - 246*nc^2 + 118*nc^4 + 
        (114*I)*Pi + (120*I)*nc^2*Pi - (54*I)*nc^4*Pi + 349*x + 677*nc^2*x - 
        328*nc^4*x - (106*I)*Pi*x - (80*I)*nc^2*Pi*x + (64*I)*nc^4*Pi*x - 
        230*x^2 - 490*nc^2*x^2 + 260*nc^4*x^2 + (408*I)*Pi*x^2 + 
        (40*I)*nc^2*Pi*x^2 + (8*I)*nc^4*Pi*x^2 + 117*x^3 + 203*nc^2*x^3 - 
        86*nc^4*x^3 - (336*I)*Pi*x^3)*H[1, 0, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-128 - 246*nc^2 + 118*nc^4 - (54*I)*Pi - 
        (132*I)*nc^2*Pi + (558*I)*nc^4*Pi + 349*x + 677*nc^2*x - 328*nc^4*x + 
        (52*I)*Pi*x + (146*I)*nc^2*Pi*x - (482*I)*nc^4*Pi*x - 230*x^2 - 
        490*nc^2*x^2 + 260*nc^4*x^2 - (92*I)*Pi*x^2 - (264*I)*nc^2*Pi*x^2 - 
        (92*I)*nc^4*Pi*x^2 + 117*x^3 + 203*nc^2*x^3 - 86*nc^4*x^3 + 
        (66*I)*Pi*x^3 + (198*I)*nc^2*Pi*x^3)*H[1, 0, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-372 - 592*nc^2 + 312*nc^4 + (30*I)*Pi + 
        (12*I)*nc^2*Pi + (72*I)*nc^4*Pi + 981*x + 1591*nc^2*x - 1160*nc^4*x - 
        (38*I)*Pi*x - (4*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x - 1924*x^2 - 
        2266*nc^2*x^2 + 1552*nc^4*x^2 + (408*I)*Pi*x^2 + (56*I)*nc^2*Pi*x^2 - 
        (48*I)*nc^4*Pi*x^2 + 1315*x^3 + 1267*nc^2*x^3 - 704*nc^4*x^3 - 
        (336*I)*Pi*x^3)*H[1, 0, 1, 1, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-240 - 416*nc^2 - 336*nc^4 + (132*I)*Pi + (264*I)*nc^2*Pi + 
        (252*I)*nc^4*Pi + 839*x + 1169*nc^2*x - 2540*nc^4*x - (44*I)*Pi*x - 
        (8*I)*nc^2*Pi*x - (308*I)*nc^4*Pi*x - 1195*x^2 - 1473*nc^2*x^2 + 
        2008*nc^4*x^2 - (304*I)*Pi*x^2 - (904*I)*nc^2*Pi*x^2 + 
        (24*I)*nc^4*Pi*x^2 - 480*x^3 - 1580*nc^2*x^3 + 180*nc^4*x^3 + 
        (264*I)*Pi*x^3 + (792*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(-40 - 55*nc^2 + 15*nc^4 + (36*I)*Pi + 
        (60*I)*nc^2*Pi - (3*I)*nc^4*Pi + 173*x + 347*nc^2*x - 174*nc^4*x - 
        (30*I)*Pi*x - (24*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 250*x^2 - 
        536*nc^2*x^2 + 286*nc^4*x^2 + (280*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 
        99*x^3 + 220*nc^2*x^3 - 121*nc^4*x^3 - (294*I)*Pi*x^3)*
       H[1, 1, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-40 - 55*nc^2 + 15*nc^4 + (51*I)*Pi + (102*I)*nc^2*Pi + 
        (117*I)*nc^4*Pi + 173*x + 347*nc^2*x - 174*nc^4*x - (9*I)*Pi*x + 
        (2*I)*nc^2*Pi*x - (139*I)*nc^4*Pi*x - 250*x^2 - 536*nc^2*x^2 + 
        286*nc^4*x^2 - (108*I)*Pi*x^2 - (298*I)*nc^2*Pi*x^2 + 
        (22*I)*nc^4*Pi*x^2 + 99*x^3 + 220*nc^2*x^3 - 121*nc^4*x^3 + 
        (66*I)*Pi*x^3 + (198*I)*nc^2*Pi*x^3)*H[1, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-452 - 792*nc^2 + 464*nc^4 + (48*I)*Pi + 
        (168*I)*nc^2*Pi + (96*I)*nc^4*Pi + 1135*x + 2122*nc^2*x - 
        1568*nc^4*x - (72*I)*Pi*x - (56*I)*nc^2*Pi*x - (32*I)*nc^4*Pi*x - 
        2273*x^2 - 2844*nc^2*x^2 + 1968*nc^4*x^2 + (1152*I)*Pi*x^2 - 
        (160*I)*nc^2*Pi*x^2 - (64*I)*nc^4*Pi*x^2 + 1590*x^3 + 1514*nc^2*x^3 - 
        864*nc^4*x^3 - (1176*I)*Pi*x^3)*H[1, 1, 0, 1, 1, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(792 + 1212*nc^2 - 1572*nc^4 + 
        (108*I)*Pi + (144*I)*nc^2*Pi + (1692*I)*nc^4*Pi - 1455*x - 
        3401*nc^2*x - 1856*nc^4*x + (24*I)*Pi*x + (324*I)*nc^2*Pi*x - 
        (1572*I)*nc^4*Pi*x + 789*x^2 + 3723*nc^2*x^2 + 660*nc^4*x^2 - 
        (984*I)*Pi*x^2 - (3024*I)*nc^2*Pi*x^2 - (120*I)*nc^4*Pi*x^2 - 
        1578*x^3 - 4746*nc^2*x^3 + 1512*nc^4*x^3 + (924*I)*Pi*x^3 + 
        (2772*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(64 - 56*nc^2 + 120*nc^4 + (48*I)*Pi + (60*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi - 293*x - 453*nc^2*x + 160*nc^4*x - (44*I)*Pi*x - 
        (20*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x + 358*x^2 + 878*nc^2*x^2 - 
        520*nc^4*x^2 + (480*I)*Pi*x^2 - (32*I)*nc^2*Pi*x^2 - 
        (16*I)*nc^4*Pi*x^2 - 129*x^3 - 369*nc^2*x^3 + 240*nc^4*x^3 - 
        (476*I)*Pi*x^3)*H[1, 1, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(64 - 56*nc^2 + 120*nc^4 + (54*I)*Pi + (144*I)*nc^2*Pi + 
        (246*I)*nc^4*Pi - 293*x - 453*nc^2*x + 160*nc^4*x - (4*I)*Pi*x + 
        (22*I)*nc^2*Pi*x - (278*I)*nc^4*Pi*x + 358*x^2 + 878*nc^2*x^2 - 
        520*nc^4*x^2 - (204*I)*Pi*x^2 - (624*I)*nc^2*Pi*x^2 + 
        (36*I)*nc^4*Pi*x^2 - 129*x^3 - 369*nc^2*x^3 + 240*nc^4*x^3 + 
        (154*I)*Pi*x^3 + (462*I)*nc^2*Pi*x^3)*H[1, 1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(532 + 720*nc^2 + (216*I)*Pi + 
        (192*I)*nc^2*Pi - (384*I)*nc^4*Pi + 29*x + 640*nc^2*x + 
        (136*I)*Pi*x + (64*I)*nc^2*Pi*x - (192*I)*nc^4*Pi*x + 1588*x^2 + 
        272*nc^2*x^2 - (952*I)*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(16*nc^3*Pi*x) - 
     (a^3*(-91 - 279*nc^2 - 2*nc^4 + 288*x + 978*nc^2*x + 38*nc^4*x - 
        341*x^2 - 1023*nc^2*x^2)*H[0, 0, 0, 0, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)) + (a^3*(1 - 6*nc^2 + 7*nc^4 - 3*x - 30*nc^2*x + 
        27*nc^4*x)*H[0, 0, 0, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 - 6*nc^2 + 7*nc^4 - 3*x - 30*nc^2*x + 27*nc^4*x)*
       H[0, 0, 0, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)) + 
     (a^3*(-6 - 3*nc^2 + 3*nc^4 - 17*nc^2*x + 22*nc^4*x - 122*x^2 - 
        26*nc^2*x^2 + 12*nc^4*x^2 + 98*x^3)*H[0, 0, 0, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) - (a^3*(-19 - 53*nc^2 + 242*x + 714*nc^2*x + 
        32*nc^4*x - 187*x^2 - 561*nc^2*x^2)*H[0, 0, 0, 1, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)) - (a^3*(3 + 6*nc^2 - 3*nc^4 - 7*x - 14*nc^2*x + 
        7*nc^4*x - 2*x^2 - 16*nc^2*x^2 + 14*nc^4*x^2)*H[0, 0, 0, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(3 + 6*nc^2 - 3*nc^4 - 7*x - 14*nc^2*x + 
        7*nc^4*x - 2*x^2 - 16*nc^2*x^2 + 14*nc^4*x^2)*H[0, 0, 0, 1, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(27 + 18*nc^2 - 12*nc^4 - 27*x - 
        14*nc^2*x - 16*nc^4*x + 172*x^2 - 62*nc^2*x^2 + 40*nc^4*x^2 - 
        182*x^3)*H[0, 0, 0, 1, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-33 - 107*nc^2 + 12*nc^4 + 402*x + 1214*nc^2*x + 76*nc^4*x - 
        341*x^2 - 1023*nc^2*x^2)*H[0, 0, 1, 0, 0, 0, x])/
      (4*nc^3*Pi*(-1 + x)) + (3*a^3*(-1 - 2*nc^2 + nc^4)*(1 + x)*(-3 + 2*x)*
       H[0, 0, 1, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*(1 + x)*(-3 + 2*x)*H[0, 0, 1, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(-6 + 6*nc^2 - 3*nc^4 + 4*x - 10*nc^2*x + 
        20*nc^4*x - 96*x^2 - 6*nc^2*x^2 + 84*x^3)*H[0, 0, 1, 0, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) - (a^3*(18 + 36*nc^2 - 42*nc^4 - x - 45*nc^2*x + 
        22*nc^4*x + 282*x^2 + 850*nc^2*x^2 + 64*nc^4*x^2 - 231*x^3 - 
        693*nc^2*x^3)*H[0, 0, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(9 + 21*nc^2 - 12*nc^4 + 5*x + 5*nc^2*x - 20*x^2 - 32*nc^2*x^2 + 
        12*nc^4*x^2)*H[0, 0, 1, 1, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(9 + 21*nc^2 - 12*nc^4 + 5*x + 5*nc^2*x - 20*x^2 - 32*nc^2*x^2 + 
        12*nc^4*x^2)*H[0, 0, 1, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(39 + 33*nc^2 - 18*nc^4 - 2*x + 29*nc^2*x - 24*nc^4*x + 86*x^2 - 
        51*nc^2*x^2 + 24*nc^4*x^2 - 112*x^3)*H[0, 0, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-15 - 53*nc^2 + 10*nc^4 + 148*x + 
        480*nc^2*x + 30*nc^4*x - 154*x^2 - 462*nc^2*x^2)*
       H[0, 1, 0, 0, 0, 0, x])/(2*nc^3*Pi*(-1 + x)) - 
     (a^3*(12 + 24*nc^2 - 12*nc^4 - 7*x - 14*nc^2*x + 7*nc^4*x - 10*x^2 - 
        14*nc^2*x^2 + 4*nc^4*x^2)*H[0, 1, 0, 0, 0, 1, x])/
      (nc^3*Pi*(-1 + x)*x) - (a^3*(12 + 24*nc^2 - 12*nc^4 - 7*x - 14*nc^2*x + 
        7*nc^4*x - 10*x^2 - 14*nc^2*x^2 + 4*nc^4*x^2)*H[0, 1, 0, 0, 1, 0, x])/
      (nc^3*Pi*(-1 + x)*x) - (a^3*(39 + 48*nc^2 - 18*nc^4 - 3*x + 4*nc^2*x - 
        28*nc^4*x - 24*x^2 - 70*nc^2*x^2 + 4*nc^4*x^2 - 42*x^3)*
       H[0, 1, 0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(27 + 54*nc^2 - 63*nc^4 - 24*x - 31*nc^2*x + 49*nc^4*x - 90*x^2 - 
        258*nc^2*x^2 + 6*nc^4*x^2 + 66*x^3 + 198*nc^2*x^3)*
       H[0, 1, 0, 1, 0, 0, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(15 + 30*nc^2 - 15*nc^4 - 13*x - 22*nc^2*x + 9*nc^4*x - 6*x^2 - 
        6*nc^2*x^2)*H[0, 1, 0, 1, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(15 + 30*nc^2 - 15*nc^4 - 13*x - 22*nc^2*x + 9*nc^4*x - 6*x^2 - 
        6*nc^2*x^2)*H[0, 1, 0, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-3 + 48*nc^2 - 36*nc^4 - 29*x - 88*nc^2*x + 72*nc^4*x - 44*x^2 + 
        62*nc^2*x^2 + 98*x^3)*H[0, 1, 0, 1, 1, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(48 + 96*nc^2 - 96*nc^4 - 43*x - 
        51*nc^2*x + 76*nc^4*x - 180*x^2 - 560*nc^2*x^2 + 2*nc^4*x^2 + 
        154*x^3 + 462*nc^2*x^3)*H[0, 1, 1, 0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(24 + 51*nc^2 - 27*nc^4 - 16*x - 
        29*nc^2*x + 13*nc^4*x + 2*x^2 - 10*nc^2*x^2 + 12*nc^4*x^2)*
       H[0, 1, 1, 0, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(24 + 51*nc^2 - 27*nc^4 - 16*x - 29*nc^2*x + 13*nc^4*x + 2*x^2 - 
        10*nc^2*x^2 + 12*nc^4*x^2)*H[0, 1, 1, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(3 + 18*nc^2 - 12*nc^4 - 10*x - 
        26*nc^2*x + 24*nc^4*x + 4*x^2 + 19*nc^2*x^2 + 14*x^3)*
       H[0, 1, 1, 0, 1, 1, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(9 + 12*nc^2 - 39*nc^4 - 12*x - 9*nc^2*x + 43*nc^4*x - 119*x^2 - 
        339*nc^2*x^2 + 88*x^3 + 264*nc^2*x^3)*H[0, 1, 1, 1, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(21 + 57*nc^2 - 36*nc^4 - 13*x - 
        25*nc^2*x + 12*nc^4*x + 3*x^2 - 21*nc^2*x^2 + 24*nc^4*x^2)*
       H[0, 1, 1, 1, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(21 + 57*nc^2 - 36*nc^4 - 13*x - 25*nc^2*x + 12*nc^4*x + 3*x^2 - 
        21*nc^2*x^2 + 24*nc^4*x^2)*H[0, 1, 1, 1, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-90 - 99*nc^2 + 48*nc^4 - 25*x - 
        40*nc^2*x + 24*nc^4*x - 70*x^2)*H[0, 1, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*x) + (a^3*(6 + 26*nc^2 - 10*nc^4 + 3*x - 69*nc^2*x + 
        8*nc^4*x + 55*x^2 + 165*nc^2*x^2)*H[1, 0, 0, 0, 0, 0, x])/
      (2*nc^3*Pi*(-1 + x)) + (a^3*(33 + 66*nc^2 - 33*nc^4 + x + 2*nc^2*x - 
        nc^4*x - 6*x^2 - 60*nc^2*x^2 + 54*nc^4*x^2)*H[1, 0, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(33 + 66*nc^2 - 33*nc^4 + x + 2*nc^2*x - 
        nc^4*x - 6*x^2 - 60*nc^2*x^2 + 54*nc^4*x^2)*H[1, 0, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)*x) + (a^3*(-18 - 30*nc^2 + 21*nc^4 + 48*x + 
        42*nc^2*x - 38*nc^4*x - 266*x^2 - 32*nc^2*x^2 + 16*nc^4*x^2 + 
        224*x^3)*H[1, 0, 0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(33 + 66*nc^2 - 225*nc^4 - 15*x - 54*nc^2*x + 195*nc^4*x + 32*x^2 + 
        90*nc^2*x^2 + 38*nc^4*x^2 - 22*x^3 - 66*nc^2*x^3)*
       H[1, 0, 0, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(15 + 27*nc^2 - 12*nc^4 + 3*x + 3*nc^2*x - 2*x^2 - 16*nc^2*x^2 + 
        14*nc^4*x^2)*H[1, 0, 0, 1, 0, 1, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(15 + 27*nc^2 - 12*nc^4 + 3*x + 3*nc^2*x - 2*x^2 - 16*nc^2*x^2 + 
        14*nc^4*x^2)*H[1, 0, 0, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(117 + 150*nc^2 - 48*nc^4 - 73*x - 42*nc^2*x + 36*nc^4*x + 
        412*x^2 - 44*nc^2*x^2 + 24*nc^4*x^2 - 392*x^3)*
       H[1, 0, 0, 1, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(33 + 66*nc^2 - 321*nc^4 - 49*nc^2*x + 275*nc^4*x + 66*x^2 + 
        224*nc^2*x^2 + 62*nc^4*x^2 - 77*x^3 - 231*nc^2*x^3)*
       H[1, 0, 1, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(6 + 21*nc^2 - 15*nc^4 - 10*x - 19*nc^2*x + 9*nc^4*x - 6*x^2 - 
        12*nc^2*x^2 + 6*nc^4*x^2)*H[1, 0, 1, 0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(6 + 21*nc^2 - 15*nc^4 - 10*x - 
        19*nc^2*x + 9*nc^4*x - 6*x^2 - 12*nc^2*x^2 + 6*nc^4*x^2)*
       H[1, 0, 1, 0, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (3*a^3*(19 + 14*nc^2 - 3*nc^4 - 15*x - 6*nc^2*x + 6*nc^4*x + 64*x^2 + 
        4*nc^2*x^2 - 56*x^3)*H[1, 0, 1, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(45 + 108*nc^2 - 303*nc^4 - 36*x - 91*nc^2*x + 249*nc^4*x + 
        30*x^2 + 100*nc^2*x^2 + 62*nc^4*x^2 - 33*x^3 - 99*nc^2*x^3)*
       H[1, 0, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(15 + 33*nc^2 - 18*nc^4 - 11*x - 17*nc^2*x + 6*nc^4*x - 20*x^2 - 
        32*nc^2*x^2 + 12*nc^4*x^2)*H[1, 0, 1, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(15 + 33*nc^2 - 18*nc^4 - 11*x - 
        17*nc^2*x + 6*nc^4*x - 20*x^2 - 32*nc^2*x^2 + 12*nc^4*x^2)*
       H[1, 0, 1, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-147 - 168*nc^2 + 24*nc^4 - 28*x - 60*nc^2*x - 392*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(4*nc^3*Pi*x) - 
     (a^3*(-33 - 66*nc^2 - 255*nc^4 + 37*x + 245*nc^4*x + 128*x^2 + 
        498*nc^2*x^2 + 6*nc^4*x^2 - 176*x^3 - 528*nc^2*x^3)*
       H[1, 1, 0, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(9 + 18*nc^2 - 9*nc^4 + 5*x + 6*nc^2*x - nc^4*x - 20*x^2 - 
        28*nc^2*x^2 + 8*nc^4*x^2)*H[1, 1, 0, 0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(9 + 18*nc^2 - 9*nc^4 + 5*x + 6*nc^2*x - 
        nc^4*x - 20*x^2 - 28*nc^2*x^2 + 8*nc^4*x^2)*H[1, 1, 0, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(-42 - 60*nc^2 - 3*nc^4 + 24*x + 
        8*nc^2*x + 6*nc^4*x - 264*x^2 + 64*nc^2*x^2 + 294*x^3)*
       H[1, 1, 0, 0, 1, 1, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(21 + 48*nc^2 + 141*nc^4 + 5*x + 24*nc^2*x - 147*nc^4*x - 96*x^2 - 
        270*nc^2*x^2 + 6*nc^4*x^2 + 66*x^3 + 198*nc^2*x^3)*
       H[1, 1, 0, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (3*a^3*(1 + nc^2)*(3 - 3*x + 2*x^2)*H[1, 1, 0, 1, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (3*a^3*(1 + nc^2)*(3 - 3*x + 2*x^2)*
       H[1, 1, 0, 1, 1, 0, x])/(2*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(45 + 66*nc^2 + 3*x + 22*nc^2*x + 8*nc^4*x + 217*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(2*nc^3*Pi*x) + 
     (a^3*(-15 + 42*nc^2 + 231*nc^4 + 32*x + 63*nc^2*x - 245*nc^4*x - 
        150*x^2 - 508*nc^2*x^2 + 18*nc^4*x^2 + 143*x^3 + 429*nc^2*x^3)*
       H[1, 1, 1, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-9 + 9*nc^2 - 18*nc^4 + 9*x + 3*nc^2*x + 6*nc^4*x + 2*x^2 - 
        10*nc^2*x^2 + 12*nc^4*x^2)*H[1, 1, 1, 0, 0, 1, x])/
      (2*nc^3*Pi*(-1 + x)*x) + (a^3*(-9 + 9*nc^2 - 18*nc^4 + 9*x + 3*nc^2*x + 
        6*nc^4*x + 2*x^2 - 10*nc^2*x^2 + 12*nc^4*x^2)*H[1, 1, 1, 0, 1, 0, x])/
      (2*nc^3*Pi*(-1 + x)*x) - (a^3*(-27 - 48*nc^2 + 12*nc^4 - 3*x - 
        16*nc^2*x - 119*x^2)*H[1, 1, 1, 0, 1, 1, x])/(2*nc^3*Pi*x) + 
     (a^3*(45 + 66*nc^2 + 147*nc^4 - 10*x + 11*nc^2*x - 147*nc^4*x - 
        112*x^2 - 306*nc^2*x^2 + 2*nc^4*x^2 + 77*x^3 + 231*nc^2*x^3)*
       H[1, 1, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)*x) - 
     (3*a^3*(1 - 15*nc^2 + 16*nc^4 + x - 7*nc^2*x + 8*nc^4*x)*
       H[1, 1, 1, 1, 0, 1, x])/(2*nc^3*Pi*x) - 
     (3*a^3*(1 - 15*nc^2 + 16*nc^4 + x - 7*nc^2*x + 8*nc^4*x)*
       H[1, 1, 1, 1, 1, 0, x])/(2*nc^3*Pi*x) + 
     (a^3*(54 + 27*nc^2 + 4*x + 19*nc^2*x + 217*x^2)*H[1, 1, 1, 1, 1, 1, x])/
      (2*nc^3*Pi*x) - (a^3*nf^2*(175040 + (145920*I)*Pi - 63180*Pi^2 - 
        (18000*I)*Pi^3 + 3051*Pi^4 - 50400*Zeta[3] - (30240*I)*Pi*Zeta[3]))/
      (58320*nc*Pi) + (a^3*H[0, 0, 0, x]*(-6624 + 9008*nc^2 + 25712*nc^4 + 
        (14274*I)*Pi + (31184*I)*nc^2*Pi - (9622*I)*nc^4*Pi - 555*Pi^2 - 
        1517*nc^2*Pi^2 - 3452*nc^4*Pi^2 + (48*I)*Pi^3 + (288*I)*nc^2*Pi^3 + 
        (48*I)*nc^4*Pi^3 - 33093*x - 89214*nc^2*x - 7431*nc^4*x - 
        (6219*I)*Pi*x - (17586*I)*nc^2*Pi*x + (25479*I)*nc^4*Pi*x - 
        3345*Pi^2*x - 7131*nc^2*Pi^2*x + 3240*nc^4*Pi^2*x - (2688*I)*Pi^3*x - 
        (7344*I)*nc^2*Pi^3*x - (528*I)*nc^4*Pi^3*x - 7452*x^2 + 
        9144*nc^2*x^2 - 16596*nc^4*x^2 + (25956*I)*Pi*x^2 + 
        (50688*I)*nc^2*Pi*x^2 - (19980*I)*nc^4*Pi*x^2 + 2400*Pi^2*x^2 + 
        3372*nc^2*Pi^2*x^2 - 1524*nc^4*Pi^2*x^2 + (1584*I)*Pi^3*x^2 + 
        (4752*I)*nc^2*Pi^3*x^2 + 3792*Zeta[3] + 5328*nc^2*Zeta[3] - 
        4512*nc^4*Zeta[3] + 27552*x*Zeta[3] + 85824*nc^2*x*Zeta[3] + 
        1248*nc^4*x*Zeta[3] - 23760*x^2*Zeta[3] - 71280*nc^2*x^2*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)) - (a^3*H[0, 0, x]*(997920 + 3795520*nc^2 + 
        2642080*nc^4 + (1279800*I)*Pi + (958710*I)*nc^2*Pi - 
        (948030*I)*nc^4*Pi + 69930*Pi^2 + 327900*nc^2*Pi^2 - 
        484530*nc^4*Pi^2 + (56430*I)*Pi^3 + (235530*I)*nc^2*Pi^3 - 
        (2880*I)*nc^4*Pi^3 + 6426*Pi^4 + 7794*nc^2*Pi^4 - 3420*nc^4*Pi^4 + 
        806760*x + 2225880*nc^2*x - 3389040*nc^4*x + (887760*I)*Pi*x + 
        (2425680*I)*nc^2*Pi*x + (3611520*I)*nc^4*Pi*x - 995490*Pi^2*x - 
        2438235*nc^2*Pi^2*x + 783945*nc^4*Pi^2*x - (437670*I)*Pi^3*x - 
        (1251450*I)*nc^2*Pi^3*x + (212760*I)*nc^4*Pi^3*x + 2592*Pi^4*x + 
        20232*nc^2*Pi^4*x + 3312*nc^4*Pi^4*x - 3813480*x^2 - 
        3499200*nc^2*x^2 - 314280*nc^4*x^2 + (2572560*I)*Pi*x^2 + 
        (4953960*I)*nc^2*Pi*x^2 - (2381400*I)*nc^4*Pi*x^2 + 780300*Pi^2*x^2 + 
        1460160*nc^2*Pi^2*x^2 - 608580*nc^4*Pi^2*x^2 + (321300*I)*Pi^3*x^2 + 
        (745740*I)*nc^2*Pi^3*x^2 - (176040*I)*nc^4*Pi^3*x^2 - 
        10494*Pi^4*x^2 - 31482*nc^2*Pi^4*x^2 - 925020*Zeta[3] - 
        3027060*nc^2*Zeta[3] - 1245600*nc^4*Zeta[3] - (34560*I)*Pi*Zeta[3] + 
        (34560*I)*nc^2*Pi*Zeta[3] + (138240*I)*nc^4*Pi*Zeta[3] + 
        991980*x*Zeta[3] + 3643380*nc^2*x*Zeta[3] + 123120*nc^4*x*Zeta[3] - 
        (2211840*I)*Pi*x*Zeta[3] - (5702400*I)*nc^2*Pi*x*Zeta[3] + 
        (17280*I)*nc^4*Pi*x*Zeta[3] - 644760*x^2*Zeta[3] - 
        2841480*nc^2*x^2*Zeta[3] + 110160*nc^4*x^2*Zeta[3] + 
        (1140480*I)*Pi*x^2*Zeta[3] + (3421440*I)*nc^2*Pi*x^2*Zeta[3]))/
      (25920*nc^3*Pi*(-1 + x)) + (a^3*H[1, 0, 0, x]*((30078*I)*Pi + 
        (46305*I)*nc^2*Pi - (16227*I)*nc^4*Pi + 3816*Pi^2 + 6228*nc^2*Pi^2 - 
        5868*nc^4*Pi^2 - (648*I)*Pi^3 - (1728*I)*nc^2*Pi^3 + 
        (2808*I)*nc^4*Pi^3 - 55620*x - 33901*nc^2*x - 67543*nc^4*x - 
        (41418*I)*Pi*x - (99498*I)*nc^2*Pi*x + (124764*I)*nc^4*Pi*x - 
        13050*Pi^2*x - 30270*nc^2*Pi^2*x - 5268*nc^4*Pi^2*x + 
        (252*I)*Pi^3*x + (684*I)*nc^2*Pi^3*x - (2088*I)*nc^4*Pi^3*x + 
        83295*x^2 + 161955*nc^2*x^2 - 225252*nc^4*x^2 + (74169*I)*Pi*x^2 + 
        (162945*I)*nc^2*Pi*x^2 - (33480*I)*nc^4*Pi*x^2 + 8604*Pi^2*x^2 + 
        26892*nc^2*Pi^2*x^2 - 7200*nc^4*Pi^2*x^2 - (504*I)*Pi^3*x^2 + 
        (1512*I)*nc^2*Pi^3*x^2 - (1584*I)*nc^4*Pi^3*x^2 - 170964*x^3 - 
        329724*nc^2*x^3 + 158760*nc^4*x^3 + (22788*I)*Pi*x^3 + 
        (62964*I)*nc^2*Pi*x^3 - (25920*I)*nc^4*Pi*x^3 - 15930*Pi^2*x^3 - 
        33642*nc^2*Pi^2*x^3 + 11088*nc^4*Pi^2*x^3 - (1188*I)*Pi^3*x^3 - 
        (3564*I)*nc^2*Pi^3*x^3 + 1296*Zeta[3] - 24624*nc^4*Zeta[3] - 
        2088*x*Zeta[3] - 9000*nc^2*x*Zeta[3] + 24624*nc^4*x*Zeta[3] + 
        19152*x^2*Zeta[3] + 69552*nc^2*x^2*Zeta[3] - 2304*nc^4*x^2*Zeta[3] - 
        21384*x^3*Zeta[3] - 64152*nc^2*x^3*Zeta[3]))/
      (864*nc^3*Pi*(-1 + x)*x) + (a^3*H[0, 1, 0, x]*
       ((3933*I)*Pi + (9405*I)*nc^2*Pi - (5472*I)*nc^4*Pi + 72*Pi^2 + 
        576*nc^2*Pi^2 - 120*nc^4*Pi^2 + (504*I)*Pi^3 + (1080*I)*nc^2*Pi^3 - 
        (864*I)*nc^4*Pi^3 + 2124*x + 2295*nc^2*x - 171*nc^4*x + 
        (1736*I)*nc^2*Pi*x + (27728*I)*nc^4*Pi*x - 1506*Pi^2*x - 
        5402*nc^2*Pi^2*x - 4484*nc^4*Pi^2*x - (180*I)*Pi^3*x - 
        (252*I)*nc^2*Pi^3*x + (480*I)*nc^4*Pi^3*x - 24561*x^2 - 
        65412*nc^2*x^2 + 40851*nc^4*x^2 - (13725*I)*Pi*x^2 - 
        (40545*I)*nc^2*Pi*x^2 + (31428*I)*nc^4*Pi*x^2 + 5382*Pi^2*x^2 + 
        14202*nc^2*Pi^2*x^2 - 6768*nc^4*Pi^2*x^2 - (1560*I)*Pi^3*x^2 - 
        (3960*I)*nc^2*Pi^3*x^2 - (192*I)*nc^4*Pi^3*x^2 + 28908*x^3 + 
        67716*nc^2*x^3 - 38808*nc^4*x^3 + (32076*I)*Pi*x^3 + 
        (70668*I)*nc^2*Pi*x^3 - (33840*I)*nc^4*Pi*x^3 - 9288*Pi^2*x^3 - 
        17196*nc^2*Pi^2*x^3 + 6804*nc^4*Pi^2*x^3 + (924*I)*Pi^3*x^3 + 
        (2772*I)*nc^2*Pi^3*x^3 - 864*Zeta[3] + 864*nc^4*Zeta[3] + 
        672*x*Zeta[3] - 2208*nc^2*x*Zeta[3] - 1440*nc^4*x*Zeta[3] + 
        20592*x^2*Zeta[3] + 58896*nc^2*x^2*Zeta[3] + 1152*nc^4*x^2*Zeta[3] - 
        15840*x^3*Zeta[3] - 47520*nc^2*x^3*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)*x) + (a^3*H[0, 1, 1, x]*(-43425 - 75181*nc^2 + 
        44028*nc^4 + (13689*I)*Pi + (17511*I)*nc^2*Pi - (10404*I)*nc^4*Pi - 
        3810*Pi^2 - 5742*nc^2*Pi^2 + 3948*nc^4*Pi^2 - (972*I)*Pi^3 - 
        (864*I)*nc^2*Pi^3 - (360*I)*nc^4*Pi^3 + 106218*x + 171667*nc^2*x - 
        107937*nc^4*x - (37944*I)*Pi*x - (36420*I)*nc^2*Pi*x + 
        (29970*I)*nc^4*Pi*x + 7152*Pi^2*x + 8220*nc^2*Pi^2*x - 
        7020*nc^4*Pi^2*x - (12*I)*Pi^3*x - (72*I)*nc^2*Pi^3*x + 
        (1104*I)*nc^4*Pi^3*x - 128061*x^2 - 222774*nc^2*x^2 + 
        124929*nc^4*x^2 + (41445*I)*Pi*x^2 + (36378*I)*nc^2*Pi*x^2 - 
        (25677*I)*nc^4*Pi*x^2 - 9876*Pi^2*x^2 - 10368*nc^2*Pi^2*x^2 + 
        8088*nc^4*Pi^2*x^2 - (2640*I)*Pi^3*x^2 - (6936*I)*nc^2*Pi^3*x^2 - 
        (480*I)*nc^4*Pi^3*x^2 + 65268*x^3 + 126288*nc^2*x^3 - 
        61020*nc^4*x^3 - (6732*I)*Pi*x^3 - (10440*I)*nc^2*Pi*x^3 + 
        (9540*I)*nc^4*Pi*x^3 + 6300*Pi^2*x^3 + 7584*nc^2*Pi^2*x^3 - 
        3540*nc^4*Pi^2*x^3 + (2952*I)*Pi^3*x^3 + (6336*I)*nc^2*Pi^3*x^3 + 
        72*Zeta[3] - 5040*nc^2*Zeta[3] + 9144*nc^4*Zeta[3] + 2184*x*Zeta[3] + 
        3072*nc^2*x*Zeta[3] - 8064*nc^4*x*Zeta[3] + 6816*x^2*Zeta[3] + 
        49776*nc^2*x^2*Zeta[3] - 3168*nc^4*x^2*Zeta[3] - 5616*x^3*Zeta[3] - 
        38016*nc^2*x^3*Zeta[3]))/(288*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, 0, x]*(6129 + 4194*nc^2 + 1935*nc^4 + (10647*I)*Pi + 
        (23688*I)*nc^2*Pi - (10737*I)*nc^4*Pi - 1656*Pi^2 - 2700*nc^2*Pi^2 - 
        1644*nc^4*Pi^2 + (504*I)*Pi^3 + (432*I)*nc^2*Pi^3 + 
        (72*I)*nc^4*Pi^3 - 21114*x - 41589*nc^2*x + 20475*nc^4*x - 
        (22104*I)*Pi*x - (53974*I)*nc^2*Pi*x + (66914*I)*nc^4*Pi*x + 
        7569*Pi^2*x + 13651*nc^2*Pi^2*x - 15032*nc^4*Pi^2*x - 
        (180*I)*Pi^3*x - (108*I)*nc^2*Pi^3*x - (48*I)*nc^4*Pi^3*x + 
        35613*x^2 + 88731*nc^2*x^2 - 53118*nc^4*x^2 + (19737*I)*Pi*x^2 + 
        (34020*I)*nc^2*Pi*x^2 - (8955*I)*nc^4*Pi*x^2 - 9993*Pi^2*x^2 - 
        17331*nc^2*Pi^2*x^2 + 14736*nc^4*Pi^2*x^2 - (552*I)*Pi^3*x^2 - 
        (648*I)*nc^2*Pi^3*x^2 - (192*I)*nc^4*Pi^3*x^2 - 20628*x^3 - 
        51336*nc^2*x^3 + 30708*nc^4*x^3 + (13716*I)*Pi*x^3 + 
        (40968*I)*nc^2*Pi*x^3 - (22500*I)*nc^4*Pi*x^3 + 84*Pi^2*x^3 - 
        1416*nc^2*Pi^2*x^3 - 1260*nc^4*Pi^2*x^3 + (132*I)*Pi^3*x^3 + 
        (396*I)*nc^2*Pi^3*x^3 - 4176*Zeta[3] - 4464*nc^2*Zeta[3] - 
        8352*nc^4*Zeta[3] + 1296*x*Zeta[3] - 1152*nc^2*x*Zeta[3] + 
        8496*nc^4*x*Zeta[3] + 8496*x^2*Zeta[3] + 23472*nc^2*x^2*Zeta[3] - 
        864*nc^4*x^2*Zeta[3] - 6336*x^3*Zeta[3] - 19008*nc^2*x^3*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)*x) + (a^3*H[0, 0, 1, x]*
       ((4344*I)*Pi + (5282*I)*nc^2*Pi - (4500*I)*nc^4*Pi - 602*Pi^2 - 
        874*nc^2*Pi^2 + 808*nc^4*Pi^2 - (264*I)*Pi^3 - (396*I)*nc^2*Pi^3 + 
        (324*I)*nc^4*Pi^3 + 708*x + 765*nc^2*x - 57*nc^4*x - (13038*I)*Pi*x - 
        (12008*I)*nc^2*Pi*x + (12324*I)*nc^4*Pi*x + 1657*Pi^2*x + 
        808*nc^2*Pi^2*x - 1420*nc^4*Pi^2*x + (84*I)*Pi^3*x + 
        (240*I)*nc^2*Pi^3*x - (56*I)*nc^4*Pi^3*x - 8187*x^2 - 
        21804*nc^2*x^2 + 13617*nc^4*x^2 + (19557*I)*Pi*x^2 + 
        (21411*I)*nc^2*Pi*x^2 - (16326*I)*nc^4*Pi*x^2 - 1577*Pi^2*x^2 + 
        1684*nc^2*Pi^2*x^2 + 504*nc^4*Pi^2*x^2 - (1336*I)*Pi^3*x^2 - 
        (3152*I)*nc^2*Pi^3*x^2 - (456*I)*nc^4*Pi^3*x^2 + 9636*x^3 + 
        22572*nc^2*x^3 - 12936*nc^4*x^3 - (4284*I)*Pi*x^3 - 
        (10140*I)*nc^2*Pi*x^3 + (7800*I)*nc^4*Pi*x^3 - 1022*Pi^2*x^3 - 
        2394*nc^2*Pi^2*x^3 + 432*nc^4*Pi^2*x^3 + (1204*I)*Pi^3*x^3 + 
        (2772*I)*nc^2*Pi^3*x^3 + 360*Zeta[3] + 216*nc^2*Zeta[3] - 
        432*nc^4*Zeta[3] - 16*x*Zeta[3] - 1168*nc^2*x*Zeta[3] + 
        384*nc^4*x*Zeta[3] + 6144*x^2*Zeta[3] + 20448*nc^2*x^2*Zeta[3] + 
        1632*nc^4*x^2*Zeta[3] - 4872*x^3*Zeta[3] - 16632*nc^2*x^3*Zeta[3]))/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 1, 1, x]*(-11193 - 28261*nc^2 + 
        9660*nc^4 + (3435*I)*Pi + (5123*I)*nc^2*Pi + (420*I)*nc^4*Pi - 
        428*Pi^2 - 352*nc^2*Pi^2 + 640*nc^4*Pi^2 - (420*I)*Pi^3 - 
        (168*I)*nc^2*Pi^3 + (732*I)*nc^4*Pi^3 + 28806*x + 48390*nc^2*x - 
        16488*nc^4*x - (11820*I)*Pi*x - (17144*I)*nc^2*Pi*x + 
        (7560*I)*nc^4*Pi*x - 269*Pi^2*x - 1722*nc^2*Pi^2*x + (192*I)*Pi^3*x + 
        (180*I)*nc^2*Pi^3*x - (620*I)*nc^4*Pi^3*x - 22857*x^2 - 
        22541*nc^2*x^2 + 3996*nc^4*x^2 + (16749*I)*Pi*x^2 + 
        (25401*I)*nc^2*Pi*x^2 - (14940*I)*nc^4*Pi*x^2 + 567*Pi^2*x^2 + 
        2548*nc^2*Pi^2*x^2 - 1056*nc^4*Pi^2*x^2 - (376*I)*Pi^3*x^2 - 
        (944*I)*nc^2*Pi^3*x^2 - (104*I)*nc^4*Pi^3*x^2 + 5244*x^3 + 
        2412*nc^2*x^3 + 2832*nc^4*x^3 - (8364*I)*Pi*x^3 - 
        (13380*I)*nc^2*Pi*x^3 + (6960*I)*nc^4*Pi*x^3 + 130*Pi^2*x^3 - 
        474*nc^2*Pi^2*x^3 + 416*nc^4*Pi^2*x^3 + (588*I)*Pi^3*x^3 + 
        (924*I)*nc^2*Pi^3*x^3 + 3912*Zeta[3] + 624*nc^2*Zeta[3] - 
        2664*nc^4*Zeta[3] - 3280*x*Zeta[3] - 2552*nc^2*x*Zeta[3] + 
        3240*nc^4*x*Zeta[3] - 3056*x^2*Zeta[3] + 7520*nc^2*x^2*Zeta[3] - 
        624*nc^4*x^2*Zeta[3] + 2520*x^3*Zeta[3] - 5544*nc^2*x^3*Zeta[3]))/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 0, 1, x]*(2043 + 1398*nc^2 + 
        645*nc^4 + (5796*I)*Pi + (6812*I)*nc^2*Pi - (4620*I)*nc^4*Pi - 
        1716*Pi^2 - 2228*nc^2*Pi^2 + 1536*nc^4*Pi^2 - (540*I)*Pi^3 - 
        (840*I)*nc^2*Pi^3 + (1536*I)*nc^4*Pi^3 - 7038*x - 13863*nc^2*x + 
        6825*nc^4*x - (15390*I)*Pi*x - (19376*I)*nc^2*Pi*x + 
        (14718*I)*nc^4*Pi*x + 4256*Pi^2*x + 5962*nc^2*Pi^2*x - 
        4540*nc^4*Pi^2*x + (352*I)*Pi^3*x + (548*I)*nc^2*Pi^3*x - 
        (1176*I)*nc^4*Pi^3*x + 11871*x^2 + 29577*nc^2*x^2 - 17706*nc^4*x^2 + 
        (21651*I)*Pi*x^2 + (34638*I)*nc^2*Pi*x^2 - (22059*I)*nc^4*Pi*x^2 - 
        4754*Pi^2*x^2 - 7876*nc^2*Pi^2*x^2 + 5152*nc^4*Pi^2*x^2 - 
        (328*I)*Pi^3*x^2 - (272*I)*nc^2*Pi^3*x^2 - (400*I)*nc^4*Pi^3*x^2 - 
        6876*x^3 - 17112*nc^2*x^3 + 10236*nc^4*x^3 - (10404*I)*Pi*x^3 - 
        (20040*I)*nc^2*Pi*x^3 + (11580*I)*nc^4*Pi*x^3 + 2414*Pi^2*x^3 + 
        4294*nc^2*Pi^2*x^3 - 2256*nc^4*Pi^2*x^3 + (412*I)*Pi^3*x^3 + 
        (396*I)*nc^2*Pi^3*x^3 + 2856*Zeta[3] + 3840*nc^2*Zeta[3] - 
        7896*nc^4*Zeta[3] - 1440*x*Zeta[3] - 2760*nc^2*x*Zeta[3] + 
        6552*nc^4*x*Zeta[3] - 2208*x^2*Zeta[3] + 2304*nc^2*x^2*Zeta[3] + 
        2064*nc^4*x^2*Zeta[3] + 1896*x^3*Zeta[3] - 2376*nc^2*x^3*Zeta[3]))/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 0, x]*((-183870*I)*Pi - 
        (125820*I)*nc^2*Pi - (58050*I)*nc^4*Pi - 173655*Pi^2 - 
        277200*nc^2*Pi^2 + 115065*nc^4*Pi^2 - (19440*I)*Pi^3 - 
        (30240*I)*nc^2*Pi^3 - (720*I)*nc^4*Pi^3 + 5778*Pi^4 + 
        9180*nc^2*Pi^4 + 2502*nc^4*Pi^4 + 528120*x + 1640520*nc^2*x - 
        1112400*nc^4*x + (285660*I)*Pi*x + (1409240*I)*nc^2*Pi*x - 
        (1581820*I)*nc^4*Pi*x + 395550*Pi^2*x + 668170*nc^2*Pi^2*x - 
        49760*nc^4*Pi^2*x + (46440*I)*Pi^3*x + (87720*I)*nc^2*Pi^3*x - 
        (68520*I)*nc^4*Pi^3*x - 1794*Pi^4*x - 78*nc^2*Pi^4*x - 
        4740*nc^4*Pi^4*x - 1799280*x^2 - 2806920*nc^2*x^2 + 
        1007640*nc^4*x^2 - (677160*I)*Pi*x^2 - (1648800*I)*nc^2*Pi*x^2 - 
        (494280*I)*nc^4*Pi*x^2 - 389880*Pi^2*x^2 - 873450*nc^2*Pi^2*x^2 + 
        631170*nc^4*Pi^2*x^2 - (36540*I)*Pi^3*x^2 - (61020*I)*nc^2*Pi^3*x^2 + 
        (70200*I)*nc^4*Pi^3*x^2 - 9684*Pi^4*x^2 - 30306*nc^2*Pi^4*x^2 + 
        2238*nc^4*Pi^4*x^2 + 1271160*x^3 + 1166400*nc^2*x^3 + 
        104760*nc^4*x^3 - (857520*I)*Pi*x^3 - (1651320*I)*nc^2*Pi*x^3 + 
        (793800*I)*nc^4*Pi*x^3 + 469440*Pi^2*x^3 + 894600*nc^2*Pi^2*x^3 - 
        448920*nc^4*Pi^2*x^3 + (24660*I)*Pi^3*x^3 - (1260*I)*nc^2*Pi^3*x^3 - 
        (7200*I)*nc^4*Pi^3*x^3 + 10428*Pi^4*x^3 + 31284*nc^2*Pi^4*x^3 - 
        125280*Zeta[3] - 108000*nc^2*Zeta[3] + 51840*nc^4*Zeta[3] - 
        (69120*I)*Pi*Zeta[3] - (99360*I)*nc^2*Pi*Zeta[3] - 
        (125280*I)*nc^4*Pi*Zeta[3] + 439200*x*Zeta[3] + 
        953280*nc^2*x*Zeta[3] + 144000*nc^4*x*Zeta[3] - 
        (5040*I)*Pi*x*Zeta[3] - (25200*I)*nc^2*Pi*x*Zeta[3] + 
        (145440*I)*nc^4*Pi*x*Zeta[3] - 350640*x^2*Zeta[3] - 
        1196640*nc^2*x^2*Zeta[3] + 323280*nc^4*x^2*Zeta[3] + 
        (283680*I)*Pi*x^2*Zeta[3] + (401760*I)*nc^2*Pi*x^2*Zeta[3] + 
        369360*x^3*Zeta[3] + 1062720*nc^2*x^3*Zeta[3] - 
        295920*nc^4*x^3*Zeta[3] - (23760*I)*Pi*x^3*Zeta[3] - 
        (71280*I)*nc^2*Pi*x^3*Zeta[3]))/(8640*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, x]*(-1029240 - 3367880*nc^2 + 1423440*nc^4 + 
        (650160*I)*Pi + (1354170*I)*nc^2*Pi - (376650*I)*nc^4*Pi - 
        118440*Pi^2 - 188745*nc^2*Pi^2 + 157905*nc^4*Pi^2 - (44280*I)*Pi^3 - 
        (26640*I)*nc^2*Pi^3 - (14040*I)*nc^4*Pi^3 + 12672*Pi^4 + 
        15858*nc^2*Pi^4 + 9828*nc^4*Pi^4 + 3087720*x + 7539920*nc^2*x - 
        2742120*nc^4*x - (2074680*I)*Pi*x - (3093690*I)*nc^2*Pi*x + 
        (1356210*I)*nc^4*Pi*x + 20790*Pi^2*x - 222060*nc^2*Pi^2*x + 
        28890*nc^4*Pi^2*x + (41310*I)*Pi^3*x - (49110*I)*nc^2*Pi^3*x - 
        (105360*I)*nc^4*Pi^3*x - 5622*Pi^4*x - 3456*nc^2*Pi^4*x - 
        15642*nc^4*Pi^4*x - 3329640*x^2 - 5338440*nc^2*x^2 + 
        1213920*nc^4*x^2 + (2282040*I)*Pi*x^2 + (3390840*I)*nc^2*Pi*x^2 - 
        (1773360*I)*nc^4*Pi*x^2 + 240390*Pi^2*x^2 + 712125*nc^2*Pi^2*x^2 - 
        374535*nc^4*Pi^2*x^2 + (13950*I)*Pi^3*x^2 + (114210*I)*nc^2*Pi^3*
         x^2 + (51120*I)*nc^4*Pi^3*x^2 - 9540*Pi^4*x^2 - 
        43092*nc^2*Pi^4*x^2 + 7476*nc^4*Pi^4*x^2 + 1271160*x^3 + 
        1166400*nc^2*x^3 + 104760*nc^4*x^3 - (857520*I)*Pi*x^3 - 
        (1651320*I)*nc^2*Pi*x^3 + (793800*I)*nc^4*Pi*x^3 - 142740*Pi^2*x^3 - 
        301320*nc^2*Pi^2*x^3 + 187740*nc^4*Pi^2*x^3 - (48060*I)*Pi^3*x^3 - 
        (126180*I)*nc^2*Pi^3*x^3 + (28440*I)*nc^4*Pi^3*x^3 + 3810*Pi^4*x^3 + 
        31086*nc^2*Pi^4*x^3 + 300240*Zeta[3] + 508320*nc^2*Zeta[3] + 
        142560*nc^4*Zeta[3] - (254880*I)*Pi*Zeta[3] - (211680*I)*nc^2*Pi*
         Zeta[3] + (92880*I)*nc^4*Pi*Zeta[3] - 742860*x*Zeta[3] - 
        1308780*nc^2*x*Zeta[3] + 1062000*nc^4*x*Zeta[3] + 
        (56160*I)*Pi*x*Zeta[3] + (46080*I)*nc^2*Pi*x*Zeta[3] - 
        (30240*I)*nc^4*Pi*x*Zeta[3] + 780660*x^2*Zeta[3] + 
        1504980*nc^2*x^2*Zeta[3] - 1123200*nc^4*x^2*Zeta[3] + 
        (535680*I)*Pi*x^2*Zeta[3] + (351360*I)*nc^2*Pi*x^2*Zeta[3] - 
        (69120*I)*nc^4*Pi*x^2*Zeta[3] - 115560*x^3*Zeta[3] - 
        178200*nc^2*x^3*Zeta[3] + 157680*nc^4*x^3*Zeta[3] - 
        (289440*I)*Pi*x^3*Zeta[3] - (142560*I)*nc^2*Pi*x^3*Zeta[3]))/
      (8640*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, x]*((434250*I)*Pi + (751810*I)*nc^2*Pi - 
        (440280*I)*nc^4*Pi - 114555*Pi^2 - 195625*nc^2*Pi^2 + 
        121020*nc^4*Pi^2 - (25620*I)*Pi^3 - (45420*I)*nc^2*Pi^3 + 
        (30120*I)*nc^4*Pi^3 + 3450*Pi^4 + 5244*nc^2*Pi^4 - 5778*nc^4*Pi^4 + 
        176040*x + 546840*nc^2*x - 370800*nc^4*x - (971460*I)*Pi*x - 
        (1526860*I)*nc^2*Pi*x + (980280*I)*nc^4*Pi*x + 233430*Pi^2*x + 
        346660*nc^2*Pi^2*x - 245820*nc^4*Pi^2*x + (24060*I)*Pi^3*x + 
        (7660*I)*nc^2*Pi^3*x - (62720*I)*nc^4*Pi^3*x - 1398*Pi^4*x - 
        1598*nc^2*Pi^4*x + 3086*nc^4*Pi^4*x - 599760*x^2 - 935640*nc^2*x^2 + 
        335880*nc^4*x^2 + (887760*I)*Pi*x^2 + (1371480*I)*nc^2*Pi*x^2 - 
        (785880*I)*nc^4*Pi*x^2 - 250140*Pi^2*x^2 - 429510*nc^2*Pi^2*x^2 + 
        275970*nc^4*Pi^2*x^2 + (17580*I)*Pi^3*x^2 + (101340*I)*nc^2*Pi^3*
         x^2 + (14160*I)*nc^4*Pi^3*x^2 - 10464*Pi^4*x^2 - 
        27678*nc^2*Pi^4*x^2 + 2734*nc^4*Pi^4*x^2 + 423720*x^3 + 
        388800*nc^2*x^3 + 34920*nc^4*x^3 - (285840*I)*Pi*x^3 - 
        (550440*I)*nc^2*Pi*x^3 + (264600*I)*nc^4*Pi*x^3 + 183540*Pi^2*x^3 + 
        339660*nc^2*Pi^2*x^3 - 146400*nc^4*Pi^2*x^3 - (19440*I)*Pi^3*x^3 - 
        (67800*I)*nc^2*Pi^3*x^3 + (15240*I)*nc^4*Pi^3*x^3 + 7276*Pi^4*x^3 + 
        20064*nc^2*Pi^4*x^3 + 38520*Zeta[3] + 45720*nc^2*Zeta[3] - 
        37440*nc^4*Zeta[3] - (78480*I)*Pi*Zeta[3] - (135360*I)*nc^2*Pi*
         Zeta[3] + (55440*I)*nc^4*Pi*Zeta[3] + 9960*x*Zeta[3] + 
        194880*nc^2*x*Zeta[3] + 149760*nc^4*x*Zeta[3] + 
        (31920*I)*Pi*x*Zeta[3] + (39360*I)*nc^2*Pi*x*Zeta[3] - 
        (23520*I)*nc^4*Pi*x*Zeta[3] - 353760*x^2*Zeta[3] - 
        850680*nc^2*x^2*Zeta[3] + 85440*nc^4*x^2*Zeta[3] + 
        (135360*I)*Pi*x^2*Zeta[3] + (344640*I)*nc^2*Pi*x^2*Zeta[3] - 
        (38400*I)*nc^4*Pi*x^2*Zeta[3] + 405000*x^3*Zeta[3] + 
        736200*nc^2*x^3*Zeta[3] - 200160*nc^4*x^3*Zeta[3] - 
        (53280*I)*Pi*x^3*Zeta[3] - (190080*I)*nc^2*Pi*x^3*Zeta[3]))/
      (2880*nc^3*Pi*(-1 + x)*x) + (a^3*H[0, x]*(4510080 + 8601600*nc^2 + 
        4091520*nc^4 - (2054160*I)*Pi - (11898800*I)*nc^2*Pi + 
        (3815200*I)*nc^4*Pi + 1517670*Pi^2 + 3309800*nc^2*Pi^2 - 
        1728130*nc^4*Pi^2 + (423900*I)*Pi^3 + (1083360*I)*nc^2*Pi^3 - 
        (145140*I)*nc^4*Pi^3 - 28413*Pi^4 - 49749*nc^2*Pi^4 - 
        15918*nc^4*Pi^4 + (972*I)*Pi^5 + (2592*I)*nc^2*Pi^5 + 
        (2052*I)*nc^4*Pi^5 - 4510080*x - 8601600*nc^2*x - 4091520*nc^4*x + 
        (6071760*I)*Pi*x + (6854400*I)*nc^2*Pi*x - (1692720*I)*nc^4*Pi*x - 
        1678050*Pi^2*x - 2918250*nc^2*Pi^2*x + 4347720*nc^4*Pi^2*x - 
        (865890*I)*Pi^3*x - (2063340*I)*nc^2*Pi^3*x + (1905930*I)*nc^4*Pi^3*
         x - 151983*Pi^4*x - 402471*nc^2*Pi^4*x - 68346*nc^4*Pi^4*x - 
        (59688*I)*Pi^5*x - (119916*I)*nc^2*Pi^5*x - (2412*I)*nc^4*Pi^5*x + 
        2353320*Pi^2*x^2 + 5603040*nc^2*Pi^2*x^2 - 3249720*nc^4*Pi^2*x^2 + 
        (1513080*I)*Pi^3*x^2 + (3011040*I)*nc^2*Pi^3*x^2 - 
        (1355400*I)*nc^4*Pi^3*x^2 + 37350*Pi^4*x^2 + 71334*nc^2*Pi^4*x^2 + 
        23976*nc^4*Pi^4*x^2 + (20196*I)*Pi^5*x^2 + (60588*I)*nc^2*Pi^5*x^2 - 
        686880*Zeta[3] - 2149920*nc^2*Zeta[3] - 3692160*nc^4*Zeta[3] + 
        (884520*I)*Pi*Zeta[3] + (3727800*I)*nc^2*Pi*Zeta[3] - 
        (187200*I)*nc^4*Pi*Zeta[3] + 117360*Pi^2*Zeta[3] + 
        27360*nc^2*Pi^2*Zeta[3] + 26640*nc^4*Pi^2*Zeta[3] - 
        2143260*x*Zeta[3] - 5462100*nc^2*x*Zeta[3] + 1418040*nc^4*x*Zeta[3] - 
        (6059880*I)*Pi*x*Zeta[3] - (15453720*I)*nc^2*Pi*x*Zeta[3] + 
        (5585760*I)*nc^4*Pi*x*Zeta[3] + 83520*Pi^2*x*Zeta[3] + 
        925200*nc^2*Pi^2*x*Zeta[3] + 314640*nc^4*Pi^2*x*Zeta[3] + 
        1801440*x^2*Zeta[3] + 2151360*nc^2*x^2*Zeta[3] - 
        1205280*nc^4*x^2*Zeta[3] + (4730400*I)*Pi*x^2*Zeta[3] + 
        (10653120*I)*nc^2*Pi*x^2*Zeta[3] - (2941920*I)*nc^4*Pi*x^2*Zeta[3] - 
        498960*Pi^2*x^2*Zeta[3] - 1496880*nc^2*Pi^2*x^2*Zeta[3] - 
        1792368*Zeta[5] - 3207600*nc^2*Zeta[5] + 282528*nc^4*Zeta[5] + 
        4377888*x*Zeta[5] + 11819520*nc^2*x*Zeta[5] - 308448*nc^4*x*Zeta[5] - 
        3350160*x^2*Zeta[5] - 10050480*nc^2*x^2*Zeta[5]))/
      (51840*nc^3*Pi*(-1 + x)) + (a^3*(1391460525 + 2543359700*nc^2 + 
        830725175*nc^4 + (1160728380*I)*Pi + (2638834800*I)*nc^2*Pi + 
        (1427296500*I)*nc^4*Pi - 246389850*Pi^2 + 114602040*nc^2*Pi^2 - 
        1138629870*nc^4*Pi^2 - (272228040*I)*Pi^3 - (434697480*I)*nc^2*Pi^3 - 
        (147747600*I)*nc^4*Pi^3 + 17996580*Pi^4 - 1137780*nc^2*Pi^4 + 
        56876400*nc^4*Pi^4 - (950292*I)*Pi^5 - (13646556*I)*nc^2*Pi^5 + 
        (14336784*I)*nc^4*Pi^5 + 1652688*Pi^6 + 2410740*nc^2*Pi^6 - 
        1383084*nc^4*Pi^6 - 1391460525*x - 2543359700*nc^2*x - 
        830725175*nc^4*x - (1160728380*I)*Pi*x - (2638834800*I)*nc^2*Pi*x - 
        (1427296500*I)*nc^4*Pi*x - 714607110*Pi^2*x - 996400440*nc^2*Pi^2*x + 
        1059431310*nc^4*Pi^2*x + (510504120*I)*Pi^3*x + 
        (1140118560*I)*nc^2*Pi^3*x - (804285720*I)*nc^4*Pi^3*x + 
        67727016*Pi^4*x + 150122826*nc^2*Pi^4*x - 47904066*nc^4*Pi^4*x + 
        (43407252*I)*Pi^5*x + (77446908*I)*nc^2*Pi^5*x - 
        (43941744*I)*nc^4*Pi^5*x - 1346904*Pi^6*x + 2118132*nc^2*Pi^6*x + 
        600948*nc^4*Pi^6*x + 960996960*Pi^2*x^2 + 881798400*nc^2*Pi^2*x^2 + 
        79198560*nc^4*Pi^2*x^2 - (648285120*I)*Pi^3*x^2 - 
        (1248397920*I)*nc^2*Pi^3*x^2 + (600112800*I)*nc^4*Pi^3*x^2 - 
        69568632*Pi^4*x^2 - 115740576*nc^2*Pi^4*x^2 + 37490040*nc^4*Pi^4*
         x^2 - (39073104*I)*Pi^5*x^2 - (56836080*I)*nc^2*Pi^5*x^2 + 
        (23460192*I)*nc^4*Pi^5*x^2 + 1959624*Pi^6*x^2 + 21384*nc^2*Pi^6*x^2 - 
        2965591440*Zeta[3] - 3682526400*nc^2*Zeta[3] + 
        64708560*nc^4*Zeta[3] - (1703721600*I)*Pi*Zeta[3] - 
        (2977128000*I)*nc^2*Pi*Zeta[3] + (443620800*I)*nc^4*Pi*Zeta[3] + 
        319924080*Pi^2*Zeta[3] + 418718160*nc^2*Pi^2*Zeta[3] - 
        129185280*nc^4*Pi^2*Zeta[3] + (73846080*I)*Pi^3*Zeta[3] + 
        (43545600*I)*nc^2*Pi^3*Zeta[3] - (43001280*I)*nc^4*Pi^3*Zeta[3] + 
        9321888240*x*Zeta[3] + 14997412080*nc^2*x*Zeta[3] - 
        2113967520*nc^4*x*Zeta[3] + (3661640640*I)*Pi*x*Zeta[3] + 
        (8536540320*I)*nc^2*Pi*x*Zeta[3] - (4410897120*I)*nc^4*Pi*x*Zeta[3] - 
        158805360*Pi^2*x*Zeta[3] - 559334160*nc^2*Pi^2*x*Zeta[3] + 
        53887680*nc^4*Pi^2*x*Zeta[3] + (23950080*I)*Pi^3*x*Zeta[3] + 
        (286856640*I)*nc^2*Pi^3*x*Zeta[3] + (21409920*I)*nc^4*Pi^3*x*
         Zeta[3] - 3896242560*x^2*Zeta[3] - 8057024640*nc^2*x^2*Zeta[3] + 
        4160782080*nc^4*x^2*Zeta[3] - (3148346880*I)*Pi*x^2*Zeta[3] - 
        (6838836480*I)*nc^2*Pi*x^2*Zeta[3] + (3739478400*I)*nc^4*Pi*x^2*
         Zeta[3] + 61236000*Pi^2*x^2*Zeta[3] + 411233760*nc^2*Pi^2*x^2*
         Zeta[3] - 224804160*nc^4*Pi^2*x^2*Zeta[3] - (27760320*I)*Pi^3*x^2*
         Zeta[3] - (197588160*I)*nc^2*Pi^3*x^2*Zeta[3] + 
        571173120*Zeta[3]^2 + 676226880*nc^2*Zeta[3]^2 - 
        154949760*nc^4*Zeta[3]^2 - 945665280*x*Zeta[3]^2 - 
        1531897920*nc^2*x*Zeta[3]^2 + 230610240*nc^4*x*Zeta[3]^2 + 
        529079040*x^2*Zeta[3]^2 + 969978240*nc^2*x^2*Zeta[3]^2 + 
        353699136*Zeta[5] + 1992428928*nc^2*Zeta[5] + 
        627492096*nc^4*Zeta[5] - (641100096*I)*Pi*Zeta[5] - 
        (466046784*I)*nc^2*Pi*Zeta[5] + (633588480*I)*nc^4*Pi*Zeta[5] - 
        321039936*x*Zeta[5] - 1807904448*nc^2*x*Zeta[5] - 
        436435776*nc^4*x*Zeta[5] + (3644113536*I)*Pi*x*Zeta[5] + 
        (2361913344*I)*nc^2*Pi*x*Zeta[5] - (52254720*I)*nc^4*Pi*x*Zeta[5] + 
        374764320*x^2*Zeta[5] + 438449760*nc^2*x^2*Zeta[5] + 
        530712000*nc^4*x^2*Zeta[5] - (2059162560*I)*Pi*x^2*Zeta[5] - 
        (1239416640*I)*nc^2*Pi*x^2*Zeta[5]))/(13063680*nc^3*Pi*(-1 + x)) + 
     (a^3*H[1, x]*((2058480*I)*Pi + (6735760*I)*nc^2*Pi - 
        (2846880*I)*nc^4*Pi - 538380*Pi^2 - 1476730*nc^2*Pi^2 + 
        826830*nc^4*Pi^2 - (26640*I)*Pi^3 - (33870*I)*nc^2*Pi^3 + 
        (93150*I)*nc^4*Pi^3 + 31836*Pi^4 + 53376*nc^2*Pi^4 - 
        54612*nc^4*Pi^4 + (2376*I)*Pi^5 + (5796*I)*nc^2*Pi^5 - 
        (10332*I)*nc^4*Pi^5 + 1503360*x + 1363840*nc^2*x - (4082400*I)*Pi*x - 
        (10990480*I)*nc^2*Pi*x + (3259440*I)*nc^4*Pi*x - 102330*Pi^2*x + 
        885910*nc^2*Pi^2*x - 188640*nc^4*Pi^2*x - (231300*I)*Pi^3*x - 
        (627820*I)*nc^2*Pi^3*x + (679040*I)*nc^4*Pi^3*x - 23370*Pi^4*x - 
        61219*nc^2*Pi^4*x - 16624*nc^4*Pi^4*x - (1608*I)*Pi^5*x - 
        (3552*I)*nc^2*Pi^5*x + (8160*I)*nc^4*Pi^5*x - 1503360*x^2 - 
        1363840*nc^2*x^2 + (2023920*I)*Pi*x^2 + (4254720*I)*nc^2*Pi*x^2 - 
        (412560*I)*nc^4*Pi*x^2 + 1342350*Pi^2*x^2 + 2294700*nc^2*Pi^2*x^2 - 
        1640430*nc^4*Pi^2*x^2 + (474750*I)*Pi^3*x^2 + (935010*I)*nc^2*Pi^3*
         x^2 - (401940*I)*nc^4*Pi^3*x^2 + 10230*Pi^4*x^2 + 
        29259*nc^2*Pi^4*x^2 + 18588*nc^4*Pi^4*x^2 + (5952*I)*Pi^5*x^2 - 
        (7956*I)*nc^2*Pi^5*x^2 + (588*I)*nc^4*Pi^5*x^2 - 701640*Pi^2*x^3 - 
        1703880*nc^2*Pi^2*x^3 + 1002240*nc^4*Pi^2*x^3 - (46440*I)*Pi^3*x^3 + 
        (112680*I)*nc^2*Pi^3*x^3 - (111600*I)*nc^4*Pi^3*x^3 - 
        67596*Pi^4*x^3 - 104868*nc^2*Pi^4*x^3 + 28836*nc^4*Pi^4*x^3 - 
        (15120*I)*Pi^5*x^3 + 892080*Zeta[3] + 357120*nc^2*Zeta[3] - 
        116640*nc^4*Zeta[3] + (241920*I)*Pi*Zeta[3] + (309600*I)*nc^2*Pi*
         Zeta[3] - (522720*I)*nc^4*Pi*Zeta[3] + 79920*Pi^2*Zeta[3] + 
        192240*nc^2*Pi^2*Zeta[3] - 17280*nc^4*Pi^2*Zeta[3] - 
        2112480*x*Zeta[3] - 2951400*nc^2*x*Zeta[3] - 1392600*nc^4*x*Zeta[3] - 
        (682200*I)*Pi*x*Zeta[3] - (1226160*I)*nc^2*Pi*x*Zeta[3] + 
        (1016640*I)*nc^4*Pi*x*Zeta[3] + 21840*Pi^2*x*Zeta[3] - 
        42240*nc^2*Pi^2*x*Zeta[3] - 72000*nc^4*Pi^2*x*Zeta[3] + 
        4727700*x^2*Zeta[3] + 8758440*nc^2*x^2*Zeta[3] - 
        3708180*nc^4*x^2*Zeta[3] + (1019160*I)*Pi*x^2*Zeta[3] + 
        (968400*I)*nc^2*Pi*x^2*Zeta[3] - (865440*I)*nc^4*Pi*x^2*Zeta[3] - 
        123360*Pi^2*x^2*Zeta[3] - 53520*nc^2*Pi^2*x^2*Zeta[3] + 
        95040*nc^4*Pi^2*x^2*Zeta[3] - 4529520*x^3*Zeta[3] - 
        8480160*nc^2*x^3*Zeta[3] + 3665520*nc^4*x^3*Zeta[3] - 
        (950400*I)*Pi*x^3*Zeta[3] - (414720*I)*nc^2*Pi*x^3*Zeta[3] + 
        (470880*I)*nc^4*Pi*x^3*Zeta[3] - 47520*Pi^2*x^3*Zeta[3] - 
        142560*nc^2*Pi^2*x^3*Zeta[3] + 285120*Zeta[5] + 375840*nc^2*Zeta[5] - 
        764640*nc^4*Zeta[5] - 303696*x*Zeta[5] - 154224*nc^2*x*Zeta[5] + 
        626400*nc^4*x*Zeta[5] - 44064*x^2*Zeta[5] + 644544*nc^2*x^2*Zeta[5] + 
        17280*nc^4*x^2*Zeta[5] + 101520*x^3*Zeta[5] - 
        784080*nc^2*x^3*Zeta[5]))/(17280*nc^3*Pi*(-1 + x)*x) + 
     nf*(-(a^3*(-I + nc)*(I + nc)*(224 - I*Pi - 2*Pi^2 + 84*x - (27*I)*Pi*x + 
           12*Pi^2*x)*H[0, 0, 0, x])/(18*nc^2*Pi*(-1 + x)) - 
       (a^3*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[0, 0, 1, x])/(12*nc^2*x) - 
       (a^3*(-I + nc)*(I + nc)*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*
         H[0, 1, 0, x])/(36*nc^2*(-1 + x)) - 
       (a^3*(112 - (33*I)*Pi + 12*Pi^2 + 84*x - (27*I)*Pi*x + 12*Pi^2*x)*
         H[0, 1, 1, x])/(18*nc^2*Pi*x) - (a^3*(-I + nc)*(I + nc)*
         (56 - (3*I)*Pi - 12*Pi^2 + 252*x - (81*I)*Pi*x + 36*Pi^2*x)*
         H[1, 0, 0, x])/(54*nc^2*Pi*(-1 + x)) - 
       (a^3*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[1, 0, 1, x])/(12*nc^2*x) - 
       (a^3*(-I + nc)*(I + nc)*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*
         H[1, 1, 0, x])/(36*nc^2*(-1 + x)) - 
       (a^3*(112 - (11*I)*Pi + 5*Pi^2 + 28*x - (9*I)*Pi*x + 4*Pi^2*x)*
         H[1, 1, 1, x])/(6*nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*
         (115 + (3*I)*Pi + 81*x - (9*I)*Pi*x)*H[0, 0, 0, 0, x])/
        (18*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[0, 0, 0, 1, x])/
        (nc^2*x) - ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 0, 1, 0, x])/
        (nc^2*(-1 + x)) + ((I/6)*a^3*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*
         H[0, 0, 1, 1, x])/(nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*
         (1 + (3*I)*Pi + 27*x - (9*I)*Pi*x)*H[0, 1, 0, 0, x])/
        (18*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[0, 1, 0, 1, x])/
        (nc^2*x) - ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 1, 1, 0, x])/
        (nc^2*(-1 + x)) + ((I/2)*a^3*(11*I + Pi + (9*I)*x + Pi*x)*
         H[0, 1, 1, 1, x])/(nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*
         (1 + I*Pi + 27*x - (3*I)*Pi*x)*H[1, 0, 0, 0, x])/
        (6*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[1, 0, 0, 1, x])/
        (nc^2*x) - ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, 1, 0, x])/
        (nc^2*(-1 + x)) + ((I/6)*a^3*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*
         H[1, 0, 1, 1, x])/(nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*
         (1 + (3*I)*Pi + 27*x - (9*I)*Pi*x)*H[1, 1, 0, 0, x])/
        (18*nc^2*Pi*(-1 + x)) + ((I/2)*a^3*(1 + x)*H[1, 1, 0, 1, x])/
        (nc^2*x) - ((I/6)*a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 1, 1, 0, x])/
        (nc^2*(-1 + x)) + ((I/6)*a^3*(77*I + 3*Pi + (27*I)*x + 3*Pi*x)*
         H[1, 1, 1, 1, x])/(nc^2*Pi*x) - (a^3*(1 + nc^2)*(3 + 7*x)*
         H[0, 0, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
       (a^3*(1 + x)*H[0, 0, 0, 1, 1, x])/(2*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 0, 1, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
       (3*a^3*(1 + x)*H[0, 0, 1, 1, 1, x])/(2*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
       (a^3*(1 + x)*H[0, 1, 0, 1, 1, x])/(2*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*(-1 + 3*x)*H[0, 1, 1, 0, 0, x])/(6*nc^2*Pi*(-1 + x)) - 
       (7*a^3*(1 + x)*H[0, 1, 1, 1, 1, x])/(2*nc^2*Pi*x) - 
       (7*a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, 0, 0, 0, x])/
        (6*nc^2*Pi*(-1 + x)) - (a^3*(1 + x)*H[1, 0, 0, 1, 1, x])/
        (2*nc^2*Pi*x) - (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 0, 1, 0, 0, x])/
        (6*nc^2*Pi*(-1 + x)) - (3*a^3*(1 + x)*H[1, 0, 1, 1, 1, x])/
        (2*nc^2*Pi*x) - (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 1, 0, 0, 0, x])/
        (2*nc^2*Pi*(-1 + x)) - (a^3*(1 + x)*H[1, 1, 0, 1, 1, x])/
        (2*nc^2*Pi*x) - (a^3*(1 + nc^2)*(-1 + 3*x)*H[1, 1, 1, 0, 0, x])/
        (6*nc^2*Pi*(-1 + x)) - (a^3*(15 + 7*x)*H[1, 1, 1, 1, 1, x])/
        (2*nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*H[1, 0, x]*
         ((-112*I)*Pi + 7*Pi^2 - (12*I)*Pi^3 - (504*I)*Pi*x + 189*Pi^2*x + 
          (36*I)*Pi^3*x - 36*Zeta[3] + 108*x*Zeta[3]))/
        (108*nc^2*Pi*(-1 + x)) + (a^3*(-I + nc)*(I + nc)*H[0, 0, x]*
         (6200 - (336*I)*Pi + 105*Pi^2 - (36*I)*Pi^3 - (1512*I)*Pi*x + 
          567*Pi^2*x + (108*I)*Pi^3*x - 1044*Zeta[3] + 324*x*Zeta[3]))/
        (324*nc^2*Pi*(-1 + x)) + (a^3*(-I + nc)*(I + nc)*H[0, x]*
         (-287040 + (60800*I)*Pi - 20720*Pi^2 - (480*I)*Pi^3 - 237*Pi^4 + 
          287040*x + (187200*I)*Pi*x - 65520*Pi^2*x - (12960*I)*Pi^3*x + 
          1449*Pi^4*x + 82800*Zeta[3] + (23040*I)*Pi*Zeta[3] - 
          123120*x*Zeta[3] - (69120*I)*Pi*x*Zeta[3]))/
        (12960*nc^2*Pi*(-1 + x)) + (a^3*H[0, 1, x]*((-224*I)*Pi + 77*Pi^2 + 
          (15*I)*Pi^3 + (56*I)*Pi*x - 14*Pi^2*x + I*Pi^3*x + I*nc^2*Pi^3*x + 
          (168*I)*Pi*x^2 - 63*Pi^2*x^2 - (18*I)*Pi^3*x^2 - 
          (3*I)*nc^2*Pi^3*x^2 + 18*Zeta[3] - 6*x*Zeta[3] - 6*nc^2*x*Zeta[3] + 
          18*nc^2*x^2*Zeta[3]))/(36*nc^2*Pi*(-1 + x)*x) + 
       (a^3*H[1, 1, x]*(2176 - (672*I)*Pi + 264*Pi^2 + (45*I)*Pi^3 - 2176*x + 
          (168*I)*Pi*x - 75*Pi^2*x + (3*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x + 
          (504*I)*Pi*x^2 - 189*Pi^2*x^2 - (54*I)*Pi^3*x^2 - 
          (9*I)*nc^2*Pi^3*x^2 - 414*Zeta[3] + 450*x*Zeta[3] - 
          18*nc^2*x*Zeta[3] + 54*nc^2*x^2*Zeta[3]))/(108*nc^2*Pi*(-1 + x)*
         x) - (a^3*H[1, x]*((87040*I)*Pi - 31360*Pi^2 - (6600*I)*Pi^3 + 
          1032*Pi^4 + 95680*x - (24640*I)*Pi*x + 9520*Pi^2*x + 
          (1160*I)*Pi^3*x - (40*I)*nc^2*Pi^3*x - 265*Pi^4*x - 
          142*nc^2*Pi^4*x - 95680*x^2 - (62400*I)*Pi*x^2 + 21840*Pi^2*x^2 + 
          (4320*I)*Pi^3*x^2 - (1080*I)*nc^2*Pi^3*x^2 - 483*Pi^4*x^2 + 
          426*nc^2*Pi^4*x^2 - 7920*Zeta[3] - (23040*I)*Pi*Zeta[3] - 
          26400*x*Zeta[3] + 240*nc^2*x*Zeta[3] + 41040*x^2*Zeta[3] + 
          6480*nc^2*x^2*Zeta[3] + (23040*I)*Pi*x^2*Zeta[3]))/
        (4320*nc^2*Pi*(-1 + x)*x) + (a^3*(-5070230 - 4438395*nc^2 - 
          (4005960*I)*Pi - (5112420*I)*nc^2*Pi + 1547505*Pi^2 + 
          1804725*nc^2*Pi^2 + (374400*I)*Pi^3 + (383580*I)*nc^2*Pi^3 - 
          64746*Pi^4 - 58842*nc^2*Pi^4 - (10611*I)*Pi^5 - 
          (7560*I)*nc^2*Pi^5 + 5070230*x + 4438395*nc^2*x + 
          (4005960*I)*Pi*x + (5112420*I)*nc^2*Pi*x - 1547505*Pi^2*x - 
          1804725*nc^2*Pi^2*x - (485280*I)*Pi^3*x - (494460*I)*nc^2*Pi^3*x + 
          100530*Pi^4*x + 94626*nc^2*Pi^4*x + (15255*I)*Pi^5*x + 
          (12204*I)*nc^2*Pi^5*x + 1180620*Zeta[3] + 1217700*nc^2*Zeta[3] + 
          (598320*I)*Pi*Zeta[3] + (844560*I)*nc^2*Pi*Zeta[3] - 
          150660*Pi^2*Zeta[3] + 59940*nc^2*Pi^2*Zeta[3] - 515340*x*Zeta[3] - 
          552420*nc^2*x*Zeta[3] - (598320*I)*Pi*x*Zeta[3] - 
          (844560*I)*nc^2*Pi*x*Zeta[3] + 157140*Pi^2*x*Zeta[3] - 
          53460*nc^2*Pi^2*x*Zeta[3] + 9720*Zeta[5] - 1176120*nc^2*Zeta[5] + 
          106920*x*Zeta[5] + 1292760*nc^2*x*Zeta[5]))/
        (116640*nc^2*Pi*(-1 + x)))), 
  (a^3*(-1 + nc)^2*(1 + nc)^2)/(4*ep^4*nc^2*Pi) - 
   (a^3*nf^2*(-54 - (40*I)*Pi + 13*Pi^2))/(108*Pi) + 
   ((5*a^3*(-1 + nc)*(1 + nc)*nf)/(24*nc*Pi) - 
     (a^3*(-1 + nc)*(1 + nc)*(36 + 19*nc^2 + (24*I)*Pi))/(48*nc^2*Pi) - 
     (a^3*(-1 + nc)*(1 + nc)*H[0, x])/(nc^2*Pi) + 
     (a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*H[1, x])/(2*nc^2*Pi))/ep^3 + 
   (a^3*(162 + 590*nc^2 + (738*I)*Pi + (222*I)*nc^2*Pi + 39*Pi^2 - 
      3*nc^2*Pi^2 + 18*x + 162*nc^2*x + (108*I)*Pi*x + (396*I)*nc^2*Pi*x - 
      228*Pi^2*x - 132*nc^2*Pi^2*x + 135*x^2 - 45*nc^2*x^2 + (675*I)*Pi*x^2 - 
      (225*I)*nc^2*Pi*x^2 + 99*Pi^2*x^2 + 33*nc^2*Pi^2*x^2)*H[0, 0, x])/
    (72*nc^2*Pi*(-1 + x)) + (a^3*((-324*I)*Pi + (213*I)*nc^2*Pi - 
      (51*I)*nc^4*Pi + 135*Pi^2 - 72*nc^2*Pi^2 + 9*nc^4*Pi^2 - 216*x + 
      72*nc^2*x + (612*I)*Pi*x - (603*I)*nc^2*Pi*x + (195*I)*nc^4*Pi*x - 
      37*Pi^2*x + 18*nc^2*Pi^2*x - 2*nc^4*Pi^2*x + 171*x^2 - 57*nc^2*x^2 - 
      (414*I)*Pi*x^2 + (432*I)*nc^2*Pi*x^2 - (144*I)*nc^4*Pi*x^2 - 
      170*Pi^2*x^2 + 100*nc^2*Pi^2*x^2 - 18*nc^4*Pi^2*x^2 + 45*x^3 - 
      15*nc^2*x^3 + (225*I)*Pi*x^3 - (75*I)*nc^2*Pi*x^3 + 42*Pi^2*x^3 - 
      42*nc^2*Pi^2*x^3 + 14*nc^4*Pi^2*x^3)*H[0, 1, x])/
    (24*nc^2*Pi*(-1 + x)*x) + (a^3*((-72*I)*Pi + (24*I)*nc^2*Pi + 45*Pi^2 - 
      39*nc^2*Pi^2 - 216*x + 72*nc^2*x + (123*I)*Pi*x + (155*I)*nc^2*Pi*x - 
      20*Pi^2*x + 26*nc^2*Pi^2*x + 171*x^2 - 57*nc^2*x^2 + (108*I)*Pi*x^2 - 
      (12*I)*nc^2*Pi*x^2 - 76*Pi^2*x^2 + 8*nc^2*Pi^2*x^2 + 45*x^3 - 
      15*nc^2*x^3 + (225*I)*Pi*x^3 - (75*I)*nc^2*Pi*x^3 + 33*Pi^2*x^3 + 
      11*nc^2*Pi^2*x^3)*H[1, 0, x])/(24*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-432 - 235*nc^2 + 221*nc^4 + (306*I)*Pi - (258*I)*nc^2*Pi + 
      (84*I)*nc^4*Pi - 153*Pi^2 + 144*nc^2*Pi^2 - 42*nc^4*Pi^2 + 381*x - 
      153*nc^2*x + 18*nc^4*x - (117*I)*Pi*x + (177*I)*nc^2*Pi*x - 
      (72*I)*nc^4*Pi*x - 128*Pi^2*x + 110*nc^2*Pi^2*x - 30*nc^4*Pi^2*x + 
      45*x^2 - 15*nc^2*x^2 + (225*I)*Pi*x^2 - (75*I)*nc^2*Pi*x^2 + 
      42*Pi^2*x^2 - 42*nc^2*Pi^2*x^2 + 14*nc^4*Pi^2*x^2)*H[1, 1, x])/
    (24*nc^2*Pi*x) + ((a^3*nf^2)/(18*Pi) - 
     (a^3*(-369 + 34*nc^2 + 93*nc^4 - (216*I)*Pi - (78*I)*nc^2*Pi + 
        (96*I)*nc^4*Pi + 78*Pi^2 - 45*nc^2*Pi^2 + 3*nc^4*Pi^2))/
      (144*nc^2*Pi) + (a^3*(-10 - nc^2 - (4*I)*Pi + 10*x + nc^2*x + 
        (8*I)*Pi*x - (4*I)*nc^2*Pi*x)*H[0, x])/(4*nc^2*Pi*(-1 + x)) + 
     ((I/8)*a^3*(-2 + nc^2)*(-6*Pi + 6*nc^2*Pi + (10*I)*x + I*nc^2*x - 
        8*Pi*x + 4*nc^2*Pi*x)*H[1, x])/(nc^2*Pi*x) + 
     nf*((a^3*(-26 + 4*nc^2 - (15*I)*Pi + (6*I)*nc^2*Pi))/(36*nc*Pi) - 
       (a^3*H[0, x])/(2*nc*Pi) + (a^3*(-2 + nc^2)*H[1, x])/(4*nc*Pi)) + 
     (a^3*(-1 - 3*nc^2 + 3*x + nc^2*x)*H[0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*H[0, 1, x])/(2*nc^2*Pi) - (a^3*(-3 + nc^2)*H[1, 0, x])/
      (2*nc^2*Pi) + (a^3*(-6 + 9*nc^2 - 3*nc^4 + 6*x - 6*nc^2*x + 2*nc^4*x)*
       H[1, 1, x])/(4*nc^2*Pi*x))/ep^2 + 
   (a^3*(52 + 14*nc^2 - (7*I)*Pi - I*nc^2*Pi + 33*x - 3*nc^2*x + (8*I)*Pi*x + 
      (4*I)*nc^2*Pi*x - 12*x^2 + 4*nc^2*x^2 - (33*I)*Pi*x^2 - 
      (11*I)*nc^2*Pi*x^2)*H[0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
   (a^3*((-30*I)*Pi + (24*I)*nc^2*Pi - (6*I)*nc^4*Pi + 30*x - 10*nc^2*x + 
      (10*I)*Pi*x - (4*I)*nc^2*Pi*x + 102*x^2 - 34*nc^2*x^2 - (76*I)*Pi*x^2 + 
      (80*I)*nc^2*Pi*x^2 - (28*I)*nc^4*Pi*x^2 - 99*x^3 + 33*nc^2*x^3 + 
      (84*I)*Pi*x^3 - (84*I)*nc^2*Pi*x^3 + (28*I)*nc^4*Pi*x^3)*H[0, 0, 1, x])/
    (8*nc^2*Pi*(-1 + x)*x) + (a^3*((-36*I)*Pi + (12*I)*nc^2*Pi + 30*x - 
      10*nc^2*x + (14*I)*Pi*x - (6*I)*nc^2*Pi*x + 102*x^2 - 34*nc^2*x^2 + 
      (80*I)*Pi*x^2 + (16*I)*nc^2*Pi*x^2 - 99*x^3 + 33*nc^2*x^3 - 
      (66*I)*Pi*x^3 - (22*I)*nc^2*Pi*x^3)*H[0, 1, 0, x])/
    (8*nc^2*Pi*(-1 + x)*x) + (a^3*(108 - 71*nc^2 + 17*nc^4 - (54*I)*Pi + 
      (54*I)*nc^2*Pi - (18*I)*nc^4*Pi - 222*x + 207*nc^2*x - 65*nc^4*x + 
      (26*I)*Pi*x - (22*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x + 288*x^2 - 
      194*nc^2*x^2 + 48*nc^4*x^2 - (44*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 - 
      (16*I)*nc^4*Pi*x^2 - 174*x^3 + 58*nc^2*x^3 + (84*I)*Pi*x^3 - 
      (84*I)*nc^2*Pi*x^3 + (28*I)*nc^4*Pi*x^3)*H[0, 1, 1, x])/
    (8*nc^2*Pi*(-1 + x)*x) + (a^3*((27*I)*Pi - (9*I)*nc^2*Pi + 156*x + 
      46*nc^2*x - (6*I)*Pi*x - 153*x^2 + 63*nc^2*x^2 + (24*I)*Pi*x^2 + 
      (24*I)*nc^2*Pi*x^2 + 189*x^3 - 63*nc^2*x^3 - (99*I)*Pi*x^3 - 
      (33*I)*nc^2*Pi*x^3)*H[1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(24 - 8*nc^2 - (60*I)*Pi + (36*I)*nc^2*Pi - (6*I)*nc^4*Pi + 15*x - 
      5*nc^2*x + (28*I)*Pi*x - (16*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x - 90*x^2 + 
      30*nc^2*x^2 - (76*I)*Pi*x^2 + (72*I)*nc^2*Pi*x^2 - (24*I)*nc^4*Pi*x^2 + 
      51*x^3 - 17*nc^2*x^3 + (84*I)*Pi*x^3 - (84*I)*nc^2*Pi*x^3 + 
      (28*I)*nc^4*Pi*x^3)*H[1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(24 - 8*nc^2 - (18*I)*Pi - (42*I)*nc^2*Pi + 15*x - 5*nc^2*x + 
      (36*I)*nc^2*Pi*x - 90*x^2 + 30*nc^2*x^2 + (80*I)*Pi*x^2 + 
      (24*I)*nc^2*Pi*x^2 + 51*x^3 - 17*nc^2*x^3 - (66*I)*Pi*x^3 - 
      (22*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-93 + 48*nc^2 - 7*nc^4 + (24*I)*Pi - (30*I)*nc^2*Pi + 
      (12*I)*nc^4*Pi + 24*x - 47*nc^2*x + 20*nc^4*x + (20*I)*Pi*x - 
      (22*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 12*x^2 + 4*nc^2*x^2 + 
      (42*I)*Pi*x^2 - (42*I)*nc^2*Pi*x^2 + (14*I)*nc^4*Pi*x^2)*H[1, 1, 1, x])/
    (4*nc^2*Pi*x) - (a^3*(41 + 19*nc^2 - 10*x + 2*nc^2*x + 33*x^2 + 
      11*nc^2*x^2)*H[0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
   (a^3*(-3 + nc^2)*(1 + x)*H[0, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)) + 
   (a^3*(-3 + nc^2)*(1 + x)*H[0, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
   (a^3*(-15 + 12*nc^2 - 3*nc^4 - x - 32*x^2 + 38*nc^2*x^2 - 14*nc^4*x^2 + 
      42*x^3 - 42*nc^2*x^3 + 14*nc^4*x^3)*H[0, 0, 1, 1, x])/
    (4*nc^2*Pi*(-1 + x)*x) - (a^3*(11 - 3*nc^2 - 34*x - 10*nc^2*x + 33*x^2 + 
      11*nc^2*x^2)*H[0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
   (a^3*(-3 + nc^2)*(-3 + x + x^2)*H[0, 1, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-3 + nc^2)*(-3 + x + x^2)*H[0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(75 - 57*nc^2 + 15*nc^4 + 34*x - 32*nc^2*x + 10*nc^4*x + 42*x^2 - 
      42*nc^2*x^2 + 14*nc^4*x^2)*H[0, 1, 1, 1, x])/(4*nc^2*Pi*x) - 
   (a^3*(11 - 3*nc^2 - 10*x - 2*nc^2*x + 33*x^2 + 11*nc^2*x^2)*
     H[1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
   (a^3*(-3 + nc^2)*(3 - x + 2*x^2)*H[1, 0, 0, 1, x])/
    (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(3 - x + 2*x^2)*
     H[1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(39 - 21*nc^2 + 3*nc^4 + 10*x - 8*nc^2*x + 2*nc^4*x + 42*x^2 - 
      42*nc^2*x^2 + 14*nc^4*x^2)*H[1, 0, 1, 1, x])/(4*nc^2*Pi*x) - 
   (a^3*(9 + 21*nc^2 - 6*x - 16*nc^2*x - 34*x^2 - 14*nc^2*x^2 + 33*x^3 + 
      11*nc^2*x^3)*H[1, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-3 + nc^2)*(3 + x)*H[1, 1, 0, 1, x])/(2*nc^2*Pi*x) + 
   (a^3*(-3 + nc^2)*(3 + x)*H[1, 1, 1, 0, x])/(2*nc^2*Pi*x) - 
   (a^3*(60 - 63*nc^2 + 21*nc^4 + 17*x - 18*nc^2*x + 6*nc^4*x + 21*x^2 - 
      21*nc^2*x^2 + 7*nc^4*x^2)*H[1, 1, 1, 1, x])/(2*nc^2*Pi*x) + 
   (a^3*H[0, x]*(-3024 - 1824*nc^2 - (540*I)*Pi - (44*I)*nc^2*Pi - 234*Pi^2 + 
      392*nc^2*Pi^2 + (78*I)*Pi^3 - (6*I)*nc^2*Pi^3 + 3024*x + 1824*nc^2*x + 
      (1170*I)*Pi*x + (1458*I)*nc^2*Pi*x - 24*Pi^2*x - 942*nc^2*Pi^2*x + 
      (72*I)*nc^2*Pi^3*x - 747*Pi^2*x^2 + 249*nc^2*Pi^2*x^2 - 
      (198*I)*Pi^3*x^2 - (66*I)*nc^2*Pi^3*x^2 + 852*Zeta[3] - 
      60*nc^2*Zeta[3] - 2112*x*Zeta[3] + 312*nc^2*x*Zeta[3] + 
      1188*x^2*Zeta[3] + 396*nc^2*x^2*Zeta[3]))/(144*nc^2*Pi*(-1 + x)) + 
   (a^3*(-932715 - 782780*nc^2 - 121825*nc^4 - (720900*I)*Pi - 
      (836880*I)*nc^2*Pi - (285900*I)*nc^4*Pi + 304560*Pi^2 + 
      205200*nc^2*Pi^2 + 60600*nc^4*Pi^2 + (125280*I)*Pi^3 + 
      (104760*I)*nc^2*Pi^3 - (5760*I)*nc^4*Pi^3 - 8316*Pi^4 - 936*nc^2*Pi^4 - 
      432*nc^4*Pi^4 + 932715*x + 782780*nc^2*x + 121825*nc^4*x + 
      (720900*I)*Pi*x + (836880*I)*nc^2*Pi*x + (285900*I)*nc^4*Pi*x - 
      353160*Pi^2*x - 189000*nc^2*Pi^2*x - 60600*nc^4*Pi^2*x - 
      (265680*I)*Pi^3*x + (21240*I)*nc^2*Pi^3*x + (5760*I)*nc^4*Pi^3*x - 
      40284*Pi^4*x + 6408*nc^2*Pi^4*x - 6300*nc^4*Pi^4*x + 48600*Pi^2*x^2 - 
      16200*nc^2*Pi^2*x^2 + (243000*I)*Pi^3*x^2 - (81000*I)*nc^2*Pi^3*x^2 + 
      49896*Pi^4*x^2 - 5544*nc^2*Pi^4*x^2 + 5544*nc^4*Pi^4*x^2 + 
      537840*Zeta[3] - 470160*nc^2*Zeta[3] - 240480*nc^4*Zeta[3] + 
      (289440*I)*Pi*Zeta[3] - (95040*I)*nc^2*Pi*Zeta[3] + 
      (12960*I)*nc^4*Pi*Zeta[3] - 2611440*x*Zeta[3] + 686160*nc^2*x*Zeta[3] + 
      240480*nc^4*x*Zeta[3] - (1416960*I)*Pi*x*Zeta[3] + 
      (626400*I)*nc^2*Pi*x*Zeta[3] - (155520*I)*nc^4*Pi*x*Zeta[3] + 
      1458000*x^2*Zeta[3] - 486000*nc^2*x^2*Zeta[3] + 
      (972000*I)*Pi*x^2*Zeta[3] - (401760*I)*nc^2*Pi*x^2*Zeta[3] + 
      (181440*I)*nc^4*Pi*x^2*Zeta[3]))/(51840*nc^2*Pi*(-1 + x)) + 
   (a^3*H[1, x]*((-864*I)*Pi - (470*I)*nc^2*Pi + (442*I)*nc^4*Pi + 216*Pi^2 + 
      69*nc^2*Pi^2 - 95*nc^4*Pi^2 + (102*I)*Pi^3 - (108*I)*nc^2*Pi^3 + 
      (6*I)*nc^4*Pi^3 - 1008*x - 104*nc^2*x + 304*nc^4*x + (474*I)*Pi*x + 
      (404*I)*nc^2*Pi*x - (274*I)*nc^4*Pi*x + 185*Pi^2*x - 104*nc^2*Pi^2*x + 
      26*nc^4*Pi^2*x - (16*I)*Pi^3*x + (46*I)*nc^2*Pi^3*x - 
      (2*I)*nc^4*Pi^3*x + 1008*x^2 + 104*nc^2*x^2 - 304*nc^4*x^2 + 
      (390*I)*Pi*x^2 + (66*I)*nc^2*Pi*x^2 - (168*I)*nc^4*Pi*x^2 - 
      602*Pi^2*x^2 + 102*nc^2*Pi^2*x^2 + 69*nc^4*Pi^2*x^2 + 
      (72*I)*nc^2*Pi^3*x^2 - (4*I)*nc^4*Pi^3*x^2 + 201*Pi^2*x^3 - 
      67*nc^2*Pi^2*x^3 - (66*I)*Pi^3*x^3 - (22*I)*nc^2*Pi^3*x^3 - 
      432*Zeta[3] + 252*nc^2*Zeta[3] + 108*nc^4*Zeta[3] + 620*x*Zeta[3] - 
      480*nc^2*x*Zeta[3] - 8*nc^4*x*Zeta[3] - 704*x^2*Zeta[3] + 
      168*nc^2*x^2*Zeta[3] - 100*nc^4*x^2*Zeta[3] + 396*x^3*Zeta[3] + 
      132*nc^2*x^3*Zeta[3]))/(48*nc^2*Pi*(-1 + x)*x) + 
   nf*((a^3*(168 - (4*I)*Pi - 11*Pi^2 - 168*x - (108*I)*Pi*x + 39*Pi^2*x)*
       H[0, x])/(36*nc*Pi*(-1 + x)) - 
     (a^3*(-2 + nc^2)*((-44*I)*Pi + 14*Pi^2 - 56*x - (36*I)*Pi*x + 13*Pi^2*x)*
       H[1, x])/(24*nc*Pi*x) + ((I/9)*a^3*(28*I - 3*Pi + 9*Pi*x)*H[0, 0, x])/
      (nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[0, 1, x])/(nc*x) + 
     ((I/3)*a^3*(-1 + 3*x)*H[1, 0, x])/(nc*(-1 + x)) + 
     ((I/6)*a^3*(-2 + nc^2)*(11*I + 3*Pi + 3*Pi*x)*H[1, 1, x])/(nc*Pi*x) + 
     (a^3*(1 + x)*H[0, 0, 0, x])/(nc*Pi*(-1 + x)) - 
     (a^3*(-2 + nc^2)*(1 + x)*H[0, 1, 1, x])/(2*nc*Pi*x) + 
     (a^3*(-1 + 3*x)*H[1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
     (a^3*(-2 + nc^2)*(3 + x)*H[1, 1, 1, x])/(2*nc*Pi*x) + 
     (a^3*(4258 + 1757*nc^2 + (3054*I)*Pi + (2088*I)*nc^2*Pi - 972*Pi^2 - 
        498*nc^2*Pi^2 - (243*I)*Pi^3 + (18*I)*nc^2*Pi^3 - 4258*x - 
        1757*nc^2*x - (3054*I)*Pi*x - (2088*I)*nc^2*Pi*x + 972*Pi^2*x + 
        498*nc^2*Pi^2*x + (315*I)*Pi^3*x - (18*I)*nc^2*Pi^3*x - 198*Zeta[3] + 
        1062*nc^2*Zeta[3] - 234*x*Zeta[3] - 1062*nc^2*x*Zeta[3]))/
      (648*nc*Pi*(-1 + x))) + ((a^3*nf^2*(5 + (3*I)*Pi))/(27*Pi) + 
     (a^3*(-90 - 33*nc^2 - (18*I)*Pi - (28*I)*nc^2*Pi + 8*Pi^2 - nc^2*Pi^2 + 
        90*x + 33*nc^2*x + (60*I)*Pi*x + (30*I)*nc^2*Pi*x - 26*Pi^2*x + 
        7*nc^2*Pi^2*x)*H[0, x])/(12*nc^2*Pi*(-1 + x)) - 
     (a^3*(-2 + nc^2)*((45*I)*Pi + (21*I)*nc^2*Pi - 27*Pi^2 + 9*nc^2*Pi^2 + 
        90*x + 33*nc^2*x + (60*I)*Pi*x + (30*I)*nc^2*Pi*x - 26*Pi^2*x + 
        7*nc^2*Pi^2*x)*H[1, x])/(24*nc^2*Pi*x) + 
     (a^3*(3 - 5*nc^2 + (6*I)*Pi + 18*x + 6*nc^2*x + (12*I)*Pi*x + 
        (12*I)*nc^2*Pi*x)*H[0, 0, x])/(6*nc^2*Pi*(-1 + x)) + 
     (a^3*((-15*I)*Pi + (12*I)*nc^2*Pi - (3*I)*nc^4*Pi - 12*x + 4*nc^2*x + 
        (5*I)*Pi*x - (4*I)*nc^2*Pi*x + I*nc^4*Pi*x + 12*x^2 - 4*nc^2*x^2 + 
        (16*I)*Pi*x^2 - (10*I)*nc^2*Pi*x^2 + (2*I)*nc^4*Pi*x^2)*H[0, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*((-9*I)*Pi + (3*I)*nc^2*Pi - 12*x + 
        4*nc^2*x + (3*I)*Pi*x - I*nc^2*Pi*x + 12*x^2 - 4*nc^2*x^2 + 
        (8*I)*Pi*x^2)*H[1, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-30 + nc^2 + 7*nc^4 + (36*I)*Pi - (48*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 24*x - 24*nc^2*x + 8*nc^4*x + (32*I)*Pi*x - 
        (36*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x)*H[1, 1, x])/(8*nc^2*Pi*x) + 
     nf*(-(a^3*(1018 + 192*nc^2 + (624*I)*Pi + (228*I)*nc^2*Pi - 189*Pi^2 + 
           45*nc^2*Pi^2))/(432*nc*Pi) + 
       (a^3*(9 + (2*I)*Pi - 9*x - (6*I)*Pi*x)*H[0, x])/(6*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*((2*I)*Pi + 3*x + (2*I)*Pi*x)*H[1, x])/(4*nc*Pi*x) - 
       (2*a^3*H[0, 0, x])/(3*nc*Pi*(-1 + x)) - (a^3*(-2 + nc^2)*H[1, 1, x])/
        (2*nc*Pi*x)) + (a^3*(7 + 5*nc^2 - 2*x + 2*nc^2*x)*H[0, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)) - (a^3*(-3 + nc^2)*H[0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)) - (a^3*(-3 + nc^2)*H[0, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)) - (a^3*(15 - 12*nc^2 + 3*nc^4 + 4*x - 6*nc^2*x + 
        2*nc^4*x)*H[0, 1, 1, x])/(4*nc^2*Pi*x) + 
     (a^3*(3 - nc^2 - 2*x + 2*nc^2*x)*H[1, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) + 
     (3*a^3*(-3 + nc^2)*H[1, 0, 1, x])/(4*nc^2*Pi*x) + 
     (3*a^3*(-3 + nc^2)*H[1, 1, 0, x])/(4*nc^2*Pi*x) - 
     (a^3*(39 - 45*nc^2 + 15*nc^4 + 4*x - 6*nc^2*x + 2*nc^4*x)*H[1, 1, 1, x])/
      (4*nc^2*Pi*x) + (a^3*(-12015 - 4876*nc^2 + 707*nc^4 - (8856*I)*Pi - 
        (5664*I)*nc^2*Pi - (144*I)*nc^4*Pi + 2700*Pi^2 + 1998*nc^2*Pi^2 - 
        666*nc^4*Pi^2 + (720*I)*Pi^3 - (216*I)*nc^2*Pi^3 + 12015*x + 
        4876*nc^2*x - 707*nc^4*x + (8856*I)*Pi*x + (5664*I)*nc^2*Pi*x + 
        (144*I)*nc^4*Pi*x - 2700*Pi^2*x - 1998*nc^2*Pi^2*x + 
        666*nc^4*Pi^2*x - (1008*I)*Pi^3*x + (504*I)*nc^2*Pi^3*x + 
        3312*Zeta[3] - 3816*nc^2*Zeta[3] + 504*nc^4*Zeta[3] - 
        1584*x*Zeta[3] + 2088*nc^2*x*Zeta[3] - 504*nc^4*x*Zeta[3]))/
      (1728*nc^2*Pi*(-1 + x)))/ep + 
   ep*((a^3*(1815 - 1147*nc^2 - (1665*I)*Pi - (379*I)*nc^2*Pi - 118*Pi^2 + 
        22*nc^2*Pi^2 + 4380*x + 252*nc^2*x + (1545*I)*Pi*x - 
        (213*I)*nc^2*Pi*x + 160*Pi^2*x + 72*nc^2*Pi^2*x - 1188*x^2 + 
        396*nc^2*x^2 - (2592*I)*Pi*x^2 + (312*I)*nc^2*Pi*x^2 + 66*Pi^2*x^2 + 
        22*nc^2*Pi^2*x^2)*H[0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)) - 
     (a^3*((720*I)*Pi - (978*I)*nc^2*Pi + (390*I)*nc^4*Pi - 270*Pi^2 + 
        144*nc^2*Pi^2 - 18*nc^4*Pi^2 - 99*x + 33*nc^2*x - (2085*I)*Pi*x + 
        (2667*I)*nc^2*Pi*x - (957*I)*nc^4*Pi*x + 2*Pi^2*x + 12*nc^2*Pi^2*x - 
        8*nc^4*Pi^2*x - 3915*x^2 + 1305*nc^2*x^2 + (4833*I)*Pi*x^2 - 
        (4629*I)*nc^2*Pi*x^2 + (1431*I)*nc^4*Pi*x^2 - 200*Pi^2*x^2 + 
        364*nc^2*Pi^2*x^2 - 156*nc^4*Pi^2*x^2 + 4068*x^3 - 1356*nc^2*x^3 - 
        (2178*I)*Pi*x^3 + (1854*I)*nc^2*Pi*x^3 - (564*I)*nc^4*Pi*x^3 + 
        420*Pi^2*x^3 - 420*nc^2*Pi^2*x^3 + 140*nc^4*Pi^2*x^3)*H[0, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x) + (a^3*((-576*I)*Pi + (192*I)*nc^2*Pi - 
        72*Pi^2 - 24*nc^2*Pi^2 + 99*x - 33*nc^2*x - (531*I)*Pi*x - 
        (1237*I)*nc^2*Pi*x + 48*Pi^2*x + 8*nc^2*Pi^2*x + 3915*x^2 - 
        1305*nc^2*x^2 + (2421*I)*Pi*x^2 + (87*I)*nc^2*Pi*x^2 - 64*Pi^2*x^2 - 
        24*nc^2*Pi^2*x^2 - 4068*x^3 + 1356*nc^2*x^3 - (3042*I)*Pi*x^3 + 
        (462*I)*nc^2*Pi*x^3 + 132*Pi^2*x^3 + 44*nc^2*Pi^2*x^3)*H[0, 1, 0, x])/
      (48*nc^2*Pi*(-1 + x)*x) - (a^3*(-4089 + 1855*nc^2 - 185*nc^4 + 
        (1116*I)*Pi - (1212*I)*nc^2*Pi + (456*I)*nc^4*Pi - 630*Pi^2 + 
        396*nc^2*Pi^2 - 84*nc^4*Pi^2 + 9741*x - 6607*nc^2*x + 1589*nc^4*x - 
        (2415*I)*Pi*x + (2703*I)*nc^2*Pi*x - (939*I)*nc^4*Pi*x + 262*Pi^2*x - 
        136*nc^2*Pi^2*x + 22*nc^4*Pi^2*x - 12600*x^2 + 7068*nc^2*x^2 - 
        1404*nc^4*x^2 + (3333*I)*Pi*x^2 - (3297*I)*nc^2*Pi*x^2 + 
        (1047*I)*nc^4*Pi*x^2 + 20*Pi^2*x^2 + 116*nc^2*Pi^2*x^2 - 
        68*nc^4*Pi^2*x^2 + 6948*x^3 - 2316*nc^2*x^3 - (1728*I)*Pi*x^3 + 
        (1704*I)*nc^2*Pi*x^3 - (564*I)*nc^4*Pi*x^3 + 336*Pi^2*x^3 - 
        336*nc^2*Pi^2*x^3 + 112*nc^4*Pi^2*x^3)*H[0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x) + (a^3*((-1296*I)*Pi + (432*I)*nc^2*Pi + 
        54*Pi^2 + 414*nc^2*Pi^2 + 8595*x + 197*nc^2*x - (9*I)*Pi*x - 
        (3855*I)*nc^2*Pi*x + 258*Pi^2*x - 390*nc^2*Pi^2*x - 10800*x^2 + 
        7776*nc^2*x^2 - (2277*I)*Pi*x^2 + (1449*I)*nc^2*Pi*x^2 - 
        276*Pi^2*x^2 - 300*nc^2*Pi^2*x^2 + 17226*x^3 - 5742*nc^2*x^3 - 
        (3726*I)*Pi*x^3 - (414*I)*nc^2*Pi*x^3 + 792*Pi^2*x^3 + 
        264*nc^2*Pi^2*x^3)*H[1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(216 - 72*nc^2 + (1128*I)*Pi - (1032*I)*nc^2*Pi + (336*I)*nc^4*Pi - 
        546*Pi^2 + 330*nc^2*Pi^2 - 54*nc^4*Pi^2 - 1809*x + 603*nc^2*x - 
        (2469*I)*Pi*x + (2577*I)*nc^2*Pi*x - (843*I)*nc^4*Pi*x + 338*Pi^2*x - 
        178*nc^2*Pi^2*x + 20*nc^4*Pi^2*x + 4455*x^2 - 1485*nc^2*x^2 + 
        (5517*I)*Pi*x^2 - (4065*I)*nc^2*Pi*x^2 + (1071*I)*nc^4*Pi*x^2 + 
        88*Pi^2*x^2 - 12*nc^2*Pi^2*x^2 - 16*nc^4*Pi^2*x^2 - 2862*x^3 + 
        954*nc^2*x^3 - (3528*I)*Pi*x^3 + (2304*I)*nc^2*Pi*x^3 - 
        (564*I)*nc^4*Pi*x^3 + 168*Pi^2*x^3 - 168*nc^2*Pi^2*x^3 + 
        56*nc^4*Pi^2*x^3)*H[1, 0, 1, x])/(48*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-216 + 72*nc^2 - (384*I)*Pi - (48*I)*nc^2*Pi + 72*Pi^2 + 
        312*nc^2*Pi^2 + 1809*x - 603*nc^2*x + (363*I)*Pi*x - 
        (1711*I)*nc^2*Pi*x - 50*Pi^2*x - 238*nc^2*Pi^2*x - 4455*x^2 + 
        1485*nc^2*x^2 - (27*I)*Pi*x^2 + (879*I)*nc^2*Pi*x^2 - 316*Pi^2*x^2 - 
        196*nc^2*Pi^2*x^2 + 2862*x^3 - 954*nc^2*x^3 - (1692*I)*Pi*x^3 + 
        (12*I)*nc^2*Pi*x^3 + 330*Pi^2*x^3 + 110*nc^2*Pi^2*x^3)*H[1, 1, 0, x])/
      (48*nc^2*Pi*(-1 + x)*x) - (a^3*(4293 + 51*nc^2 - 837*nc^4 - 
        (1008*I)*Pi + (780*I)*nc^2*Pi - (288*I)*nc^4*Pi + 450*Pi^2 - 
        450*nc^2*Pi^2 + 138*nc^4*Pi^2 - 3822*x + 3402*nc^2*x - 1104*nc^4*x + 
        (1083*I)*Pi*x - (747*I)*nc^2*Pi*x + (171*I)*nc^4*Pi*x + 392*Pi^2*x - 
        344*nc^2*Pi^2*x + 100*nc^4*Pi^2*x + 18*x^2 - 6*nc^2*x^2 - 
        (3078*I)*Pi*x^2 + (2154*I)*nc^2*Pi*x^2 - (564*I)*nc^4*Pi*x^2 + 
        84*Pi^2*x^2 - 84*nc^2*Pi^2*x^2 + 28*nc^4*Pi^2*x^2)*H[1, 1, 1, x])/
      (48*nc^2*Pi*x) + (a^3*(-3237 - 607*nc^2 + (228*I)*Pi + (60*I)*nc^2*Pi - 
        1263*x + 531*nc^2*x - (1632*I)*Pi*x - (816*I)*nc^2*Pi*x - 108*x^2 - 
        516*nc^2*x^2 + (1980*I)*Pi*x^2 + (660*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)) + 
     (a^3*((-15*I)*Pi + (12*I)*nc^2*Pi - (3*I)*nc^4*Pi - 27*x + 9*nc^2*x + 
        (5*I)*Pi*x + (2*I)*nc^2*Pi*x - (2*I)*nc^4*Pi*x - 168*x^2 + 
        56*nc^2*x^2 - (122*I)*Pi*x^2 + (132*I)*nc^2*Pi*x^2 - 
        (46*I)*nc^4*Pi*x^2 + 183*x^3 - 61*nc^2*x^3 + (126*I)*Pi*x^3 - 
        (126*I)*nc^2*Pi*x^3 + (42*I)*nc^4*Pi*x^3)*H[0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*((-18*I)*Pi + (6*I)*nc^2*Pi - 27*x + 
        9*nc^2*x + (9*I)*Pi*x + (3*I)*nc^2*Pi*x - 168*x^2 + 56*nc^2*x^2 - 
        (168*I)*Pi*x^2 - (84*I)*nc^2*Pi*x^2 + 183*x^3 - 61*nc^2*x^3 + 
        (165*I)*Pi*x^3 + (55*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(240 - 326*nc^2 + 130*nc^4 - (108*I)*Pi + 
        (108*I)*nc^2*Pi - (36*I)*nc^4*Pi - 683*x + 885*nc^2*x - 319*nc^4*x + 
        (52*I)*Pi*x - (28*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 1347*x^2 - 
        1455*nc^2*x^2 + 477*nc^4*x^2 - (520*I)*Pi*x^2 + (496*I)*nc^2*Pi*x^2 - 
        (160*I)*nc^4*Pi*x^2 - 390*x^3 + 506*nc^2*x^3 - 188*nc^4*x^3 + 
        (504*I)*Pi*x^3 - (504*I)*nc^2*Pi*x^3 + (168*I)*nc^4*Pi*x^3)*
       H[0, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((648*I)*Pi - (216*I)*nc^2*Pi - 1665*x - 859*nc^2*x - 
        (144*I)*Pi*x + (144*I)*nc^2*Pi*x + 2853*x^2 - 57*nc^2*x^2 - 
        (2760*I)*Pi*x^2 - (936*I)*nc^2*Pi*x^2 - 3618*x^3 + 654*nc^2*x^3 + 
        (2376*I)*Pi*x^3 + (792*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, x])/
      (48*nc^2*Pi*(-1 + x)*x) + (a^3*(96 - 32*nc^2 - (60*I)*Pi + 
        (36*I)*nc^2*Pi - (6*I)*nc^4*Pi - 129*x + 43*nc^2*x + (12*I)*Pi*x + 
        (4*I)*nc^2*Pi*x - (4*I)*nc^4*Pi*x + 276*x^2 - 92*nc^2*x^2 - 
        (60*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 - (64*I)*nc^4*Pi*x^2 - 294*x^3 + 
        98*nc^2*x^3 + (168*I)*Pi*x^3 - (168*I)*nc^2*Pi*x^3 + 
        (56*I)*nc^4*Pi*x^3)*H[0, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(96 - 32*nc^2 + (72*I)*Pi - (72*I)*nc^2*Pi - 129*x + 43*nc^2*x - 
        (44*I)*Pi*x + (60*I)*nc^2*Pi*x + 276*x^2 - 92*nc^2*x^2 - 
        (476*I)*Pi*x^2 - (164*I)*nc^2*Pi*x^2 - 294*x^3 + 98*nc^2*x^3 + 
        (396*I)*Pi*x^3 + (132*I)*nc^2*Pi*x^3)*H[0, 1, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(996 - 752*nc^2 + 220*nc^4 - (96*I)*Pi + 
        (120*I)*nc^2*Pi - (48*I)*nc^4*Pi - 1951*x + 1815*nc^2*x - 
        573*nc^4*x + (80*I)*Pi*x - (64*I)*nc^2*Pi*x + (16*I)*nc^4*Pi*x + 
        2815*x^2 - 2059*nc^2*x^2 + 541*nc^4*x^2 - (248*I)*Pi*x^2 + 
        (256*I)*nc^2*Pi*x^2 - (80*I)*nc^4*Pi*x^2 - 1860*x^3 + 996*nc^2*x^3 - 
        188*nc^4*x^3 + (336*I)*Pi*x^3 - (336*I)*nc^2*Pi*x^3 + 
        (112*I)*nc^4*Pi*x^3)*H[0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-108*I)*Pi + (36*I)*nc^2*Pi - 1023*x - 349*nc^2*x + (12*I)*Pi*x - 
        (4*I)*nc^2*Pi*x + 863*x^2 - 243*nc^2*x^2 - (40*I)*Pi*x^2 - 
        (88*I)*nc^2*Pi*x^2 - 1380*x^3 + 276*nc^2*x^3 + (264*I)*Pi*x^3 + 
        (88*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(72 - 24*nc^2 - (114*I)*Pi - (6*I)*nc^2*Pi + (30*I)*nc^4*Pi - 
        303*x + 101*nc^2*x + (94*I)*Pi*x - (30*I)*nc^2*Pi*x - 
        (8*I)*nc^4*Pi*x + 354*x^2 - 118*nc^2*x^2 - (532*I)*Pi*x^2 + 
        (544*I)*nc^2*Pi*x^2 - (184*I)*nc^4*Pi*x^2 - 231*x^3 + 77*nc^2*x^3 + 
        (504*I)*Pi*x^3 - (504*I)*nc^2*Pi*x^3 + (168*I)*nc^4*Pi*x^3)*
       H[1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(72 - 24*nc^2 - (90*I)*Pi + (174*I)*nc^2*Pi - 303*x + 101*nc^2*x + 
        (50*I)*Pi*x - (126*I)*nc^2*Pi*x + 354*x^2 - 118*nc^2*x^2 - 
        (84*I)*Pi*x^2 - (92*I)*nc^2*Pi*x^2 - 231*x^3 + 77*nc^2*x^3 + 
        (132*I)*Pi*x^3 + (44*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(616 - 424*nc^2 + 112*nc^4 - (156*I)*Pi - 
        (12*I)*nc^2*Pi + (36*I)*nc^4*Pi - 1369*x + 1041*nc^2*x - 281*nc^4*x + 
        (100*I)*Pi*x - (20*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 2187*x^2 - 
        1471*nc^2*x^2 + 357*nc^4*x^2 - (1096*I)*Pi*x^2 + 
        (1088*I)*nc^2*Pi*x^2 - (360*I)*nc^4*Pi*x^2 - 1434*x^3 + 
        854*nc^2*x^3 - 188*nc^4*x^3 + (1008*I)*Pi*x^3 - 
        (1008*I)*nc^2*Pi*x^3 + (336*I)*nc^4*Pi*x^3)*H[1, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(-672 + 48*nc^2 + (324*I)*Pi + 
        (468*I)*nc^2*Pi + 1497*x - 2089*nc^2*x - (48*I)*Pi*x - 
        (408*I)*nc^2*Pi*x - 1215*x^2 + 1275*nc^2*x^2 - (1248*I)*Pi*x^2 - 
        (384*I)*nc^2*Pi*x^2 - 1350*x^3 - 102*nc^2*x^3 + (1188*I)*Pi*x^3 + 
        (396*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-108*I)*Pi + (24*I)*nc^4*Pi + 219*x - 73*nc^2*x + (60*I)*Pi*x - 
        (12*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x - 378*x^2 + 126*nc^2*x^2 - 
        (348*I)*Pi*x^2 + (424*I)*nc^2*Pi*x^2 - (156*I)*nc^4*Pi*x^2 + 
        159*x^3 - 53*nc^2*x^3 + (420*I)*Pi*x^3 - (420*I)*nc^2*Pi*x^3 + 
        (140*I)*nc^4*Pi*x^3)*H[1, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((18*I)*Pi + (138*I)*nc^2*Pi + 219*x - 73*nc^2*x + (12*I)*Pi*x - 
        (112*I)*nc^2*Pi*x - 378*x^2 + 126*nc^2*x^2 - (224*I)*Pi*x^2 - 
        (88*I)*nc^2*Pi*x^2 + 159*x^3 - 53*nc^2*x^3 + (198*I)*Pi*x^3 + 
        (66*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-1080 + 644*nc^2 - 152*nc^4 + (24*I)*nc^2*Pi + 115*x - 
        479*nc^2*x + 217*nc^4*x + (16*I)*Pi*x + (8*I)*nc^2*Pi*x - 804*x^2 + 
        644*nc^2*x^2 - 188*nc^4*x^2 + (840*I)*Pi*x^2 - (840*I)*nc^2*Pi*x^2 + 
        (280*I)*nc^4*Pi*x^2)*H[1, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(107 + 41*nc^2 - 150*x - 66*nc^2*x + 231*x^2 + 77*nc^2*x^2)*
       H[0, 0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(1 + x)*H[0, 0, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(1 + x)*H[0, 0, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-15 + 12*nc^2 - 3*nc^4 + 11*x - 2*nc^4*x - 116*x^2 + 
        130*nc^2*x^2 - 46*nc^4*x^2 + 126*x^3 - 126*nc^2*x^3 + 42*nc^4*x^3)*
       H[0, 0, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(27 - 3*nc^2 - 192*x - 76*nc^2*x + 165*x^2 + 55*nc^2*x^2)*
       H[0, 0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*(-3 - x + 6*x^2)*H[0, 0, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-3 - x + 6*x^2)*
       H[0, 0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-75 + 57*nc^2 - 15*nc^4 + 5*x - 5*nc^2*x + nc^4*x - 158*x^2 + 
        188*nc^2*x^2 - 68*nc^4*x^2 + 210*x^3 - 210*nc^2*x^3 + 70*nc^4*x^3)*
       H[0, 0, 1, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(20 - 2*nc^2 - 131*x - 55*nc^2*x + 132*x^2 + 44*nc^2*x^2)*
       H[0, 1, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(-9 + 5*x + 6*x^2)*H[0, 1, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-9 + 5*x + 6*x^2)*
       H[0, 1, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-12 + 12*nc^2 - 3*nc^4 - 12*x + 8*nc^2*x - 2*nc^4*x - 54*x^2 + 
        80*nc^2*x^2 - 32*nc^4*x^2 + 84*x^3 - 84*nc^2*x^3 + 28*nc^4*x^3)*
       H[0, 1, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(27 - 21*nc^2 - 20*x + 18*nc^2*x - 116*x^2 - 42*nc^2*x^2 + 99*x^3 + 
        33*nc^2*x^3)*H[0, 1, 1, 0, 0, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-9 + 5*x + x^2)*H[0, 1, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-9 + 5*x + x^2)*
       H[0, 1, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(114 - 81*nc^2 + 21*nc^4 + 48*x - 43*nc^2*x + 14*nc^4*x + 84*x^2 - 
        84*nc^2*x^2 + 28*nc^4*x^2)*H[0, 1, 1, 1, 1, x])/(2*nc^2*Pi*x) + 
     (a^3*(7 - 2*nc^2 - 6*x - 7*nc^2*x + 33*x^2 + 11*nc^2*x^2)*
       H[1, 0, 0, 0, 0, x])/(nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(9 + x + 2*x^2)*H[1, 0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(9 + x + 2*x^2)*
       H[1, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-66 + 15*nc^4 + 38*x - 12*nc^2*x - 4*nc^4*x - 260*x^2 + 
        270*nc^2*x^2 - 92*nc^4*x^2 + 252*x^3 - 252*nc^2*x^3 + 84*nc^4*x^3)*
       H[1, 0, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-9 + 75*nc^2 + x - 55*nc^2*x - 66*x^2 - 38*nc^2*x^2 + 66*x^3 + 
        22*nc^2*x^3)*H[1, 0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (3*a^3*(-3 + nc^2)*(1 + x)*(-1 + 2*x)*H[1, 0, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) + (3*a^3*(-3 + nc^2)*(1 + x)*(-1 + 2*x)*
       H[1, 0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(135 - 45*nc^2 - 3*nc^4 + 34*x - 8*nc^2*x - 2*nc^4*x + 336*x^2 - 
        336*nc^2*x^2 + 112*nc^4*x^2)*H[1, 0, 1, 1, 1, x])/(4*nc^2*Pi*x) + 
     (a^3*(27 + 87*nc^2 - 22*x - 64*nc^2*x - 136*x^2 - 72*nc^2*x^2 + 
        165*x^3 + 55*nc^2*x^3)*H[1, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-3 - x + 6*x^2)*H[1, 1, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-3 - x + 6*x^2)*
       H[1, 1, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(36 - 3*nc^2 - 6*nc^4 + 6*x + 5*nc^2*x - 4*nc^4*x + 105*x^2 - 
        105*nc^2*x^2 + 35*nc^4*x^2)*H[1, 1, 0, 1, 1, x])/(2*nc^2*Pi*x) + 
     (a^3*(-9 + 75*nc^2 + 18*x - 60*nc^2*x - 106*x^2 - 46*nc^2*x^2 + 99*x^3 + 
        33*nc^2*x^3)*H[1, 1, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(3 + x)*H[1, 1, 1, 0, 1, x])/(2*nc^2*Pi*x) + 
     (a^3*(-3 + nc^2)*(3 + x)*H[1, 1, 1, 1, 0, x])/(2*nc^2*Pi*x) - 
     (a^3*(129 - 126*nc^2 + 42*nc^4 + 39*x - 36*nc^2*x + 12*nc^4*x + 
        147*x^2 - 147*nc^2*x^2 + 49*nc^4*x^2)*H[1, 1, 1, 1, 1, x])/
      (2*nc^2*Pi*x) + (a^3*nf^2*(608 + (486*I)*Pi - 195*Pi^2 - (45*I)*Pi^3 - 
        126*Zeta[3]))/(486*Pi) + (a^3*H[0, 0, x]*(13824 + 43456*nc^2 + 
        (34776*I)*Pi - (5892*I)*nc^2*Pi - 189*Pi^2 - 4047*nc^2*Pi^2 - 
        (36*I)*Pi^3 + (180*I)*nc^2*Pi^3 - 3078*x - 2430*nc^2*x + 
        (8802*I)*Pi*x + (31914*I)*nc^2*Pi*x - 20151*Pi^2*x + 
        2835*nc^2*Pi^2*x - (8640*I)*Pi^3*x - (3024*I)*nc^2*Pi^3*x - 
        34992*x^2 + 11664*nc^2*x^2 + (55080*I)*Pi*x^2 - 
        (18360*I)*nc^2*Pi*x^2 + 13230*Pi^2*x^2 - 2754*nc^2*Pi^2*x^2 + 
        (5940*I)*Pi^3*x^2 + (1980*I)*nc^2*Pi^3*x^2 + 9576*Zeta[3] - 
        4968*nc^2*Zeta[3] + 37152*x*Zeta[3] + 17856*nc^2*x*Zeta[3] - 
        49896*x^2*Zeta[3] - 16632*nc^2*x^2*Zeta[3]))/(864*nc^2*Pi*(-1 + x)) - 
     (a^3*H[0, x]*(259200 + 202080*nc^2 - (44010*I)*Pi - (55730*I)*nc^2*Pi + 
        56970*Pi^2 - 27100*nc^2*Pi^2 + (18855*I)*Pi^3 + (2325*I)*nc^2*Pi^3 + 
        1779*Pi^4 - 51*nc^2*Pi^4 - 259200*x - 202080*nc^2*x + 
        (165240*I)*Pi*x - (207720*I)*nc^2*Pi*x - 104985*Pi^2*x + 
        139455*nc^2*Pi^2*x - (46935*I)*Pi^3*x + (24435*I)*nc^2*Pi^3*x - 
        10266*Pi^4*x - 2802*nc^2*Pi^4*x + 164970*Pi^2*x^2 - 
        54990*nc^2*Pi^2*x^2 + (65880*I)*Pi^3*x^2 - (13680*I)*nc^2*Pi^3*x^2 + 
        3465*Pi^4*x^2 + 1155*nc^2*Pi^4*x^2 - 166770*Zeta[3] - 
        143190*nc^2*Zeta[3] - (29880*I)*Pi*Zeta[3] + (5400*I)*nc^2*Pi*
         Zeta[3] + 138690*x*Zeta[3] + 40950*nc^2*x*Zeta[3] - 
        (238320*I)*Pi*x*Zeta[3] - (48240*I)*nc^2*Pi*x*Zeta[3] - 
        30780*x^2*Zeta[3] - 39420*nc^2*x^2*Zeta[3] + (178200*I)*Pi*x^2*
         Zeta[3] + (59400*I)*nc^2*Pi*x^2*Zeta[3]))/(4320*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, 0, x]*((1296*I)*Pi - (432*I)*nc^2*Pi + 3360*Pi^2 - 
        1296*nc^2*Pi^2 + (216*I)*Pi^3 + (216*I)*nc^2*Pi^3 - 10422*x + 
        3474*nc^2*x + (1152*I)*Pi*x + (5740*I)*nc^2*Pi*x - 6927*Pi^2*x + 
        155*nc^2*Pi^2*x - (48*I)*Pi^3*x - (192*I)*nc^2*Pi^3*x + 22086*x^2 - 
        7362*nc^2*x^2 + (9234*I)*Pi*x^2 + (5274*I)*nc^2*Pi*x^2 + 
        4083*Pi^2*x^2 - 1335*nc^2*Pi^2*x^2 - (1368*I)*Pi^3*x^2 - 
        (72*I)*nc^2*Pi^3*x^2 - 11664*x^3 + 3888*nc^2*x^3 + (18360*I)*Pi*x^3 - 
        (6120*I)*nc^2*Pi*x^3 - 5472*Pi^2*x^3 + 2376*nc^2*Pi^2*x^3 + 
        (792*I)*Pi^3*x^3 + (264*I)*nc^2*Pi^3*x^3 + 2592*Zeta[3] - 
        2592*nc^2*Zeta[3] + 1584*x*Zeta[3] + 624*nc^2*x*Zeta[3] + 
        3312*x^2*Zeta[3] + 4560*nc^2*x^2*Zeta[3] - 9504*x^3*Zeta[3] - 
        3168*nc^2*x^3*Zeta[3]))/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, x]*(20646 + 15110*nc^2 - 12064*nc^4 - (16686*I)*Pi + 
        (5766*I)*nc^2*Pi - (282*I)*nc^4*Pi + 3468*Pi^2 - 2634*nc^2*Pi^2 + 
        642*nc^4*Pi^2 + (2412*I)*Pi^3 - (684*I)*nc^2*Pi^3 + 
        (324*I)*nc^4*Pi^3 - 54180*x - 8108*nc^2*x + 13648*nc^4*x + 
        (40032*I)*Pi*x - (25692*I)*nc^2*Pi*x + (6474*I)*nc^4*Pi*x - 
        357*Pi^2*x + 3651*nc^2*Pi^2*x - 1719*nc^4*Pi^2*x - (648*I)*Pi^3*x - 
        (192*I)*nc^2*Pi^3*x - (108*I)*nc^4*Pi^3*x + 45198*x^2 - 
        10890*nc^2*x^2 - 1584*nc^4*x^2 - (41706*I)*Pi*x^2 + 
        (26046*I)*nc^2*Pi*x^2 - (6192*I)*nc^4*Pi*x^2 - 5721*Pi^2*x^2 + 
        981*nc^2*Pi^2*x^2 + 513*nc^4*Pi^2*x^2 - (3072*I)*Pi^3*x^2 + 
        (552*I)*nc^2*Pi^3*x^2 - (216*I)*nc^4*Pi^3*x^2 - 11664*x^3 + 
        3888*nc^2*x^3 + (18360*I)*Pi*x^3 - (6120*I)*nc^2*Pi*x^3 + 
        2610*Pi^2*x^3 - 1998*nc^2*Pi^2*x^3 + 564*nc^4*Pi^2*x^3 + 
        (1188*I)*Pi^3*x^3 + (396*I)*nc^2*Pi^3*x^3 - 8712*Zeta[3] - 
        4536*nc^2*Zeta[3] + 1584*nc^4*Zeta[3] + 9360*x*Zeta[3] + 
        576*nc^2*x*Zeta[3] - 192*nc^4*x*Zeta[3] + 13248*x^2*Zeta[3] - 
        144*nc^2*x^2*Zeta[3] + 624*nc^4*x^2*Zeta[3] - 13176*x^3*Zeta[3] + 
        3672*nc^2*x^3*Zeta[3] - 2016*nc^4*x^3*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, x]*((-8178*I)*Pi + (3710*I)*nc^2*Pi - (370*I)*nc^4*Pi + 
        1800*Pi^2 - 846*nc^2*Pi^2 + 98*nc^4*Pi^2 + (708*I)*Pi^3 - 
        (384*I)*nc^2*Pi^3 + (12*I)*nc^4*Pi^3 - 3474*x + 1158*nc^2*x + 
        (17952*I)*Pi*x - (12704*I)*nc^2*Pi*x + (3178*I)*nc^4*Pi*x - 
        3063*Pi^2*x + 2541*nc^2*Pi^2*x - 733*nc^4*Pi^2*x - (244*I)*Pi^3*x + 
        (168*I)*nc^2*Pi^3*x + (4*I)*nc^4*Pi^3*x + 7362*x^2 - 2454*nc^2*x^2 - 
        (16002*I)*Pi*x^2 + (11070*I)*nc^2*Pi*x^2 - (2808*I)*nc^4*Pi*x^2 + 
        2593*Pi^2*x^2 - 1981*nc^2*Pi^2*x^2 + 547*nc^4*Pi^2*x^2 - 
        (1528*I)*Pi^3*x^2 - (128*I)*nc^2*Pi^3*x^2 + (8*I)*nc^4*Pi^3*x^2 - 
        3888*x^3 + 1296*nc^2*x^3 + (6120*I)*Pi*x^3 - (2040*I)*nc^2*Pi*x^3 - 
        2136*Pi^2*x^3 + 336*nc^2*Pi^2*x^3 + 188*nc^4*Pi^2*x^3 + 
        (792*I)*Pi^3*x^3 + (264*I)*nc^2*Pi^3*x^3 - 864*Zeta[3] + 
        504*nc^2*Zeta[3] + 216*nc^4*Zeta[3] + 960*x*Zeta[3] - 
        584*nc^2*x*Zeta[3] - 120*nc^4*x*Zeta[3] + 7440*x^2*Zeta[3] + 
        416*nc^2*x^2*Zeta[3] + 432*nc^4*x^2*Zeta[3] - 6768*x^3*Zeta[3] + 
        432*nc^2*x^3*Zeta[3] - 672*nc^4*x^3*Zeta[3]))/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*H[1, x]*((-103230*I)*Pi - 
        (75550*I)*nc^2*Pi + (60320*I)*nc^4*Pi + 23955*Pi^2 + 
        20215*nc^2*Pi^2 - 17225*nc^4*Pi^2 + (4380*I)*Pi^3 + 
        (30*I)*nc^2*Pi^3 - (1710*I)*nc^4*Pi^3 - 1338*Pi^4 + 1488*nc^2*Pi^4 + 
        282*nc^4*Pi^4 - 86400*x - 24160*nc^2*x + 33680*nc^4*x + 
        (158310*I)*Pi*x + (51670*I)*nc^2*Pi*x - (50000*I)*nc^4*Pi*x + 
        24030*Pi^2*x - 37390*nc^2*Pi^2*x + 15815*nc^4*Pi^2*x + 
        (4665*I)*Pi^3*x - (6755*I)*nc^2*Pi^3*x - (1230*I)*nc^4*Pi^3*x + 
        835*Pi^4*x - 1173*nc^2*Pi^4*x - 85*nc^4*Pi^4*x + 86400*x^2 + 
        24160*nc^2*x^2 - 33680*nc^4*x^2 - (55080*I)*Pi*x^2 + 
        (23880*I)*nc^2*Pi*x^2 - (10320*I)*nc^4*Pi*x^2 - 96945*Pi^2*x^2 + 
        33495*nc^2*Pi^2*x^2 + 1410*nc^4*Pi^2*x^2 - (12795*I)*Pi^3*x^2 + 
        (3495*I)*nc^2*Pi^3*x^2 + (2940*I)*nc^4*Pi^3*x^2 - 1690*Pi^4*x^2 + 
        252*nc^2*Pi^4*x^2 - 626*nc^4*Pi^4*x^2 + 48960*Pi^2*x^3 - 
        16320*nc^2*Pi^2*x^3 - (1710*I)*Pi^3*x^3 - (2190*I)*nc^2*Pi^3*x^3 + 
        3003*Pi^4*x^3 - 847*nc^2*Pi^4*x^3 + 462*nc^4*Pi^4*x^3 - 
        43560*Zeta[3] + 18900*nc^2*Zeta[3] + 1260*nc^4*Zeta[3] + 
        (15480*I)*Pi*Zeta[3] - (7560*I)*nc^2*Pi*Zeta[3] + 
        (5040*I)*nc^4*Pi*Zeta[3] + 126870*x*Zeta[3] + 29670*nc^2*x*Zeta[3] - 
        15420*nc^4*x*Zeta[3] + (6600*I)*Pi*x*Zeta[3] - 
        (6600*I)*nc^2*Pi*x*Zeta[3] - (2040*I)*nc^4*Pi*x*Zeta[3] - 
        236310*x^2*Zeta[3] + 29310*nc^2*x^2*Zeta[3] + 
        14160*nc^4*x^2*Zeta[3] - (17760*I)*Pi*x^2*Zeta[3] + 
        (56640*I)*nc^2*Pi*x^2*Zeta[3] - (19200*I)*nc^4*Pi*x^2*Zeta[3] + 
        185760*x^3*Zeta[3] - 45360*nc^2*x^3*Zeta[3] + (21600*I)*Pi*x^3*
         Zeta[3] - (53280*I)*nc^2*Pi*x^3*Zeta[3] + (15120*I)*nc^4*Pi*x^3*
         Zeta[3]))/(1440*nc^2*Pi*(-1 + x)*x) + 
     nf*(-(a^3*(616 - (6*I)*Pi - 15*Pi^2 - (162*I)*Pi*x + 63*Pi^2*x)*
          H[0, 0, x])/(54*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[0, 1, x])/
        (12*nc*x) - (a^3*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*H[1, 0, x])/
        (18*nc*(-1 + x)) - (a^3*(-2 + nc^2)*(224 - (66*I)*Pi + 24*Pi^2 - 
          (54*I)*Pi*x + 21*Pi^2*x)*H[1, 1, x])/(36*nc*Pi*x) + 
       (a^3*(19 + I*Pi + 9*x - (3*I)*Pi*x)*H[0, 0, 0, x])/
        (3*nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[0, 0, 1, x])/
        (nc*x) - ((I/3)*a^3*(-1 + 3*x)*H[0, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/6)*a^3*(-2 + nc^2)*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*H[0, 1, 1, x])/
        (nc*Pi*x) + (a^3*(1 + (3*I)*Pi + 27*x - (9*I)*Pi*x)*H[1, 0, 0, x])/
        (9*nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[1, 0, 1, x])/
        (nc*x) - ((I/3)*a^3*(-1 + 3*x)*H[1, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/2)*a^3*(-2 + nc^2)*(11*I + Pi + (3*I)*x + Pi*x)*H[1, 1, 1, x])/
        (nc*Pi*x) - (a^3*(5 + 9*x)*H[0, 0, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(1 + x)*H[0, 0, 1, 1, x])/(2*nc*Pi*x) - 
       (a^3*(-1 + 3*x)*H[0, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (3*a^3*(-2 + nc^2)*(1 + x)*H[0, 1, 1, 1, x])/(2*nc*Pi*x) - 
       (a^3*(-1 + 3*x)*H[1, 0, 0, 0, x])/(nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(1 + x)*H[1, 0, 1, 1, x])/(2*nc*Pi*x) - 
       (a^3*(-1 + 3*x)*H[1, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(7 + 3*x)*H[1, 1, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*H[0, x]*(1560 - (224*I)*Pi + 41*Pi^2 - (24*I)*Pi^3 - 1560*x - 
          (1008*I)*Pi*x + 351*Pi^2*x + (72*I)*Pi^3*x - 540*Zeta[3] + 
          684*x*Zeta[3]))/(108*nc*Pi*(-1 + x)) - 
       (a^3*(-1335320 - 843020*nc^2 - (1021920*I)*Pi - (983280*I)*nc^2*Pi + 
          375840*Pi^2 + 316740*nc^2*Pi^2 + (82080*I)*Pi^3 + 
          (55080*I)*nc^2*Pi^3 - 18675*Pi^4 - 3717*nc^2*Pi^4 + 1335320*x + 
          843020*nc^2*x + (1021920*I)*Pi*x + (983280*I)*nc^2*Pi*x - 
          375840*Pi^2*x - 316740*nc^2*Pi^2*x - (122400*I)*Pi^3*x - 
          (55080*I)*nc^2*Pi^3*x + 28899*Pi^4*x + 3717*nc^2*Pi^4*x + 
          208080*Zeta[3] + 28800*nc^2*Zeta[3] + (99360*I)*Pi*Zeta[3] - 
          (86400*I)*nc^2*Pi*Zeta[3] + 33840*x*Zeta[3] - 
          28800*nc^2*x*Zeta[3] - (99360*I)*Pi*x*Zeta[3] + 
          (86400*I)*nc^2*Pi*x*Zeta[3]))/(77760*nc*Pi*(-1 + x)) + 
       (a^3*H[1, x]*((896*I)*Pi - (448*I)*nc^2*Pi - 308*Pi^2 + 
          154*nc^2*Pi^2 - (60*I)*Pi^3 + (30*I)*nc^2*Pi^3 + 1040*x - 
          520*nc^2*x - (224*I)*Pi*x + (112*I)*nc^2*Pi*x + 74*Pi^2*x - 
          37*nc^2*Pi^2*x + (4*I)*Pi^3*x - 1040*x^2 + 520*nc^2*x^2 - 
          (672*I)*Pi*x^2 + (336*I)*nc^2*Pi*x^2 + 234*Pi^2*x^2 - 
          117*nc^2*Pi^2*x^2 + (48*I)*Pi^3*x^2 - (30*I)*nc^2*Pi^3*x^2 - 
          72*Zeta[3] + 36*nc^2*Zeta[3] - 336*x*Zeta[3] + 156*nc^2*x*Zeta[3] + 
          456*x^2*Zeta[3] - 192*nc^2*x^2*Zeta[3]))/(72*nc*Pi*(-1 + x)*x)) + 
     (a^3*(-13818195 - 17884460*nc^2 - 4717065*nc^4 - (11192580*I)*Pi - 
        (18724560*I)*nc^2*Pi - (8736780*I)*nc^4*Pi + 3410910*Pi^2 + 
        5520960*nc^2*Pi^2 + 2718690*nc^4*Pi^2 + (3816720*I)*Pi^3 + 
        (1637280*I)*nc^2*Pi^3 + (258480*I)*nc^4*Pi^3 - 147474*Pi^4 - 
        325368*nc^2*Pi^4 - 87660*nc^4*Pi^4 - (4104*I)*Pi^5 - 
        (24408*I)*nc^2*Pi^5 + (1728*I)*nc^4*Pi^5 + 13818195*x + 
        17884460*nc^2*x + 4717065*nc^4*x + (11192580*I)*Pi*x + 
        (18724560*I)*nc^2*Pi*x + (8736780*I)*nc^4*Pi*x + 2887650*Pi^2*x - 
        7620480*nc^2*Pi^2*x - 2718690*nc^4*Pi^2*x - (8265240*I)*Pi^3*x + 
        (2451240*I)*nc^2*Pi^3*x - (258480*I)*nc^4*Pi^3*x - 1528254*Pi^4*x + 
        669960*nc^2*Pi^4*x - 83412*nc^4*Pi^4*x - (549936*I)*Pi^5*x + 
        (341712*I)*nc^2*Pi^5*x - (87264*I)*nc^4*Pi^5*x - 6298560*Pi^2*x^2 + 
        2099520*nc^2*Pi^2*x^2 + (9914400*I)*Pi^3*x^2 - (3304800*I)*nc^2*Pi^3*
         x^2 + 1343628*Pi^4*x^2 - 393012*nc^2*Pi^4*x^2 + 
        111672*nc^4*Pi^4*x^2 + (393336*I)*Pi^5*x^2 - (231768*I)*nc^2*Pi^5*
         x^2 + (90720*I)*nc^4*Pi^5*x^2 + 26114400*Zeta[3] - 
        1647360*nc^2*Zeta[3] - 1399680*nc^4*Zeta[3] + 
        (13491360*I)*Pi*Zeta[3] + (2406240*I)*nc^2*Pi*Zeta[3] - 
        (507600*I)*nc^4*Pi*Zeta[3] - 2704320*Pi^2*Zeta[3] + 
        408240*nc^2*Pi^2*Zeta[3] - 114480*nc^4*Pi^2*Zeta[3] - 
        122478480*x*Zeta[3] + 18134640*nc^2*x*Zeta[3] + 
        1399680*nc^4*x*Zeta[3] - (52371360*I)*Pi*x*Zeta[3] + 
        (15945120*I)*nc^2*Pi*x*Zeta[3] - (1203120*I)*nc^4*Pi*x*Zeta[3] + 
        2380320*Pi^2*x*Zeta[3] + 1730160*nc^2*Pi^2*x*Zeta[3] - 
        352080*nc^4*Pi^2*x*Zeta[3] + 63568800*x^2*Zeta[3] - 
        21189600*nc^2*x^2*Zeta[3] + (45489600*I)*Pi*x^2*Zeta[3] - 
        (18895680*I)*nc^2*Pi*x^2*Zeta[3] + (3654720*I)*nc^4*Pi*x^2*Zeta[3] - 
        2138400*Pi^2*x^2*Zeta[3] - 712800*nc^2*Pi^2*x^2*Zeta[3] - 
        10622016*Zeta[5] - 2278368*nc^2*Zeta[5] - 629856*nc^4*Zeta[5] + 
        30839616*x*Zeta[5] + 101088*nc^2*x*Zeta[5] + 3273696*nc^4*x*Zeta[5] - 
        21928320*x^2*Zeta[5] + 1399680*nc^2*x^2*Zeta[5] - 
        2177280*nc^4*x^2*Zeta[5]))/(311040*nc^2*Pi*(-1 + x))) + 
   ep^2*(-(a^3*(30168 - 7792*nc^2 - (14031*I)*Pi - (3477*I)*nc^2*Pi - 
         780*Pi^2 + 228*nc^2*Pi^2 + 50652*x + 1404*nc^2*x + (27783*I)*Pi*x + 
         (4581*I)*nc^2*Pi*x - 2172*Pi^2*x - 588*nc^2*Pi^2*x - 12096*x^2 + 
         6408*nc^2*x^2 - (28080*I)*Pi*x^2 + (1080*I)*nc^2*Pi*x^2 + 
         2376*Pi^2*x^2 + 792*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/
      (144*nc^2*Pi*(-1 + x)) - (a^3*((1728*I)*Pi - (4164*I)*nc^2*Pi + 
        (1932*I)*nc^4*Pi - 540*Pi^2 + 288*nc^2*Pi^2 - 36*nc^4*Pi^2 + 450*x - 
        150*nc^2*x - (7038*I)*Pi*x + (10986*I)*nc^2*Pi*x - 
        (4182*I)*nc^4*Pi*x + 580*Pi^2*x - 72*nc^2*Pi^2*x - 64*nc^4*Pi^2*x + 
        23427*x^2 - 7809*nc^2*x^2 + (24822*I)*Pi*x^2 - 
        (24030*I)*nc^2*Pi*x^2 + (7434*I)*nc^4*Pi*x^2 - 2344*Pi^2*x^2 + 
        2912*nc^2*Pi^2*x^2 - 1080*nc^4*Pi^2*x^2 - 29268*x^3 + 9756*nc^2*x^3 - 
        (14580*I)*Pi*x^3 + (11628*I)*nc^2*Pi*x^3 - (3384*I)*nc^4*Pi*x^3 + 
        2856*Pi^2*x^3 - 2856*nc^2*Pi^2*x^3 + 952*nc^4*Pi^2*x^3)*
       H[0, 0, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*((1152*I)*Pi - (384*I)*nc^2*Pi + 144*Pi^2 + 48*nc^2*Pi^2 + 450*x - 
        150*nc^2*x - (7758*I)*Pi*x - (6050*I)*nc^2*Pi*x + 380*Pi^2*x - 
        156*nc^2*Pi^2*x + 23427*x^2 - 7809*nc^2*x^2 + (19842*I)*Pi*x^2 + 
        (5430*I)*nc^2*Pi*x^2 - 2856*Pi^2*x^2 - 1176*nc^2*Pi^2*x^2 - 
        29268*x^3 + 9756*nc^2*x^3 - (19692*I)*Pi*x^3 + (1044*I)*nc^2*Pi*x^3 + 
        2508*Pi^2*x^3 + 836*nc^2*Pi^2*x^3)*H[0, 0, 1, 0, x])/
      (96*nc^2*Pi*(-1 + x)*x) - (a^3*(-6174 + 5050*nc^2 - 1439*nc^4 + 
        (1260*I)*Pi - (2316*I)*nc^2*Pi + (1032*I)*nc^4*Pi - 630*Pi^2 + 
        396*nc^2*Pi^2 - 84*nc^4*Pi^2 + 17862*x - 16438*nc^2*x + 4955*nc^4*x - 
        (4029*I)*Pi*x + (5589*I)*nc^2*Pi*x - (2073*I)*nc^4*Pi*x - 50*Pi^2*x + 
        12*nc^2*Pi^2*x - 23352*x^2 + 18756*nc^2*x^2 - 5136*nc^4*x^2 + 
        (13071*I)*Pi*x^2 - (11403*I)*nc^2*Pi*x^2 + (3333*I)*nc^4*Pi*x^2 - 
        604*Pi^2*x^2 + 1028*nc^2*Pi^2*x^2 - 420*nc^4*Pi^2*x^2 - 72*x^3 - 
        1920*nc^2*x^3 + 972*nc^4*x^3 - (7776*I)*Pi*x^3 + 
        (5976*I)*nc^2*Pi*x^3 - (1692*I)*nc^4*Pi*x^3 + 1260*Pi^2*x^3 - 
        1260*nc^2*Pi^2*x^3 + 420*nc^4*Pi^2*x^3)*H[0, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x) - (a^3*((-5184*I)*Pi + (1728*I)*nc^2*Pi - 
        540*Pi^2 - 252*nc^2*Pi^2 + 18225*x + 7073*nc^2*x - (8496*I)*Pi*x - 
        (10164*I)*nc^2*Pi*x + 738*Pi^2*x + 246*nc^2*Pi^2*x - 33156*x^2 + 
        15516*nc^2*x^2 + (30906*I)*Pi*x^2 + (8478*I)*nc^2*Pi*x^2 - 
        4776*Pi^2*x^2 - 2424*nc^2*Pi^2*x^2 + 62856*x^3 - 18576*nc^2*x^3 - 
        (26730*I)*Pi*x^3 - (1026*I)*nc^2*Pi*x^3 + 5346*Pi^2*x^3 + 
        1782*nc^2*Pi^2*x^3)*H[0, 1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3933 + 1311*nc^2 + (2544*I)*Pi - (4272*I)*nc^2*Pi + 
        (1824*I)*nc^4*Pi + 204*Pi^2 + 228*nc^2*Pi^2 - 108*nc^4*Pi^2 + 
        10170*x - 3390*nc^2*x - (7956*I)*Pi*x + (11052*I)*nc^2*Pi*x - 
        (4068*I)*nc^4*Pi*x - 900*Pi^2*x + 412*nc^2*Pi^2*x - 52*nc^4*Pi^2*x - 
        21879*x^2 + 7293*nc^2*x^2 + (12108*I)*Pi*x^2 - 
        (17460*I)*nc^2*Pi*x^2 + (6300*I)*nc^4*Pi*x^2 - 1104*Pi^2*x^2 + 
        1944*nc^2*Pi^2*x^2 - 832*nc^4*Pi^2*x^2 + 26100*x^3 - 8700*nc^2*x^3 - 
        (4140*I)*Pi*x^3 + (5892*I)*nc^2*Pi*x^3 - (2256*I)*nc^4*Pi*x^3 + 
        2184*Pi^2*x^3 - 2184*nc^2*Pi^2*x^3 + 728*nc^4*Pi^2*x^3)*
       H[0, 1, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3933 + 1311*nc^2 - (3552*I)*Pi + (1536*I)*nc^2*Pi + 2448*Pi^2 - 
        1488*nc^2*Pi^2 + 10170*x - 3390*nc^2*x - (4836*I)*Pi*x - 
        (8204*I)*nc^2*Pi*x - 1776*Pi^2*x + 1168*nc^2*Pi^2*x - 21879*x^2 + 
        7293*nc^2*x^2 + (22788*I)*Pi*x^2 + (5532*I)*nc^2*Pi*x^2 - 
        4808*Pi^2*x^2 - 1848*nc^2*Pi^2*x^2 + 26100*x^3 - 8700*nc^2*x^3 - 
        (18792*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 + 4224*Pi^2*x^3 + 
        1408*nc^2*Pi^2*x^3)*H[0, 1, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-17193 + 9249*nc^2 - 1671*nc^4 + (1152*I)*Pi - (1884*I)*nc^2*Pi + 
        (864*I)*nc^4*Pi - 1098*Pi^2 + 666*nc^2*Pi^2 - 138*nc^4*Pi^2 + 
        42663*x - 29979*nc^2*x + 7551*nc^4*x - (4068*I)*Pi*x + 
        (5040*I)*nc^2*Pi*x - (1830*I)*nc^4*Pi*x + 518*Pi^2*x - 
        238*nc^2*Pi^2*x + 30*nc^4*Pi^2*x - 55782*x^2 + 32778*nc^2*x^2 - 
        6852*nc^4*x^2 + (6138*I)*Pi*x^2 - (6486*I)*nc^2*Pi*x^2 + 
        (2094*I)*nc^4*Pi*x^2 - 356*Pi^2*x^2 + 484*nc^2*Pi^2*x^2 - 
        192*nc^4*Pi^2*x^2 + 30312*x^3 - 12048*nc^2*x^3 + 972*nc^4*x^3 - 
        (2556*I)*Pi*x^3 + (3108*I)*nc^2*Pi*x^3 - (1128*I)*nc^4*Pi*x^3 + 
        756*Pi^2*x^3 - 756*nc^2*Pi^2*x^3 + 252*nc^4*Pi^2*x^3)*
       H[0, 1, 1, 1, x])/(48*nc^2*Pi*(-1 + x)*x) - 
     (a^3*((-1008*I)*Pi + (336*I)*nc^2*Pi + 270*Pi^2 + 294*nc^2*Pi^2 + 
        12375*x + 1493*nc^2*x + (798*I)*Pi*x - (2686*I)*nc^2*Pi*x + 
        148*Pi^2*x - 328*nc^2*Pi^2*x - 12672*x^2 + 10800*nc^2*x^2 - 
        (2862*I)*Pi*x^2 + (1278*I)*nc^2*Pi*x^2 - 472*Pi^2*x^2 - 
        192*nc^2*Pi^2*x^2 + 26172*x^3 - 7932*nc^2*x^3 - (1584*I)*Pi*x^3 - 
        (576*I)*nc^2*Pi*x^3 + 594*Pi^2*x^3 + 198*nc^2*Pi^2*x^3)*
       H[1, 0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-10026 + 3342*nc^2 + (3768*I)*Pi - (3576*I)*nc^2*Pi + 
        (1104*I)*nc^4*Pi - 2820*Pi^2 + 516*nc^2*Pi^2 + 324*nc^4*Pi^2 + 
        26712*x - 8904*nc^2*x - (7572*I)*Pi*x + (9276*I)*nc^2*Pi*x - 
        (3036*I)*nc^4*Pi*x + 1036*Pi^2*x - 380*nc^2*Pi^2*x - 80*nc^4*Pi^2*x - 
        33507*x^2 + 11169*nc^2*x^2 + (33372*I)*Pi*x^2 - 
        (27780*I)*nc^2*Pi*x^2 + (8100*I)*nc^4*Pi*x^2 - 5224*Pi^2*x^2 + 
        5616*nc^2*Pi^2*x^2 - 1952*nc^4*Pi^2*x^2 + 21780*x^3 - 7260*nc^2*x^3 - 
        (27648*I)*Pi*x^3 + (22752*I)*nc^2*Pi*x^3 - (6768*I)*nc^4*Pi*x^3 + 
        5376*Pi^2*x^3 - 5376*nc^2*Pi^2*x^3 + 1792*nc^4*Pi^2*x^3)*
       H[1, 0, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-10026 + 3342*nc^2 + (2304*I)*Pi - (1824*I)*nc^2*Pi - 576*Pi^2 + 
        2304*nc^2*Pi^2 + 26712*x - 8904*nc^2*x + (588*I)*Pi*x - 
        (7340*I)*nc^2*Pi*x - 68*Pi^2*x - 1564*nc^2*Pi^2*x - 33507*x^2 + 
        11169*nc^2*x^2 - (8796*I)*Pi*x^2 + (7164*I)*nc^2*Pi*x^2 - 
        1848*Pi^2*x^2 - 1016*nc^2*Pi^2*x^2 + 21780*x^3 - 7260*nc^2*x^3 - 
        (1440*I)*Pi*x^3 - (1728*I)*nc^2*Pi*x^3 + 1716*Pi^2*x^3 + 
        572*nc^2*Pi^2*x^3)*H[1, 0, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-12735 + 6949*nc^2 - 1262*nc^4 + (1140*I)*Pi - (912*I)*nc^2*Pi + 
        (324*I)*nc^4*Pi - 1200*Pi^2 + 408*nc^2*Pi^2 + 30*nc^4*Pi^2 + 
        31203*x - 18433*nc^2*x + 3746*nc^4*x - (2394*I)*Pi*x + 
        (2610*I)*nc^2*Pi*x - (846*I)*nc^4*Pi*x + 808*Pi^2*x - 
        316*nc^2*Pi^2*x - 4*nc^4*Pi^2*x - 39240*x^2 + 20352*nc^2*x^2 - 
        3456*nc^4*x^2 + (16158*I)*Pi*x^2 - (13434*I)*nc^2*Pi*x^2 + 
        (3906*I)*nc^4*Pi*x^2 - 1756*Pi^2*x^2 + 2100*nc^2*Pi^2*x^2 - 
        764*nc^4*Pi^2*x^2 + 20772*x^3 - 8868*nc^2*x^3 + 972*nc^4*x^3 - 
        (12960*I)*Pi*x^3 + (11088*I)*nc^2*Pi*x^3 - (3384*I)*nc^4*Pi*x^3 + 
        2268*Pi^2*x^3 - 2268*nc^2*Pi^2*x^3 + 756*nc^4*Pi^2*x^3)*
       H[1, 0, 1, 1, x])/(48*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(24822 - 8226*nc^2 - (1872*I)*Pi - (432*I)*nc^2*Pi + 108*Pi^2 + 
        1980*nc^2*Pi^2 - 53496*x + 33506*nc^2*x - (3969*I)*Pi*x - 
        (9723*I)*nc^2*Pi*x - 498*Pi^2*x - 1326*nc^2*Pi^2*x + 48618*x^2 - 
        9342*nc^2*x^2 + (8253*I)*Pi*x^2 + (3447*I)*nc^2*Pi*x^2 - 
        1752*Pi^2*x^2 - 1656*nc^2*Pi^2*x^2 + 11178*x^3 - 1350*nc^2*x^3 - 
        (15552*I)*Pi*x^3 + (216*I)*nc^2*Pi*x^3 + 2970*Pi^2*x^3 + 
        990*nc^2*Pi^2*x^3)*H[1, 1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(5661 - 1887*nc^2 + (5280*I)*Pi - (3288*I)*nc^2*Pi + 
        (768*I)*nc^4*Pi - 2760*Pi^2 + 960*nc^2*Pi^2 + 84*nc^4*Pi^2 - 
        22644*x + 7548*nc^2*x - (11934*I)*Pi*x + (8790*I)*nc^2*Pi*x - 
        (2190*I)*nc^4*Pi*x + 1728*Pi^2*x - 632*nc^2*Pi^2*x - 32*nc^4*Pi^2*x + 
        34695*x^2 - 11565*nc^2*x^2 + (30666*I)*Pi*x^2 - 
        (24786*I)*nc^2*Pi*x^2 + (7062*I)*nc^4*Pi*x^2 - 2256*Pi^2*x^2 + 
        2920*nc^2*Pi^2*x^2 - 1128*nc^4*Pi^2*x^2 - 17712*x^3 + 5904*nc^2*x^3 - 
        (25308*I)*Pi*x^3 + (19716*I)*nc^2*Pi*x^3 - (5640*I)*nc^4*Pi*x^3 + 
        3192*Pi^2*x^3 - 3192*nc^2*Pi^2*x^3 + 1064*nc^4*Pi^2*x^3)*
       H[1, 1, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(5661 - 1887*nc^2 + (576*I)*Pi - (1248*I)*nc^2*Pi - 828*Pi^2 + 
        2100*nc^2*Pi^2 - 22644*x + 7548*nc^2*x - (2886*I)*Pi*x - 
        (7010*I)*nc^2*Pi*x + 944*Pi^2*x - 1688*nc^2*Pi^2*x + 34695*x^2 - 
        11565*nc^2*x^2 + (3582*I)*Pi*x^2 + (4218*I)*nc^2*Pi*x^2 - 
        2288*Pi^2*x^2 - 1184*nc^2*Pi^2*x^2 - 17712*x^3 + 5904*nc^2*x^3 - 
        (8640*I)*Pi*x^3 - (432*I)*nc^2*Pi*x^3 + 2244*Pi^2*x^3 + 
        748*nc^2*Pi^2*x^3)*H[1, 1, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(12204 - 1156*nc^2 - 1432*nc^4 - (864*I)*Pi - (204*I)*nc^2*Pi + 
        (72*I)*nc^4*Pi + 288*Pi^2 - 360*nc^2*Pi^2 + 108*nc^4*Pi^2 - 11250*x + 
        11550*nc^2*x - 3900*nc^4*x + (2583*I)*Pi*x - (903*I)*nc^2*Pi*x - 
        (57*I)*nc^4*Pi*x + 364*Pi^2*x - 316*nc^2*Pi^2*x + 88*nc^4*Pi^2*x + 
        3726*x^2 - 3186*nc^2*x^2 + 972*nc^4*x^2 - (11790*I)*Pi*x^2 + 
        (9570*I)*nc^2*Pi*x^2 - (2820*I)*nc^4*Pi*x^2 + 1008*Pi^2*x^2 - 
        1008*nc^2*Pi^2*x^2 + 336*nc^4*Pi^2*x^2)*H[1, 1, 1, 1, x])/
      (48*nc^2*Pi*x) + (a^3*(3969 + 707*nc^2 - (220*I)*Pi - (68*I)*nc^2*Pi - 
        709*x - 1375*nc^2*x + (2336*I)*Pi*x + (1104*I)*nc^2*Pi*x + 1116*x^2 + 
        916*nc^2*x^2 - (2244*I)*Pi*x^2 - (748*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*((-15*I)*Pi + (12*I)*nc^2*Pi - (3*I)*nc^4*Pi + 63*x - 21*nc^2*x + 
        (5*I)*Pi*x + (10*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x + 384*x^2 - 
        128*nc^2*x^2 - (338*I)*Pi*x^2 + (332*I)*nc^2*Pi*x^2 - 
        (110*I)*nc^4*Pi*x^2 - 519*x^3 + 173*nc^2*x^3 + (294*I)*Pi*x^3 - 
        (294*I)*nc^2*Pi*x^3 + (98*I)*nc^4*Pi*x^3)*H[0, 0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*((-18*I)*Pi + (6*I)*nc^2*Pi + 63*x - 
        21*nc^2*x - (17*I)*Pi*x - (19*I)*nc^2*Pi*x + 384*x^2 - 128*nc^2*x^2 + 
        (728*I)*Pi*x^2 + (276*I)*nc^2*Pi*x^2 - 519*x^3 + 173*nc^2*x^3 - 
        (561*I)*Pi*x^3 - (187*I)*nc^2*Pi*x^3)*H[0, 0, 0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(288 - 694*nc^2 + 322*nc^4 - (108*I)*Pi + 
        (108*I)*nc^2*Pi - (36*I)*nc^4*Pi - 1137*x + 1819*nc^2*x - 
        697*nc^4*x + (52*I)*Pi*x + (4*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 
        4329*x^2 - 4069*nc^2*x^2 + 1239*nc^4*x^2 - (1192*I)*Pi*x^2 + 
        (1232*I)*nc^2*Pi*x^2 - (416*I)*nc^4*Pi*x^2 - 3042*x^3 + 
        2142*nc^2*x^3 - 564*nc^4*x^3 + (1176*I)*Pi*x^3 - 
        (1176*I)*nc^2*Pi*x^3 + (392*I)*nc^4*Pi*x^3)*H[0, 0, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*((648*I)*Pi - (216*I)*nc^2*Pi + 4149*x + 
        2935*nc^2*x - (636*I)*Pi*x - (180*I)*nc^2*Pi*x - 11757*x^2 - 
        2103*nc^2*x^2 + (9216*I)*Pi*x^2 + (4368*I)*nc^2*Pi*x^2 + 12240*x^3 - 
        1320*nc^2*x^3 - (8316*I)*Pi*x^3 - (2772*I)*nc^2*Pi*x^3)*
       H[0, 0, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(96 - 32*nc^2 - (60*I)*Pi + (36*I)*nc^2*Pi - (6*I)*nc^4*Pi - 63*x + 
        21*nc^2*x + (12*I)*Pi*x + (20*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x - 
        978*x^2 + 326*nc^2*x^2 - (660*I)*Pi*x^2 + (600*I)*nc^2*Pi*x^2 - 
        (192*I)*nc^4*Pi*x^2 + 1131*x^3 - 377*nc^2*x^3 + (504*I)*Pi*x^3 - 
        (504*I)*nc^2*Pi*x^3 + (168*I)*nc^4*Pi*x^3)*H[0, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(96 - 32*nc^2 + (72*I)*Pi - 
        (72*I)*nc^2*Pi - 63*x + 21*nc^2*x - (78*I)*Pi*x + (6*I)*nc^2*Pi*x - 
        978*x^2 + 326*nc^2*x^2 + (1728*I)*Pi*x^2 + (728*I)*nc^2*Pi*x^2 + 
        1131*x^3 - 377*nc^2*x^3 - (1386*I)*Pi*x^3 - (462*I)*nc^2*Pi*x^3)*
       H[0, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(1092 - 1488*nc^2 + 604*nc^4 - (96*I)*Pi + (120*I)*nc^2*Pi - 
        (48*I)*nc^4*Pi - 2835*x + 3675*nc^2*x - 1329*nc^4*x + (80*I)*Pi*x - 
        (32*I)*nc^2*Pi*x + 5095*x^2 - 6059*nc^2*x^2 + 2065*nc^4*x^2 - 
        (1256*I)*Pi*x^2 + (1104*I)*nc^2*Pi*x^2 - (336*I)*nc^4*Pi*x^2 - 
        1110*x^3 + 2250*nc^2*x^3 - 940*nc^4*x^3 + (1008*I)*Pi*x^3 - 
        (1008*I)*nc^2*Pi*x^3 + (336*I)*nc^4*Pi*x^3)*H[0, 0, 1, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*((-144*I)*Pi + (48*I)*nc^2*Pi + 689*x + 
        367*nc^2*x + (40*I)*Pi*x - (28*I)*nc^2*Pi*x - 1535*x^2 - 
        159*nc^2*x^2 + (490*I)*Pi*x^2 + (162*I)*nc^2*Pi*x^2 + 1695*x^3 - 
        197*nc^2*x^3 - (396*I)*Pi*x^3 - (132*I)*nc^2*Pi*x^3)*
       H[0, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-288 + 96*nc^2 - (114*I)*Pi - (6*I)*nc^2*Pi + (30*I)*nc^4*Pi + 
        351*x - 117*nc^2*x - (18*I)*Pi*x + (70*I)*nc^2*Pi*x - 
        (30*I)*nc^4*Pi*x - 402*x^2 + 134*nc^2*x^2 - (12*I)*Pi*x^2 + 
        (272*I)*nc^2*Pi*x^2 - (144*I)*nc^4*Pi*x^2 + 699*x^3 - 233*nc^2*x^3 + 
        (252*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 + (84*I)*nc^4*Pi*x^3)*
       H[0, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-288 + 96*nc^2 - (360*I)*Pi + (264*I)*nc^2*Pi + 351*x - 
        117*nc^2*x + (184*I)*Pi*x - (184*I)*nc^2*Pi*x - 402*x^2 + 
        134*nc^2*x^2 + (1140*I)*Pi*x^2 + (276*I)*nc^2*Pi*x^2 + 699*x^3 - 
        233*nc^2*x^3 - (792*I)*Pi*x^3 - (264*I)*nc^2*Pi*x^3)*
       H[0, 1, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(116 - 324*nc^2 + 152*nc^4 - (114*I)*Pi + (6*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi - 570*x + 890*nc^2*x - 339*nc^4*x + (30*I)*Pi*x + 
        (26*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x + 1159*x^2 - 1505*nc^2*x^2 + 
        525*nc^4*x^2 - (12*I)*Pi*x^2 + (240*I)*nc^2*Pi*x^2 - 
        (120*I)*nc^4*Pi*x^2 - 234*x^3 + 454*nc^2*x^3 - 188*nc^4*x^3 + 
        (252*I)*Pi*x^3 - (252*I)*nc^2*Pi*x^3 + (84*I)*nc^4*Pi*x^3)*
       H[0, 1, 0, 1, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(1176 - 480*nc^2 - (216*I)*Pi + (360*I)*nc^2*Pi + 588*x + 
        2258*nc^2*x + (144*I)*Pi*x - (360*I)*nc^2*Pi*x - 5085*x^2 - 
        1587*nc^2*x^2 + (3756*I)*Pi*x^2 + (1356*I)*nc^2*Pi*x^2 + 4392*x^3 + 
        192*nc^2*x^3 - (3168*I)*Pi*x^3 - (1056*I)*nc^2*Pi*x^3)*
       H[0, 1, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(288 - 96*nc^2 - (36*I)*nc^2*Pi + (24*I)*nc^4*Pi - 465*x + 
        155*nc^2*x - (40*I)*Pi*x + (64*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x + 
        756*x^2 - 252*nc^2*x^2 - (44*I)*Pi*x^2 + (208*I)*nc^2*Pi*x^2 - 
        (104*I)*nc^4*Pi*x^2 - 690*x^3 + 230*nc^2*x^3 + (168*I)*Pi*x^3 - 
        (168*I)*nc^2*Pi*x^3 + (56*I)*nc^4*Pi*x^3)*H[0, 1, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(288 - 96*nc^2 - (144*I)*Pi + 
        (192*I)*nc^2*Pi - 465*x + 155*nc^2*x + (104*I)*Pi*x - 
        (168*I)*nc^2*Pi*x + 756*x^2 - 252*nc^2*x^2 + (1364*I)*Pi*x^2 + 
        (428*I)*nc^2*Pi*x^2 - 690*x^3 + 230*nc^2*x^3 - (1056*I)*Pi*x^3 - 
        (352*I)*nc^2*Pi*x^3)*H[0, 1, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(738 - 581*nc^2 + 182*nc^4 + (36*I)*Pi - (18*I)*nc^2*Pi - 1547*x + 
        1405*nc^2*x - 439*nc^4*x + (16*I)*Pi*x - (8*I)*nc^2*Pi*x + 2297*x^2 - 
        1696*nc^2*x^2 + 445*nc^4*x^2 - (70*I)*Pi*x^2 + (88*I)*nc^2*Pi*x^2 - 
        (28*I)*nc^4*Pi*x^2 - 1488*x^3 + 872*nc^2*x^3 - 188*nc^4*x^3 + 
        (84*I)*Pi*x^3 - (84*I)*nc^2*Pi*x^3 + (28*I)*nc^4*Pi*x^3)*
       H[0, 1, 1, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((297*I)*Pi - (99*I)*nc^2*Pi + 2487*x + 811*nc^2*x - (33*I)*Pi*x + 
        (27*I)*nc^2*Pi*x - 1983*x^2 + 513*nc^2*x^2 - (138*I)*Pi*x^2 + 
        (138*I)*nc^2*Pi*x^2 + 3456*x^3 - 600*nc^2*x^3 - (198*I)*Pi*x^3 - 
        (66*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, 0, x])/(12*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-84 + 28*nc^2 - (39*I)*Pi - (69*I)*nc^2*Pi + (51*I)*nc^4*Pi + 
        384*x - 128*nc^2*x + (89*I)*Pi*x - (21*I)*nc^2*Pi*x - 
        (14*I)*nc^4*Pi*x - 468*x^2 + 156*nc^2*x^2 - (770*I)*Pi*x^2 + 
        (760*I)*nc^2*Pi*x^2 - (252*I)*nc^4*Pi*x^2 + 330*x^3 - 110*nc^2*x^3 + 
        (672*I)*Pi*x^3 - (672*I)*nc^2*Pi*x^3 + (224*I)*nc^4*Pi*x^3)*
       H[1, 0, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-84 + 28*nc^2 + (63*I)*Pi - (213*I)*nc^2*Pi + 384*x - 128*nc^2*x - 
        (47*I)*Pi*x + (165*I)*nc^2*Pi*x - 468*x^2 + 156*nc^2*x^2 + 
        (98*I)*Pi*x^2 + (78*I)*nc^2*Pi*x^2 + 330*x^3 - 110*nc^2*x^3 - 
        (66*I)*Pi*x^3 - (22*I)*nc^2*Pi*x^3)*H[1, 0, 0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(290 - 290*nc^2 + 92*nc^4 - (78*I)*Pi - 
        (126*I)*nc^2*Pi + (90*I)*nc^4*Pi - 469*x + 719*nc^2*x - 253*nc^4*x + 
        (146*I)*Pi*x - (26*I)*nc^2*Pi*x - (26*I)*nc^4*Pi*x + 2553*x^2 - 
        2239*nc^2*x^2 + 675*nc^4*x^2 - (1460*I)*Pi*x^2 + 
        (1488*I)*nc^2*Pi*x^2 - (500*I)*nc^4*Pi*x^2 - 2106*x^3 + 
        1830*nc^2*x^3 - 564*nc^4*x^3 + (1344*I)*Pi*x^3 - 
        (1344*I)*nc^2*Pi*x^3 + (448*I)*nc^4*Pi*x^3)*H[1, 0, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(144 + 216*nc^2 + (702*I)*Pi - 
        (1098*I)*nc^2*Pi - 1470*x + 2276*nc^2*x - (312*I)*Pi*x + 
        (780*I)*nc^2*Pi*x + 2145*x^2 - 1773*nc^2*x^2 + (72*I)*Pi*x^2 + 
        (648*I)*nc^2*Pi*x^2 + 693*x^3 + 321*nc^2*x^3 - (594*I)*Pi*x^3 - 
        (198*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(384 - 128*nc^2 - (222*I)*Pi - (30*I)*nc^2*Pi + (72*I)*nc^4*Pi - 
        1047*x + 349*nc^2*x + (210*I)*Pi*x - (70*I)*nc^2*Pi*x - 
        (18*I)*nc^4*Pi*x + 690*x^2 - 230*nc^2*x^2 - (1236*I)*Pi*x^2 + 
        (1152*I)*nc^2*Pi*x^2 - (372*I)*nc^4*Pi*x^2 - 351*x^3 + 117*nc^2*x^3 + 
        (1008*I)*Pi*x^3 - (1008*I)*nc^2*Pi*x^3 + (336*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(384 - 128*nc^2 + (162*I)*Pi - (534*I)*nc^2*Pi - 1047*x + 
        349*nc^2*x - (128*I)*Pi*x + (412*I)*nc^2*Pi*x + 690*x^2 - 
        230*nc^2*x^2 + (216*I)*Pi*x^2 + (232*I)*nc^2*Pi*x^2 - 351*x^3 + 
        117*nc^2*x^3 - (198*I)*Pi*x^3 - (66*I)*nc^2*Pi*x^3)*
       H[1, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(1190 - 704*nc^2 + 166*nc^4 - (78*I)*Pi - (102*I)*nc^2*Pi + 
        (66*I)*nc^4*Pi - 2815*x + 1825*nc^2*x - 422*nc^4*x + (82*I)*Pi*x + 
        (6*I)*nc^2*Pi*x - (22*I)*nc^4*Pi*x + 5570*x^2 - 3940*nc^2*x^2 + 
        1008*nc^4*x^2 - (1204*I)*Pi*x^2 + (1168*I)*nc^2*Pi*x^2 - 
        (380*I)*nc^4*Pi*x^2 - 3945*x^3 + 2819*nc^2*x^3 - 752*nc^4*x^3 + 
        (1008*I)*Pi*x^3 - (1008*I)*nc^2*Pi*x^3 + (336*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(1136 - 144*nc^2 - (396*I)*Pi - (252*I)*nc^2*Pi - 2633*x + 
        3165*nc^2*x + (108*I)*Pi*x + (252*I)*nc^2*Pi*x + 2893*x^2 - 
        2233*nc^2*x^2 + (952*I)*Pi*x^2 + (232*I)*nc^2*Pi*x^2 + 1440*x^3 + 
        440*nc^2*x^3 - (792*I)*Pi*x^3 - (264*I)*nc^2*Pi*x^3)*
       H[1, 1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(120 - 40*nc^2 - (36*I)*Pi - (150*I)*nc^2*Pi + (93*I)*nc^4*Pi - 
        519*x + 173*nc^2*x + (48*I)*Pi*x + (34*I)*nc^2*Pi*x - 
        (32*I)*nc^4*Pi*x + 750*x^2 - 250*nc^2*x^2 - (870*I)*Pi*x^2 + 
        (996*I)*nc^2*Pi*x^2 - (358*I)*nc^4*Pi*x^2 - 297*x^3 + 99*nc^2*x^3 + 
        (882*I)*Pi*x^3 - (882*I)*nc^2*Pi*x^3 + (294*I)*nc^4*Pi*x^3)*
       H[1, 1, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(120 - 40*nc^2 - (153*I)*Pi - (117*I)*nc^2*Pi - 519*x + 
        173*nc^2*x + (29*I)*Pi*x + (117*I)*nc^2*Pi*x + 750*x^2 - 
        250*nc^2*x^2 + (318*I)*Pi*x^2 + (66*I)*nc^2*Pi*x^2 - 297*x^3 + 
        99*nc^2*x^3 - (198*I)*Pi*x^3 - (66*I)*nc^2*Pi*x^3)*
       H[1, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(1360 - 708*nc^2 + 128*nc^4 - (24*I)*Pi - (624*I)*nc^2*Pi + 
        (336*I)*nc^4*Pi - 3189*x + 1865*nc^2*x - 365*nc^4*x + (120*I)*Pi*x + 
        (152*I)*nc^2*Pi*x - (112*I)*nc^4*Pi*x + 6599*x^2 - 4627*nc^2*x^2 + 
        1177*nc^4*x^2 - (3480*I)*Pi*x^2 + (3952*I)*nc^2*Pi*x^2 - 
        (1400*I)*nc^4*Pi*x^2 - 4770*x^3 + 3470*nc^2*x^3 - 940*nc^4*x^3 + 
        (3528*I)*Pi*x^3 - (3528*I)*nc^2*Pi*x^3 + (1176*I)*nc^4*Pi*x^3)*
       H[1, 1, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-1440 + 1008*nc^2 - (324*I)*Pi - (1620*I)*nc^2*Pi + 4089*x + 
        2623*nc^2*x - (96*I)*Pi*x + (1320*I)*nc^2*Pi*x - 3699*x^2 - 
        1473*nc^2*x^2 + (2976*I)*Pi*x^2 + (1152*I)*nc^2*Pi*x^2 + 4734*x^3 + 
        78*nc^2*x^3 - (2772*I)*Pi*x^3 - (924*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-192 + 64*nc^2 - (36*I)*Pi - (240*I)*nc^2*Pi + (144*I)*nc^4*Pi + 
        879*x - 293*nc^2*x + (68*I)*Pi*x + (52*I)*nc^2*Pi*x - 
        (48*I)*nc^4*Pi*x - 1074*x^2 + 358*nc^2*x^2 - (1484*I)*Pi*x^2 + 
        (1624*I)*nc^2*Pi*x^2 - (572*I)*nc^4*Pi*x^2 + 387*x^3 - 129*nc^2*x^3 + 
        (1428*I)*Pi*x^3 - (1428*I)*nc^2*Pi*x^3 + (476*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-192 + 64*nc^2 - (162*I)*Pi - (282*I)*nc^2*Pi + 879*x - 
        293*nc^2*x + (12*I)*Pi*x + (248*I)*nc^2*Pi*x - 1074*x^2 + 
        358*nc^2*x^2 + (608*I)*Pi*x^2 + (184*I)*nc^2*Pi*x^2 + 387*x^3 - 
        129*nc^2*x^3 - (462*I)*Pi*x^3 - (154*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-2064 + 1092*nc^2 - 280*nc^4 - (480*I)*Pi + (696*I)*nc^2*Pi - 
        (240*I)*nc^4*Pi - 283*x - 801*nc^2*x + 415*nc^4*x - (304*I)*Pi*x + 
        (456*I)*nc^2*Pi*x - (160*I)*nc^4*Pi*x - 4764*x^2 + 4220*nc^2*x^2 - 
        1316*nc^4*x^2 + (2856*I)*Pi*x^2 - (2856*I)*nc^2*Pi*x^2 + 
        (952*I)*nc^4*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(16*nc^2*Pi*x) - 
     (a^3*(275 + 97*nc^2 - 902*x - 402*nc^2*x + 1023*x^2 + 341*nc^2*x^2)*
       H[0, 0, 0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(-1 + 3*x)*H[0, 0, 0, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)) - (a^3*(-3 + nc^2)*(-1 + 3*x)*
       H[0, 0, 0, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-15 + 12*nc^2 - 3*nc^4 - x + 12*nc^2*x - 6*nc^4*x - 368*x^2 + 
        342*nc^2*x^2 - 110*nc^4*x^2 + 294*x^3 - 294*nc^2*x^3 + 98*nc^4*x^3)*
       H[0, 0, 0, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(71 + nc^2 - 704*x - 284*nc^2*x + 561*x^2 + 187*nc^2*x^2)*
       H[0, 0, 0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*(-3 + 7*x + 2*x^2)*H[0, 0, 0, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-3 + 7*x + 2*x^2)*
       H[0, 0, 0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-75 + 57*nc^2 - 15*nc^4 + 77*x - 13*nc^2*x - 7*nc^4*x - 518*x^2 + 
        564*nc^2*x^2 - 196*nc^4*x^2 + 546*x^3 - 546*nc^2*x^3 + 182*nc^4*x^3)*
       H[0, 0, 0, 1, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(125 + 3*nc^2 - 1188*x - 504*nc^2*x + 1023*x^2 + 341*nc^2*x^2)*
       H[0, 0, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) - 
     (3*a^3*(-3 + nc^2)*(1 + x)*(-3 + 2*x)*H[0, 0, 1, 0, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(1 + x)*(-3 + 2*x)*
       H[0, 0, 1, 0, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-12 + 12*nc^2 - 3*nc^4 + 12*x + 8*nc^2*x - 6*nc^4*x - 294*x^2 + 
        288*nc^2*x^2 - 96*nc^4*x^2 + 252*x^3 - 252*nc^2*x^3 + 84*nc^4*x^3)*
       H[0, 0, 1, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-54 + 42*nc^2 + 21*x + 3*nc^2*x - 816*x^2 - 380*nc^2*x^2 + 
        693*x^3 + 231*nc^2*x^3)*H[0, 0, 1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-9 - 5*x + 20*x^2)*
       H[0, 0, 1, 1, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-9 - 5*x + 20*x^2)*H[0, 0, 1, 1, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-114 + 81*nc^2 - 21*nc^4 - 4*nc^2*x + 
        nc^4*x - 255*x^2 + 306*nc^2*x^2 - 110*nc^4*x^2 + 336*x^3 - 
        336*nc^2*x^3 + 112*nc^4*x^3)*H[0, 0, 1, 1, 1, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(62 - 4*nc^2 - 447*x - 211*nc^2*x + 
        462*x^2 + 154*nc^2*x^2)*H[0, 1, 0, 0, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)) + (a^3*(-3 + nc^2)*(3 + 2*x)*(-4 + 5*x)*
       H[0, 1, 0, 0, 0, 1, x])/(nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(3 + 2*x)*(-4 + 5*x)*H[0, 1, 0, 0, 1, 0, x])/
      (nc^2*Pi*(-1 + x)*x) - (3*a^3*(-31 + 3*nc^2 + 5*nc^4 + 5*x + 9*nc^2*x - 
        5*nc^4*x + 14*x^2 + 40*nc^2*x^2 - 24*nc^4*x^2 + 42*x^3 - 
        42*nc^2*x^3 + 14*nc^4*x^3)*H[0, 1, 0, 0, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (a^3*(81 - 63*nc^2 - 55*x + 49*nc^2*x - 
        267*x^2 - 75*nc^2*x^2 + 198*x^3 + 66*nc^2*x^3)*
       H[0, 1, 0, 1, 0, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(3 + x)*(-5 + 6*x)*H[0, 1, 0, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(3 + x)*(-5 + 6*x)*
       H[0, 1, 0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(9 - 3*nc^2 + 3*nc^4 - 87*x + 55*nc^2*x - 13*nc^4*x - 150*x^2 + 
        292*nc^2*x^2 - 124*nc^4*x^2 + 294*x^3 - 294*nc^2*x^3 + 98*nc^4*x^3)*
       H[0, 1, 0, 1, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(144 - 96*nc^2 - 100*x + 82*nc^2*x - 539*x^2 - 199*nc^2*x^2 + 
        462*x^3 + 154*nc^2*x^3)*H[0, 1, 1, 0, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-6 + x)*(-2 + x)*
       H[0, 1, 1, 0, 0, 1, x])/(nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-6 + x)*(-2 + x)*H[0, 1, 1, 0, 1, 0, x])/
      (nc^2*Pi*(-1 + x)*x) - (a^3*(18 - 15*nc^2 + 6*nc^4 - 28*x + 22*nc^2*x - 
        6*nc^4*x + x^2 + 48*nc^2*x^2 - 26*nc^4*x^2 + 42*x^3 - 42*nc^2*x^3 + 
        14*nc^4*x^3)*H[0, 1, 1, 0, 1, 1, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(27 - 45*nc^2 - 17*x + 39*nc^2*x - 356*x^2 - 102*nc^2*x^2 + 
        264*x^3 + 88*nc^2*x^3)*H[0, 1, 1, 1, 0, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(21 - 13*x + 3*x^2)*
       H[0, 1, 1, 1, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(21 - 13*x + 3*x^2)*H[0, 1, 1, 1, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(273 - 174*nc^2 + 42*nc^4 + 94*x - 
        81*nc^2*x + 28*nc^4*x + 210*x^2 - 210*nc^2*x^2 + 70*nc^4*x^2)*
       H[0, 1, 1, 1, 1, 1, x])/(2*nc^2*Pi*x) - 
     (a^3*(35 - 13*nc^2 - 10*x - 48*nc^2*x + 165*x^2 + 55*nc^2*x^2)*
       H[1, 0, 0, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(-33 - x + 6*x^2)*H[1, 0, 0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-33 - x + 6*x^2)*
       H[1, 0, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(6 - 84*nc^2 + 51*nc^4 + 86*x - 20*nc^2*x - 14*nc^4*x - 800*x^2 + 
        770*nc^2*x^2 - 252*nc^4*x^2 + 672*x^3 - 672*nc^2*x^3 + 224*nc^4*x^3)*
       H[1, 0, 0, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-99 + 225*nc^2 + 35*x - 161*nc^2*x - 74*x^2 - 86*nc^2*x^2 + 
        66*x^3 + 22*nc^2*x^3)*H[1, 0, 0, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-15 - 3*x + 2*x^2)*
       H[1, 0, 0, 1, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-15 - 3*x + 2*x^2)*H[1, 0, 0, 1, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-261 - 33*nc^2 + 75*nc^4 + 131*x - 
        31*nc^2*x - 21*nc^4*x - 1238*x^2 + 1280*nc^2*x^2 - 434*nc^4*x^2 + 
        1176*x^3 - 1176*nc^2*x^3 + 392*nc^4*x^3)*H[1, 0, 0, 1, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (a^3*(-99 + 321*nc^2 - 6*x - 220*nc^2*x - 
        180*x^2 - 172*nc^2*x^2 + 231*x^3 + 77*nc^2*x^3)*
       H[1, 0, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-3 + 5*x + 3*x^2)*H[1, 0, 1, 0, 0, 1, x])/
      (nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-3 + 5*x + 3*x^2)*
       H[1, 0, 1, 0, 1, 0, x])/(nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-37 - 5*nc^2 + 12*nc^4 + 27*x - 9*nc^2*x - 3*nc^4*x - 194*x^2 + 
        188*nc^2*x^2 - 62*nc^4*x^2 + 168*x^3 - 168*nc^2*x^3 + 56*nc^4*x^3)*
       H[1, 0, 1, 0, 1, 1, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-135 + 285*nc^2 + 94*x - 216*nc^2*x - 60*x^2 - 132*nc^2*x^2 + 
        99*x^3 + 33*nc^2*x^3)*H[1, 0, 1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-15 + 11*x + 20*x^2)*
       H[1, 0, 1, 1, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-15 + 11*x + 20*x^2)*H[1, 0, 1, 1, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(399 - 69*nc^2 - 39*nc^4 + 90*x + 
        24*nc^2*x - 26*nc^4*x + 1176*x^2 - 1176*nc^2*x^2 + 392*nc^4*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(4*nc^2*Pi*x) - 
     (a^3*(99 + 255*nc^2 - 101*x - 181*nc^2*x - 390*x^2 - 242*nc^2*x^2 + 
        528*x^3 + 176*nc^2*x^3)*H[1, 1, 0, 0, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-9 - 5*x + 20*x^2)*
       H[1, 1, 0, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-9 - 5*x + 20*x^2)*H[1, 1, 0, 0, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(-54 - 144*nc^2 + 93*nc^4 + 30*x + 
        40*nc^2*x - 32*nc^4*x - 822*x^2 + 980*nc^2*x^2 - 358*nc^4*x^2 + 
        882*x^3 - 882*nc^2*x^3 + 294*nc^4*x^3)*H[1, 1, 0, 0, 1, 1, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (a^3*(63 + 147*nc^2 + 13*x - 131*nc^2*x - 
        282*x^2 - 78*nc^2*x^2 + 198*x^3 + 66*nc^2*x^3)*
       H[1, 1, 0, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-3 + nc^2)*(3 - 3*x + 2*x^2)*H[1, 1, 0, 1, 0, 1, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(3 - 3*x + 2*x^2)*
       H[1, 1, 0, 1, 1, 0, x])/(2*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(102 + 63*nc^2 - 54*nc^4 + 69*nc^2*x - 36*nc^4*x + 651*x^2 - 
        651*nc^2*x^2 + 217*nc^4*x^2)*H[1, 1, 0, 1, 1, 1, x])/(2*nc^2*Pi*x) - 
     (a^3*(-45 + 303*nc^2 + 98*x - 248*nc^2*x - 448*x^2 - 192*nc^2*x^2 + 
        429*x^3 + 143*nc^2*x^3)*H[1, 1, 1, 0, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-9 + 9*x + 2*x^2)*
       H[1, 1, 1, 0, 0, 1, x])/(2*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-9 + 9*x + 2*x^2)*H[1, 1, 1, 0, 1, 0, x])/
      (2*nc^2*Pi*(-1 + x)*x) - (a^3*(54 + 45*nc^2 - 36*nc^4 - 2*x + 
        45*nc^2*x - 24*nc^4*x + 357*x^2 - 357*nc^2*x^2 + 119*nc^4*x^2)*
       H[1, 1, 1, 0, 1, 1, x])/(2*nc^2*Pi*x) - 
     (a^3*(135 + 123*nc^2 - 30*x - 116*nc^2*x - 334*x^2 - 82*nc^2*x^2 + 
        231*x^3 + 77*nc^2*x^3)*H[1, 1, 1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(1 + x)*
       H[1, 1, 1, 1, 0, 1, x])/(2*nc^2*Pi*x) - 
     (3*a^3*(-3 + nc^2)*(1 + x)*H[1, 1, 1, 1, 1, 0, x])/(2*nc^2*Pi*x) - 
     (a^3*(189 - 162*nc^2 + 54*nc^4 + 31*x - 12*nc^2*x + 4*nc^4*x + 651*x^2 - 
        651*nc^2*x^2 + 217*nc^4*x^2)*H[1, 1, 1, 1, 1, 1, x])/(2*nc^2*Pi*x) + 
     (a^3*nf^2*(175040 + (145920*I)*Pi - 63180*Pi^2 - (18000*I)*Pi^3 + 
        3051*Pi^4 - 50400*Zeta[3] - (30240*I)*Pi*Zeta[3]))/(58320*Pi) + 
     (a^3*H[0, 0, 0, x]*(18288 - 46384*nc^2 - (37206*I)*Pi + 
        (1370*I)*nc^2*Pi + 2169*Pi^2 + 3355*nc^2*Pi^2 - (240*I)*Pi^3 - 
        (144*I)*nc^2*Pi^3 + 109935*x + 19803*nc^2*x + (21537*I)*Pi*x - 
        (23211*I)*nc^2*Pi*x + 9627*Pi^2*x - 2391*nc^2*Pi^2*x + 
        (8064*I)*Pi^3*x + (2496*I)*nc^2*Pi^3*x + 22356*x^2 - 7452*nc^2*x^2 - 
        (77868*I)*Pi*x^2 + (21204*I)*nc^2*Pi*x^2 - 7200*Pi^2*x^2 + 
        2952*nc^2*Pi^2*x^2 - (4752*I)*Pi^3*x^2 - (1584*I)*nc^2*Pi^3*x^2 - 
        10608*Zeta[3] + 6000*nc^2*Zeta[3] - 83616*x*Zeta[3] - 
        31008*nc^2*x*Zeta[3] + 71280*x^2*Zeta[3] + 23760*nc^2*x^2*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)) - (a^3*H[0, 0, x]*(-1036800 - 2680960*nc^2 - 
        (1524420*I)*Pi + (879180*I)*nc^2*Pi - 66015*Pi^2 + 109365*nc^2*Pi^2 - 
        (95445*I)*Pi^3 - (49095*I)*nc^2*Pi^3 - 7623*Pi^4 + 2223*nc^2*Pi^4 - 
        510300*x + 688500*nc^2*x - (1539000*I)*Pi*x - (1923480*I)*nc^2*Pi*x + 
        1528335*Pi^2*x - 203445*nc^2*Pi^2*x + (683505*I)*Pi^3*x + 
        (54675*I)*nc^2*Pi^3*x - 8334*Pi^4*x - 4734*nc^2*Pi^4*x + 
        5720220*x^2 - 1906740*nc^2*x^2 - (3858840*I)*Pi*x^2 + 
        (1286280*I)*nc^2*Pi*x^2 - 1170450*Pi^2*x^2 + 354510*nc^2*Pi^2*x^2 - 
        (481950*I)*Pi^3*x^2 + (36450*I)*nc^2*Pi^3*x^2 + 15741*Pi^4*x^2 + 
        5247*nc^2*Pi^4*x^2 + 1294650*Zeta[3] + 1304190*nc^2*Zeta[3] - 
        (17280*I)*Pi*Zeta[3] - (51840*I)*nc^2*Pi*Zeta[3] - 
        1682370*x*Zeta[3] - 696870*nc^2*x*Zeta[3] + (3309120*I)*Pi*x*
         Zeta[3] + (639360*I)*nc^2*Pi*x*Zeta[3] + 967140*x^2*Zeta[3] + 
        720900*nc^2*x^2*Zeta[3] - (1710720*I)*Pi*x^2*Zeta[3] - 
        (570240*I)*nc^2*Pi*x^2*Zeta[3]))/(12960*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, 1, 0, x]*(-18387 + 6129*nc^2 - (35253*I)*Pi + 
        (11655*I)*nc^2*Pi + 7152*Pi^2 - 1152*nc^2*Pi^2 - (1512*I)*Pi^3 + 
        (504*I)*nc^2*Pi^3 + 63342*x - 21114*nc^2*x + (60768*I)*Pi*x - 
        (51604*I)*nc^2*Pi*x - 23295*Pi^2*x + 17107*nc^2*Pi^2*x + 
        (516*I)*Pi^3*x - (180*I)*nc^2*Pi^3*x - 106839*x^2 + 35613*nc^2*x^2 - 
        (46611*I)*Pi*x^2 + (1809*I)*nc^2*Pi*x^2 + 27183*Pi^2*x^2 - 
        14595*nc^2*Pi^2*x^2 + (1800*I)*Pi^3*x^2 - (408*I)*nc^2*Pi^3*x^2 + 
        61884*x^3 - 20628*nc^2*x^3 - (41148*I)*Pi*x^3 + 
        (8964*I)*nc^2*Pi*x^3 - 252*Pi^2*x^3 + 2844*nc^2*Pi^2*x^3 - 
        (396*I)*Pi^3*x^3 - (132*I)*nc^2*Pi^3*x^3 + 12528*Zeta[3] + 
        4464*nc^2*Zeta[3] - 3456*x*Zeta[3] - 5184*nc^2*x*Zeta[3] - 
        26064*x^2*Zeta[3] - 5040*nc^2*x^2*Zeta[3] + 19008*x^3*Zeta[3] + 
        6336*nc^2*x^3*Zeta[3]))/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, 0, x]*((-11799*I)*Pi + (3933*I)*nc^2*Pi - 528*Pi^2 - 
        (1512*I)*Pi^3 + (792*I)*nc^2*Pi^3 - 6372*x + 2124*nc^2*x - 
        (4752*I)*Pi*x - (24712*I)*nc^2*Pi*x + 5754*Pi^2*x + 
        5638*nc^2*Pi^2*x + (444*I)*Pi^3*x - (492*I)*nc^2*Pi^3*x + 73683*x^2 - 
        24561*nc^2*x^2 + (47655*I)*Pi*x^2 - (24813*I)*nc^2*Pi*x^2 - 
        17430*Pi^2*x^2 + 4614*nc^2*Pi^2*x^2 + (4824*I)*Pi^3*x^2 + 
        (888*I)*nc^2*Pi^3*x^2 - 86724*x^3 + 28908*nc^2*x^3 - 
        (96228*I)*Pi*x^3 + (27324*I)*nc^2*Pi*x^3 + 27864*Pi^2*x^3 - 
        8184*nc^2*Pi^2*x^3 - (2772*I)*Pi^3*x^3 - (924*I)*nc^2*Pi^3*x^3 + 
        2592*Zeta[3] - 2592*nc^2*Zeta[3] + 2976*nc^2*x*Zeta[3] - 
        62352*x^2*Zeta[3] - 18288*nc^2*x^2*Zeta[3] + 47520*x^3*Zeta[3] + 
        15840*nc^2*x^3*Zeta[3]))/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, 0, x]*((-90234*I)*Pi + (30078*I)*nc^2*Pi - 8640*Pi^2 + 
        4464*nc^2*Pi^2 + (1944*I)*Pi^3 - (2376*I)*nc^2*Pi^3 + 186300*x - 
        29236*nc^2*x + (120798*I)*Pi*x - (104646*I)*nc^2*Pi*x + 
        38574*Pi^2*x + 10014*nc^2*Pi^2*x - (612*I)*Pi^3*x + 
        (1764*I)*nc^2*Pi^3*x - 247725*x^2 + 227727*nc^2*x^2 - 
        (203067*I)*Pi*x^2 - (567*I)*nc^2*Pi*x^2 - 30276*Pi^2*x^2 + 
        1980*nc^2*Pi^2*x^2 + (1512*I)*Pi^3*x^2 - (936*I)*nc^2*Pi^3*x^2 + 
        512892*x^3 - 170964*nc^2*x^3 - (68364*I)*Pi*x^3 + 
        (8532*I)*nc^2*Pi*x^3 + 47790*Pi^2*x^3 - 9306*nc^2*Pi^2*x^3 + 
        (3564*I)*Pi^3*x^3 + (1188*I)*nc^2*Pi^3*x^3 - 3888*Zeta[3] + 
        27216*nc^2*Zeta[3] + 6264*x*Zeta[3] - 19800*nc^2*x*Zeta[3] - 
        60336*x^2*Zeta[3] - 26064*nc^2*x^2*Zeta[3] + 64152*x^3*Zeta[3] + 
        21384*nc^2*x^3*Zeta[3]))/(864*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, 1, x]*(120411 - 48241*nc^2 + 2408*nc^4 - (42291*I)*Pi + 
        (29301*I)*nc^2*Pi - (7806*I)*nc^4*Pi + 11640*Pi^2 - 8262*nc^2*Pi^2 + 
        2226*nc^4*Pi^2 + (2628*I)*Pi^3 - (756*I)*nc^2*Pi^3 + 
        (324*I)*nc^4*Pi^3 - 309510*x + 172906*nc^2*x - 33344*nc^4*x + 
        (108576*I)*Pi*x - (90420*I)*nc^2*Pi*x + (26238*I)*nc^4*Pi*x - 
        20682*Pi^2*x + 17508*nc^2*Pi^2*x - 5178*nc^4*Pi^2*x - 
        (396*I)*Pi^3*x - (588*I)*nc^2*Pi^3*x - (36*I)*nc^4*Pi^3*x + 
        384903*x^2 - 189933*nc^2*x^2 + 30936*nc^4*x^2 - (117855*I)*Pi*x^2 + 
        (89973*I)*nc^2*Pi*x^2 - (24264*I)*nc^4*Pi*x^2 + 28140*Pi^2*x^2 - 
        22092*nc^2*Pi^2*x^2 + 6108*nc^4*Pi^2*x^2 + (8160*I)*Pi^3*x^2 + 
        (1128*I)*nc^2*Pi^3*x^2 + (768*I)*nc^4*Pi^3*x^2 - 195804*x^3 + 
        65268*nc^2*x^3 + (20196*I)*Pi*x^3 - (18396*I)*nc^2*Pi*x^3 + 
        (5832*I)*nc^4*Pi*x^3 - 18900*Pi^2*x^3 + 10812*nc^2*Pi^2*x^3 - 
        2256*nc^4*Pi^2*x^3 - (8856*I)*Pi^3*x^3 + (408*I)*nc^2*Pi^3*x^3 - 
        (840*I)*nc^4*Pi^3*x^3 + 2520*Zeta[3] - 8280*nc^2*Zeta[3] + 
        1584*nc^4*Zeta[3] - 4008*x*Zeta[3] + 7560*nc^2*x*Zeta[3] - 
        744*nc^4*x*Zeta[3] - 22848*x^2*Zeta[3] - 36144*nc^2*x^2*Zeta[3] + 
        5568*nc^4*x^2*Zeta[3] + 16848*x^3*Zeta[3] + 33840*nc^2*x^3*Zeta[3] - 
        7056*nc^4*x^3*Zeta[3]))/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, 1, x]*(31227 + 8327*nc^2 - 9760*nc^4 - (12897*I)*Pi + 
        (4403*I)*nc^2*Pi - (484*I)*nc^4*Pi + 1180*Pi^2 - 1652*nc^2*Pi^2 + 
        612*nc^4*Pi^2 + (1092*I)*Pi^3 - (1380*I)*nc^2*Pi^3 + 
        (144*I)*nc^4*Pi^3 - 87618*x + 25014*nc^2*x + 1896*nc^4*x + 
        (37092*I)*Pi*x - (19556*I)*nc^2*Pi*x + (3868*I)*nc^4*Pi*x + 
        1047*Pi^2*x + 2157*nc^2*Pi^2*x - 1213*nc^4*Pi^2*x - (496*I)*Pi^3*x + 
        (792*I)*nc^2*Pi^3*x - (48*I)*nc^4*Pi^3*x + 72123*x^2 - 
        38585*nc^2*x^2 + 7864*nc^4*x^2 - (49287*I)*Pi*x^2 + 
        (27405*I)*nc^2*Pi*x^2 - (5328*I)*nc^4*Pi*x^2 - 1837*Pi^2*x^2 - 
        1011*nc^2*Pi^2*x^2 + 789*nc^4*Pi^2*x^2 + (1208*I)*Pi^3*x^2 + 
        (32*I)*nc^2*Pi^3*x^2 + (184*I)*nc^4*Pi^3*x^2 - 15732*x^3 + 
        5244*nc^2*x^3 + (25092*I)*Pi*x^3 - (12252*I)*nc^2*Pi*x^3 + 
        (1944*I)*nc^4*Pi*x^3 - 390*Pi^2*x^3 + 506*nc^2*Pi^2*x^3 - 
        188*nc^4*Pi^2*x^3 - (1764*I)*Pi^3*x^3 + (532*I)*nc^2*Pi^3*x^3 - 
        (280*I)*nc^4*Pi^3*x^3 - 10344*Zeta[3] + 9000*nc^2*Zeta[3] - 
        528*nc^4*Zeta[3] + 9296*x*Zeta[3] - 7104*nc^2*x*Zeta[3] + 
        400*nc^4*x*Zeta[3] + 8368*x^2*Zeta[3] - 16704*nc^2*x^2*Zeta[3] + 
        4496*nc^4*x^2*Zeta[3] - 7560*x^3*Zeta[3] + 14952*nc^2*x^3*Zeta[3] - 
        4368*nc^4*x^3*Zeta[3]))/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, 1, x]*(-6129 + 2043*nc^2 - (16308*I)*Pi + 
        (10844*I)*nc^2*Pi - (2524*I)*nc^4*Pi + 4988*Pi^2 - 3444*nc^2*Pi^2 + 
        864*nc^4*Pi^2 + (1356*I)*Pi^3 - (1524*I)*nc^2*Pi^3 + 
        (12*I)*nc^4*Pi^3 + 21114*x - 7038*nc^2*x + (42930*I)*Pi*x - 
        (30374*I)*nc^2*Pi*x + (7492*I)*nc^4*Pi*x - 12124*Pi^2*x + 
        8636*nc^2*Pi^2*x - 2190*nc^4*Pi^2*x - (808*I)*Pi^3*x + 
        (1096*I)*nc^2*Pi^3*x - (12*I)*nc^4*Pi^3*x - 35613*x^2 + 
        11871*nc^2*x^2 - (62793*I)*Pi*x^2 + (35475*I)*nc^2*Pi*x^2 - 
        (6912*I)*nc^4*Pi*x^2 + 13834*Pi^2*x^2 - 7958*nc^2*Pi^2*x^2 + 
        1602*nc^4*Pi^2*x^2 + (936*I)*Pi^3*x^2 - (192*I)*nc^2*Pi^3*x^2 + 
        (256*I)*nc^4*Pi^3*x^2 + 20628*x^3 - 6876*nc^2*x^3 + 
        (31212*I)*Pi*x^3 - (14292*I)*nc^2*Pi*x^3 + (1944*I)*nc^4*Pi*x^3 - 
        7242*Pi^2*x^3 + 3166*nc^2*Pi^2*x^3 - 376*nc^4*Pi^2*x^3 - 
        (1236*I)*Pi^3*x^3 + (708*I)*nc^2*Pi^3*x^3 - (280*I)*nc^4*Pi^3*x^3 - 
        7848*Zeta[3] + 9480*nc^2*Zeta[3] - 432*nc^4*Zeta[3] + 
        3600*x*Zeta[3] - 6144*nc^2*x*Zeta[3] + 192*nc^4*x*Zeta[3] + 
        7008*x^2*Zeta[3] - 12240*nc^2*x^2*Zeta[3] + 3072*nc^4*x^2*Zeta[3] - 
        5688*x^3*Zeta[3] + 8856*nc^2*x^3*Zeta[3] - 2688*nc^4*x^3*Zeta[3]))/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*H[0, 0, 1, x]*((-12348*I)*Pi + 
        (10100*I)*nc^2*Pi - (2878*I)*nc^4*Pi + 1944*Pi^2 - 1950*nc^2*Pi^2 + 
        674*nc^4*Pi^2 + (708*I)*Pi^3 - (384*I)*nc^2*Pi^3 + (12*I)*nc^4*Pi^3 - 
        2124*x + 708*nc^2*x + (35670*I)*Pi*x - (32858*I)*nc^2*Pi*x + 
        (9910*I)*nc^4*Pi*x - 4569*Pi^2*x + 5391*nc^2*Pi^2*x - 
        1867*nc^4*Pi^2*x - (312*I)*Pi^3*x + (20*I)*nc^2*Pi^3*x + 
        (24*I)*nc^4*Pi^3*x + 24561*x^2 - 8187*nc^2*x^2 - (54471*I)*Pi*x^2 + 
        (40101*I)*nc^2*Pi*x^2 - (10272*I)*nc^4*Pi*x^2 + 3799*Pi^2*x^2 - 
        7243*nc^2*Pi^2*x^2 + 2833*nc^4*Pi^2*x^2 + (3960*I)*Pi^3*x^2 + 
        (656*I)*nc^2*Pi^3*x^2 + (328*I)*nc^4*Pi^3*x^2 - 28908*x^3 + 
        9636*nc^2*x^3 + (12852*I)*Pi*x^3 - (8172*I)*nc^2*Pi*x^3 + 
        (1944*I)*nc^4*Pi*x^3 + 3066*Pi^2*x^3 + 858*nc^2*Pi^2*x^3 - 
        940*nc^4*Pi^2*x^3 - (3612*I)*Pi^3*x^3 - (84*I)*nc^2*Pi^3*x^3 - 
        (280*I)*nc^4*Pi^3*x^3 - 864*Zeta[3] + 504*nc^2*Zeta[3] + 
        216*nc^4*Zeta[3] + 600*x*Zeta[3] + 320*nc^2*x*Zeta[3] - 
        120*nc^4*x*Zeta[3] - 18048*x^2*Zeta[3] - 10608*nc^2*x^2*Zeta[3] + 
        432*nc^4*x^2*Zeta[3] + 14616*x^3*Zeta[3] + 7560*nc^2*x^3*Zeta[3] - 
        672*nc^4*x^3*Zeta[3]))/(96*nc^2*Pi*(-1 + x)*x) - 
     (a^3*H[1, 0, x]*((-551610*I)*Pi + (183870*I)*nc^2*Pi - 504405*Pi^2 + 
        168615*nc^2*Pi^2 - (67680*I)*Pi^3 + (17280*I)*nc^2*Pi^3 + 
        17334*Pi^4 + 126*nc^2*Pi^4 + 1584360*x - 528120*nc^2*x + 
        (662580*I)*Pi*x - (549500*I)*nc^2*Pi*x + 1240290*Pi^2*x - 
        226330*nc^2*Pi^2*x + (143640*I)*Pi^3*x - (78000*I)*nc^2*Pi^3*x - 
        4506*Pi^4*x - 2106*nc^2*Pi^4*x - 5397840*x^2 + 1799280*nc^2*x^2 - 
        (2053080*I)*Pi*x^2 - (767160*I)*nc^2*Pi*x^2 - 1211040*Pi^2*x^2 + 
        578880*nc^2*Pi^2*x^2 - (89460*I)*Pi^3*x^2 + (62100*I)*nc^2*Pi^3*x^2 - 
        32016*Pi^4*x^2 - 5736*nc^2*Pi^4*x^2 + 3813480*x^3 - 
        1271160*nc^2*x^3 - (2572560*I)*Pi*x^3 + (857520*I)*nc^2*Pi*x^3 + 
        1408320*Pi^2*x^3 - 493200*nc^2*Pi^2*x^3 + (73980*I)*Pi^3*x^3 - 
        (57780*I)*nc^2*Pi^3*x^3 + 31284*Pi^4*x^3 + 10428*nc^2*Pi^4*x^3 - 
        319680*Zeta[3] + 138240*nc^2*Zeta[3] - (207360*I)*Pi*Zeta[3] - 
        (86400*I)*nc^2*Pi*Zeta[3] + 1304640*x*Zeta[3] + 
        231840*nc^2*x*Zeta[3] + (10800*I)*Pi*x*Zeta[3] + 
        (104400*I)*nc^2*Pi*x*Zeta[3] - 1220400*x^2*Zeta[3] - 
        3600*nc^2*x^2*Zeta[3] + (845280*I)*Pi*x^2*Zeta[3] - 
        (159840*I)*nc^2*Pi*x^2*Zeta[3] + 1108080*x^3*Zeta[3] + 
        28080*nc^2*x^3*Zeta[3] - (71280*I)*Pi*x^3*Zeta[3] - 
        (23760*I)*nc^2*Pi*x^3*Zeta[3]))/(8640*nc^2*Pi*(-1 + x)*x) - 
     (a^3*H[0, 1, x]*((1204110*I)*Pi - (482410*I)*nc^2*Pi + 
        (24080*I)*nc^4*Pi - 306885*Pi^2 + 120895*nc^2*Pi^2 - 3170*nc^4*Pi^2 - 
        (71040*I)*Pi^3 + (33900*I)*nc^2*Pi^3 - (3780*I)*nc^4*Pi^3 + 
        8346*Pi^4 - 4866*nc^2*Pi^4 - 564*nc^4*Pi^4 + 528120*x - 
        176040*nc^2*x - (2822940*I)*Pi*x + (1638340*I)*nc^2*Pi*x - 
        (333440*I)*nc^4*Pi*x + 656910*Pi^2*x - 411850*nc^2*Pi^2*x + 
        89210*nc^4*Pi^2*x + (59400*I)*Pi^3*x - (110260*I)*nc^2*Pi^3*x + 
        (19860*I)*nc^4*Pi^3*x - 2650*Pi^4*x + 2270*nc^2*Pi^4*x + 
        470*nc^4*Pi^4*x - 1799280*x^2 + 599760*nc^2*x^2 + 
        (2670480*I)*Pi*x^2 - (1506480*I)*nc^2*Pi*x^2 + 
        (309360*I)*nc^4*Pi*x^2 - 736620*Pi^2*x^2 + 415740*nc^2*Pi^2*x^2 - 
        82800*nc^4*Pi^2*x^2 + (65220*I)*Pi^3*x^2 + (89940*I)*nc^2*Pi^3*x^2 - 
        (22080*I)*nc^4*Pi^3*x^2 - 29092*Pi^4*x^2 - 6668*nc^2*Pi^4*x^2 + 
        352*nc^4*Pi^4*x^2 + 1271160*x^3 - 423720*nc^2*x^3 - 
        (857520*I)*Pi*x^3 + (285840*I)*nc^2*Pi*x^3 + 550620*Pi^2*x^3 - 
        164100*nc^2*Pi^2*x^3 - 9720*nc^4*Pi^2*x^3 - (58320*I)*Pi^3*x^3 - 
        (13680*I)*nc^2*Pi^3*x^3 + 21828*Pi^4*x^3 + 4924*nc^2*Pi^4*x^3 + 
        588*nc^4*Pi^4*x^3 + 87120*Zeta[3] - 37800*nc^2*Zeta[3] - 
        2520*nc^4*Zeta[3] - (229680*I)*Pi*Zeta[3] + (81360*I)*nc^2*Pi*
         Zeta[3] - (10080*I)*nc^4*Pi*Zeta[3] + 84240*x*Zeta[3] + 
        271800*nc^2*x*Zeta[3] - 1440*nc^4*x*Zeta[3] + 
        (82320*I)*Pi*x*Zeta[3] - (40080*I)*nc^2*Pi*x*Zeta[3] + 
        (5520*I)*nc^4*Pi*x*Zeta[3] - 1120320*x^2*Zeta[3] + 
        29040*nc^2*x^2*Zeta[3] - 27720*nc^4*x^2*Zeta[3] + 
        (422400*I)*Pi*x^2*Zeta[3] + (18240*I)*nc^2*Pi*x^2*Zeta[3] + 
        (960*I)*nc^4*Pi*x^2*Zeta[3] + 1215000*x^3*Zeta[3] - 
        341640*nc^2*x^3*Zeta[3] + 67680*nc^4*x^3*Zeta[3] - 
        (159840*I)*Pi*x^3*Zeta[3] - (93600*I)*nc^2*Pi*x^3*Zeta[3] + 
        (10080*I)*nc^4*Pi*x^3*Zeta[3]))/(2880*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, x]*(1306260 + 875780*nc^2 - 695200*nc^4 - (1061640*I)*Pi + 
        (170520*I)*nc^2*Pi + (77280*I)*nc^4*Pi + 129870*Pi^2 - 
        51240*nc^2*Pi^2 - 3990*nc^4*Pi^2 + (75420*I)*Pi^3 - 
        (46980*I)*nc^2*Pi^3 + (14040*I)*nc^4*Pi^3 - 14049*Pi^4 - 
        5004*nc^2*Pi^4 - 126*nc^4*Pi^4 - 4627260*x - 174860*nc^2*x + 
        859360*nc^4*x + (3267540*I)*Pi*x - (1685580*I)*nc^2*Pi*x + 
        (324120*I)*nc^4*Pi*x + 4905*Pi^2*x + 152175*nc^2*Pi^2*x - 
        70890*nc^4*Pi^2*x - (60165*I)*Pi^3*x + (151665*I)*nc^2*Pi^3*x - 
        (34920*I)*nc^4*Pi^3*x + 6474*Pi^4*x + 5889*nc^2*Pi^4*x - 
        3*nc^4*Pi^4*x + 5227740*x^2 - 1336500*nc^2*x^2 - 164160*nc^4*x^2 - 
        (3492180*I)*Pi*x^2 + (1943820*I)*nc^2*Pi*x^2 - 
        (401400*I)*nc^4*Pi*x^2 - 348885*Pi^2*x^2 - 405*nc^2*Pi^2*x^2 + 
        60300*nc^4*Pi^2*x^2 - (41805*I)*Pi^3*x^2 - (68715*I)*nc^2*Pi^3*x^2 + 
        (20880*I)*nc^4*Pi^3*x^2 + 10860*Pi^4*x^2 + 14964*nc^2*Pi^4*x^2 - 
        3246*nc^4*Pi^4*x^2 - 1906740*x^3 + 635580*nc^2*x^3 + 
        (1286280*I)*Pi*x^3 - (428760*I)*nc^2*Pi*x^3 + 214110*Pi^2*x^3 - 
        100530*nc^2*Pi^2*x^3 + 14580*nc^4*Pi^2*x^3 + (72090*I)*Pi^3*x^3 + 
        (810*I)*nc^2*Pi^3*x^3 - 5715*Pi^4*x^3 - 15009*nc^2*Pi^4*x^3 + 
        3276*nc^4*Pi^4*x^3 - 456840*Zeta[3] - 168120*nc^2*Zeta[3] + 
        149400*nc^4*Zeta[3] + (427680*I)*Pi*Zeta[3] - (328320*I)*nc^2*Pi*
         Zeta[3] + (87480*I)*nc^4*Pi*Zeta[3] + 1066770*x*Zeta[3] - 
        405450*nc^2*x*Zeta[3] - 166500*nc^4*x*Zeta[3] - 
        (111600*I)*Pi*x*Zeta[3] + (103680*I)*nc^2*Pi*x*Zeta[3] - 
        (28080*I)*nc^4*Pi*x*Zeta[3] - 1056510*x^2*Zeta[3] + 
        356670*nc^2*x^2*Zeta[3] + 118620*nc^4*x^2*Zeta[3] - 
        (828000*I)*Pi*x^2*Zeta[3] + (596160*I)*nc^2*Pi*x^2*Zeta[3] - 
        (177120*I)*nc^4*Pi*x^2*Zeta[3] + 173340*x^3*Zeta[3] - 
        3780*nc^2*x^3*Zeta[3] - 101520*nc^4*x^3*Zeta[3] + 
        (434160*I)*Pi*x^3*Zeta[3] - (339120*I)*nc^2*Pi*x^3*Zeta[3] + 
        (120960*I)*nc^4*Pi*x^3*Zeta[3]))/(4320*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, x]*(-9020160 - 8183040*nc^2 + (7432560*I)*Pi + 
        (2705200*I)*nc^2*Pi - 4103730*Pi^2 + 1004390*nc^2*Pi^2 - 
        (1340820*I)*Pi^3 - (21300*I)*nc^2*Pi^3 + 82863*Pi^4 + 
        11217*nc^2*Pi^4 - (3780*I)*Pi^5 - (1836*I)*nc^2*Pi^5 + 9020160*x + 
        8183040*nc^2*x - (24125040*I)*Pi*x + (12891600*I)*nc^2*Pi*x + 
        6641190*Pi^2*x - 6392610*nc^2*Pi^2*x + (3062070*I)*Pi^3*x - 
        (2038770*I)*nc^2*Pi^3*x + 388197*Pi^4*x + 234603*nc^2*Pi^4*x + 
        (174960*I)*Pi^5*x + (7056*I)*nc^2*Pi^5*x - 7059960*Pi^2*x^2 + 
        2353320*nc^2*Pi^2*x^2 - (4539240*I)*Pi^3*x^2 + (1370520*I)*nc^2*Pi^3*
         x^2 - 112050*Pi^4*x^2 - 20610*nc^2*Pi^4*x^2 - (60588*I)*Pi^5*x^2 - 
        (20196*I)*nc^2*Pi^5*x^2 + 414720*Zeta[3] + 6114240*nc^2*Zeta[3] - 
        (3379320*I)*Pi*Zeta[3] - (1045800*I)*nc^2*Pi*Zeta[3] - 
        176400*Pi^2*Zeta[3] + 5040*nc^2*Pi^2*Zeta[3] + 7012980*x*Zeta[3] - 
        825660*nc^2*x*Zeta[3] + (19484280*I)*Pi*x*Zeta[3] - 
        (3556440*I)*nc^2*Pi*x*Zeta[3] - 707040*Pi^2*x*Zeta[3] - 
        616320*nc^2*Pi^2*x*Zeta[3] - 5404320*x^2*Zeta[3] + 
        2656800*nc^2*x^2*Zeta[3] - (14191200*I)*Pi*x^2*Zeta[3] + 
        (1749600*I)*nc^2*Pi*x^2*Zeta[3] + 1496880*Pi^2*x^2*Zeta[3] + 
        498960*nc^2*Pi^2*x^2*Zeta[3] + 4433616*Zeta[5] + 
        283824*nc^2*Zeta[5] - 12630816*x*Zeta[5] - 3258144*nc^2*x*Zeta[5] + 
        10050480*x^2*Zeta[5] + 3350160*nc^2*x^2*Zeta[5]))/
      (51840*nc^2*Pi*(-1 + x)) - (a^3*(1391460525 + 2543359700*nc^2 + 
        830725175*nc^4 + (1160728380*I)*Pi + (2638834800*I)*nc^2*Pi + 
        (1427296500*I)*nc^4*Pi + 177635430*Pi^2 - 965328840*nc^2*Pi^2 - 
        482724270*nc^4*Pi^2 - (621953640*I)*Pi^3 - (169722000*I)*nc^2*Pi^3 - 
        (62997480*I)*nc^4*Pi^3 + 19647684*Pi^4 + 40304376*nc^2*Pi^4 + 
        13783140*nc^4*Pi^4 - (5109804*I)*Pi^5 + (1083348*I)*nc^2*Pi^5 + 
        (3766392*I)*nc^4*Pi^5 + 3759408*Pi^6 - 1348812*nc^2*Pi^6 + 
        269748*nc^4*Pi^6 - 1391460525*x - 2543359700*nc^2*x - 
        830725175*nc^4*x - (1160728380*I)*Pi*x - (2638834800*I)*nc^2*Pi*x - 
        (1427296500*I)*nc^4*Pi*x - 3060626310*Pi^2*x + 1926325800*nc^2*Pi^2*
         x + 482724270*nc^4*Pi^2*x + (1282349880*I)*Pi^3*x - 
        (499010400*I)*nc^2*Pi^3*x + (62997480*I)*nc^4*Pi^3*x + 
        238103712*Pi^4*x - 67846716*nc^2*Pi^4*x - 311220*nc^4*Pi^4*x + 
        (136073196*I)*Pi^5*x - (66371508*I)*nc^2*Pi^5*x + 
        (7210728*I)*nc^4*Pi^5*x - 3752280*Pi^6*x + 6730884*nc^2*Pi^6*x - 
        1606428*nc^4*Pi^6*x + 2882990880*Pi^2*x^2 - 960996960*nc^2*Pi^2*x^2 - 
        (1944855360*I)*Pi^3*x^2 + (648285120*I)*nc^2*Pi^3*x^2 - 
        208705896*Pi^4*x^2 + 68969880*nc^2*Pi^4*x^2 - 8083152*nc^4*Pi^4*x^2 - 
        (117219312*I)*Pi^5*x^2 + (57561840*I)*nc^2*Pi^5*x^2 - 
        (12791520*I)*nc^4*Pi^5*x^2 + 5878872*Pi^6*x^2 - 
        5850360*nc^2*Pi^6*x^2 + 1952496*nc^4*Pi^6*x^2 - 6273968400*Zeta[3] - 
        89772480*nc^2*Zeta[3] - 219668400*nc^4*Zeta[3] - 
        (3712262400*I)*Pi*Zeta[3] - (245185920*I)*nc^2*Pi*Zeta[3] - 
        (279780480*I)*nc^4*Pi*Zeta[3] + 587457360*Pi^2*Zeta[3] - 
        34065360*nc^2*Pi^2*Zeta[3] + 56064960*nc^4*Pi^2*Zeta[3] + 
        (95618880*I)*Pi^3*Zeta[3] - (30481920*I)*nc^2*Pi^3*Zeta[3] + 
        (9253440*I)*nc^4*Pi^3*Zeta[3] + 25669450800*x*Zeta[3] - 
        3683786400*nc^2*x*Zeta[3] + 219668400*nc^4*x*Zeta[3] + 
        (10036716480*I)*Pi*x*Zeta[3] - (2617392960*I)*nc^2*Pi*x*Zeta[3] + 
        (367960320*I)*nc^4*Pi*x*Zeta[3] - 251067600*Pi^2*x*Zeta[3] - 
        520415280*nc^2*Pi^2*x*Zeta[3] + 107231040*nc^4*Pi^2*x*Zeta[3] + 
        (179988480*I)*Pi^3*x*Zeta[3] + (171823680*I)*nc^2*Pi^3*x*Zeta[3] - 
        (19595520*I)*nc^4*Pi^3*x*Zeta[3] - 11688727680*x^2*Zeta[3] + 
        3896242560*nc^2*x^2*Zeta[3] - (9445040640*I)*Pi*x^2*Zeta[3] + 
        (3461875200*I)*nc^2*Pi*x^2*Zeta[3] - (264539520*I)*nc^4*Pi*x^2*
         Zeta[3] + 183708000*Pi^2*x^2*Zeta[3] + 63957600*nc^2*Pi^2*x^2*
         Zeta[3] - (83280960*I)*Pi^3*x^2*Zeta[3] - (180169920*I)*nc^2*Pi^3*
         x^2*Zeta[3] + (38102400*I)*nc^4*Pi^3*x^2*Zeta[3] + 
        1253750400*Zeta[3]^2 - 91264320*nc^2*Zeta[3]^2 - 
        70035840*nc^4*Zeta[3]^2 - 2404442880*x*Zeta[3]^2 + 
        337296960*nc^2*x*Zeta[3]^2 - 179807040*nc^4*x*Zeta[3]^2 + 
        1587237120*x^2*Zeta[3]^2 - 293932800*nc^2*x^2*Zeta[3]^2 + 
        205752960*nc^4*x^2*Zeta[3]^2 + 1434718656*Zeta[5] + 
        1206975168*nc^2*Zeta[5] + 331926336*nc^4*Zeta[5] - 
        (1219167936*I)*Pi*Zeta[5] + (876246336*I)*nc^2*Pi*Zeta[5] - 
        (130636800*I)*nc^4*Pi*Zeta[5] - 1300815936*x*Zeta[5] - 
        462345408*nc^2*x*Zeta[5] - 802218816*nc^4*x*Zeta[5] + 
        (10404567936*I)*Pi*x*Zeta[5] - (5835545856*I)*nc^2*Pi*x*Zeta[5] + 
        (1384750080*I)*nc^4*Pi*x*Zeta[5] + 1124292960*x^2*Zeta[5] - 
        87363360*nc^2*x^2*Zeta[5] + 306996480*nc^4*x^2*Zeta[5] - 
        (6177487680*I)*Pi*x^2*Zeta[5] + (4524932160*I)*nc^2*Pi*x^2*Zeta[5] - 
        (1646023680*I)*nc^4*Pi*x^2*Zeta[5]))/(13063680*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, x]*((-5225040*I)*Pi - (3503120*I)*nc^2*Pi + 
        (2780800*I)*nc^4*Pi + 888660*Pi^2 + 1137620*nc^2*Pi^2 - 
        838000*nc^4*Pi^2 - (132120*I)*Pi^3 + (215520*I)*nc^2*Pi^3 - 
        (116040*I)*nc^4*Pi^3 - 49836*Pi^4 + 2820*nc^2*Pi^4 + 
        16416*nc^4*Pi^4 - (1692*I)*Pi^5 - (1872*I)*nc^2*Pi^5 + 
        (5724*I)*nc^4*Pi^5 - 3006720*x - 1224320*nc^2*x + 1363840*nc^4*x + 
        (13266720*I)*Pi*x + (1175840*I)*nc^2*Pi*x - (2629120*I)*nc^4*Pi*x + 
        497790*Pi^2*x - 2083130*nc^2*Pi^2*x + 990400*nc^4*Pi^2*x + 
        (727380*I)*Pi^3*x - (568300*I)*nc^2*Pi^3*x + (21000*I)*nc^4*Pi^3*x + 
        47022*Pi^4*x + 48350*nc^2*Pi^4*x + 5841*nc^4*Pi^4*x + 
        (2196*I)*Pi^5*x - (3192*I)*nc^2*Pi^5*x - (2004*I)*nc^4*Pi^5*x + 
        3006720*x^2 + 1224320*nc^2*x^2 - 1363840*nc^4*x^2 - 
        (8041680*I)*Pi*x^2 + (2327280*I)*nc^2*Pi*x^2 - 
        (151680*I)*nc^4*Pi*x^2 - 3491370*Pi^2*x^2 + 1647150*nc^2*Pi^2*x^2 - 
        152400*nc^4*Pi^2*x^2 - (1208250*I)*Pi^3*x^2 + (105390*I)*nc^2*Pi^3*
         x^2 + (95040*I)*nc^4*Pi^3*x^2 - 65586*Pi^4*x^2 + 
        45078*nc^2*Pi^4*x^2 - 37569*nc^4*Pi^4*x^2 - (19224*I)*Pi^5*x^2 + 
        (39768*I)*nc^2*Pi^5*x^2 - (19128*I)*nc^4*Pi^5*x^2 + 
        2104920*Pi^2*x^3 - 701640*nc^2*Pi^2*x^3 + (139320*I)*Pi^3*x^3 - 
        (93960*I)*nc^2*Pi^3*x^3 + 202788*Pi^4*x^3 - 77772*nc^2*Pi^4*x^3 + 
        18612*nc^4*Pi^4*x^3 + (45360*I)*Pi^5*x^3 - (45360*I)*nc^2*Pi^5*x^3 + 
        (15120*I)*nc^4*Pi^5*x^3 - 2207520*Zeta[3] + 1318320*nc^2*Zeta[3] - 
        243360*nc^4*Zeta[3] - (721440*I)*Pi*Zeta[3] + (1117440*I)*nc^2*Pi*
         Zeta[3] - (424800*I)*nc^4*Pi*Zeta[3] - 129600*Pi^2*Zeta[3] - 
        140400*nc^2*Pi^2*Zeta[3] + 15120*nc^4*Pi^2*Zeta[3] + 
        5816880*x*Zeta[3] + 1621680*nc^2*x*Zeta[3] - 982080*nc^4*x*Zeta[3] + 
        (1771560*I)*Pi*x*Zeta[3] - (900360*I)*nc^2*Pi*x*Zeta[3] + 
        (20520*I)*nc^4*Pi*x*Zeta[3] - 55200*Pi^2*x*Zeta[3] + 
        139440*nc^2*Pi^2*x*Zeta[3] + 8160*nc^4*Pi^2*x*Zeta[3] - 
        14355900*x^2*Zeta[3] + 3352500*nc^2*x^2*Zeta[3] + 
        1225440*nc^4*x^2*Zeta[3] - (2648520*I)*Pi*x^2*Zeta[3] + 
        (1839240*I)*nc^2*Pi*x^2*Zeta[3] - (312840*I)*nc^4*Pi*x^2*Zeta[3] + 
        217920*Pi^2*x^2*Zeta[3] - 138720*nc^2*Pi^2*x^2*Zeta[3] + 
        2640*nc^4*Pi^2*x^2*Zeta[3] + 13588560*x^3*Zeta[3] - 
        4244400*nc^2*x^3*Zeta[3] + (2851200*I)*Pi*x^3*Zeta[3] - 
        (2566080*I)*nc^2*Pi*x^3*Zeta[3] + (609120*I)*nc^4*Pi*x^3*Zeta[3] + 
        142560*Pi^2*x^3*Zeta[3] + 47520*nc^2*Pi^2*x^3*Zeta[3] - 
        479520*Zeta[5] + 207360*nc^2*Zeta[5] + 375840*nc^4*Zeta[5] + 
        410832*x*Zeta[5] - 358128*nc^2*x*Zeta[5] - 221184*nc^4*x*Zeta[5] + 
        299808*x^2*Zeta[5] - 1099872*nc^2*x^2*Zeta[5] + 
        182304*nc^4*x^2*Zeta[5] - 304560*x^3*Zeta[5] + 
        1350000*nc^2*x^3*Zeta[5] - 362880*nc^4*x^3*Zeta[5]))/
      (17280*nc^2*Pi*(-1 + x)*x) + 
     nf*((a^3*(224 - I*Pi - 2*Pi^2 + 84*x - (27*I)*Pi*x + 12*Pi^2*x)*
         H[0, 0, 0, x])/(9*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[0, 0, 1, x])/
        (12*nc*x) + (a^3*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*H[0, 1, 0, x])/
        (18*nc*(-1 + x)) - (a^3*(-2 + nc^2)*(112 - (33*I)*Pi + 12*Pi^2 + 
          84*x - (27*I)*Pi*x + 12*Pi^2*x)*H[0, 1, 1, x])/(18*nc*Pi*x) + 
       (a^3*(56 - (3*I)*Pi - 12*Pi^2 + 252*x - (81*I)*Pi*x + 36*Pi^2*x)*
         H[1, 0, 0, x])/(27*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(-22*I + 7*Pi - (18*I)*x + 7*Pi*x)*H[1, 0, 1, x])/
        (12*nc*x) + (a^3*(-2*I - 7*Pi - (54*I)*x + 21*Pi*x)*H[1, 1, 0, x])/
        (18*nc*(-1 + x)) - (a^3*(-2 + nc^2)*(112 - (11*I)*Pi + 5*Pi^2 + 
          28*x - (9*I)*Pi*x + 4*Pi^2*x)*H[1, 1, 1, x])/(6*nc*Pi*x) + 
       ((I/9)*a^3*(115*I - 3*Pi + (81*I)*x + 9*Pi*x)*H[0, 0, 0, 0, x])/
        (nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[0, 0, 0, 1, x])/
        (nc*x) + ((I/3)*a^3*(-1 + 3*x)*H[0, 0, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/6)*a^3*(-2 + nc^2)*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*
         H[0, 0, 1, 1, x])/(nc*Pi*x) + 
       ((I/9)*a^3*(I - 3*Pi + (27*I)*x + 9*Pi*x)*H[0, 1, 0, 0, x])/
        (nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[0, 1, 0, 1, x])/
        (nc*x) + ((I/3)*a^3*(-1 + 3*x)*H[0, 1, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/2)*a^3*(-2 + nc^2)*(11*I + Pi + (9*I)*x + Pi*x)*H[0, 1, 1, 1, x])/
        (nc*Pi*x) + ((I/3)*a^3*(I - Pi + (27*I)*x + 3*Pi*x)*H[1, 0, 0, 0, x])/
        (nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[1, 0, 0, 1, x])/
        (nc*x) + ((I/3)*a^3*(-1 + 3*x)*H[1, 0, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/6)*a^3*(-2 + nc^2)*(11*I + 3*Pi + (9*I)*x + 3*Pi*x)*
         H[1, 0, 1, 1, x])/(nc*Pi*x) + 
       ((I/9)*a^3*(I - 3*Pi + (27*I)*x + 9*Pi*x)*H[1, 1, 0, 0, x])/
        (nc*Pi*(-1 + x)) + ((I/2)*a^3*(-2 + nc^2)*(1 + x)*H[1, 1, 0, 1, x])/
        (nc*x) + ((I/3)*a^3*(-1 + 3*x)*H[1, 1, 1, 0, x])/(nc*(-1 + x)) + 
       ((I/6)*a^3*(-2 + nc^2)*(77*I + 3*Pi + (27*I)*x + 3*Pi*x)*
         H[1, 1, 1, 1, x])/(nc*Pi*x) + (a^3*(3 + 7*x)*H[0, 0, 0, 0, 0, x])/
        (nc*Pi*(-1 + x)) - (a^3*(-2 + nc^2)*(1 + x)*H[0, 0, 0, 1, 1, x])/
        (2*nc*Pi*x) + (a^3*(-1 + 3*x)*H[0, 0, 1, 0, 0, x])/
        (3*nc*Pi*(-1 + x)) - (3*a^3*(-2 + nc^2)*(1 + x)*H[0, 0, 1, 1, 1, x])/
        (2*nc*Pi*x) + (a^3*(-1 + 3*x)*H[0, 1, 0, 0, 0, x])/(nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(1 + x)*H[0, 1, 0, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*(-1 + 3*x)*H[0, 1, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (7*a^3*(-2 + nc^2)*(1 + x)*H[0, 1, 1, 1, 1, x])/(2*nc*Pi*x) + 
       (7*a^3*(-1 + 3*x)*H[1, 0, 0, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(1 + x)*H[1, 0, 0, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*(-1 + 3*x)*H[1, 0, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (3*a^3*(-2 + nc^2)*(1 + x)*H[1, 0, 1, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*(-1 + 3*x)*H[1, 1, 0, 0, 0, x])/(nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(1 + x)*H[1, 1, 0, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*(-1 + 3*x)*H[1, 1, 1, 0, 0, x])/(3*nc*Pi*(-1 + x)) - 
       (a^3*(-2 + nc^2)*(15 + 7*x)*H[1, 1, 1, 1, 1, x])/(2*nc*Pi*x) + 
       (a^3*H[0, 0, x]*(-6200 + (336*I)*Pi - 105*Pi^2 + (36*I)*Pi^3 + 
          (1512*I)*Pi*x - 567*Pi^2*x - (108*I)*Pi^3*x + 1044*Zeta[3] - 
          324*x*Zeta[3]))/(162*nc*Pi*(-1 + x)) + 
       (a^3*H[1, 0, x]*((112*I)*Pi - 7*Pi^2 + (12*I)*Pi^3 + (504*I)*Pi*x - 
          189*Pi^2*x - (36*I)*Pi^3*x + 36*Zeta[3] - 108*x*Zeta[3]))/
        (54*nc*Pi*(-1 + x)) - (a^3*H[0, x]*(-287040 + (60800*I)*Pi - 
          20720*Pi^2 - (480*I)*Pi^3 - 237*Pi^4 + 287040*x + (187200*I)*Pi*x - 
          65520*Pi^2*x - (12960*I)*Pi^3*x + 1449*Pi^4*x + 82800*Zeta[3] + 
          (23040*I)*Pi*Zeta[3] - 123120*x*Zeta[3] - (69120*I)*Pi*x*Zeta[3]))/
        (6480*nc*Pi*(-1 + x)) + (a^3*H[1, 1, x]*(-4352 + 2176*nc^2 + 
          (1344*I)*Pi - (672*I)*nc^2*Pi - 528*Pi^2 + 264*nc^2*Pi^2 - 
          (90*I)*Pi^3 + (45*I)*nc^2*Pi^3 + 4352*x - 2176*nc^2*x - 
          (336*I)*Pi*x + (168*I)*nc^2*Pi*x + 150*Pi^2*x - 75*nc^2*Pi^2*x - 
          (6*I)*Pi^3*x - (1008*I)*Pi*x^2 + (504*I)*nc^2*Pi*x^2 + 
          378*Pi^2*x^2 - 189*nc^2*Pi^2*x^2 + (108*I)*Pi^3*x^2 - 
          (45*I)*nc^2*Pi^3*x^2 + 828*Zeta[3] - 414*nc^2*Zeta[3] - 
          900*x*Zeta[3] + 468*nc^2*x*Zeta[3] - 54*nc^2*x^2*Zeta[3]))/
        (108*nc*Pi*(-1 + x)*x) + (a^3*H[0, 1, x]*((448*I)*Pi - 
          (224*I)*nc^2*Pi - 154*Pi^2 + 77*nc^2*Pi^2 - (30*I)*Pi^3 + 
          (15*I)*nc^2*Pi^3 - (112*I)*Pi*x + (56*I)*nc^2*Pi*x + 28*Pi^2*x - 
          14*nc^2*Pi^2*x - (2*I)*Pi^3*x - (336*I)*Pi*x^2 + 
          (168*I)*nc^2*Pi*x^2 + 126*Pi^2*x^2 - 63*nc^2*Pi^2*x^2 + 
          (36*I)*Pi^3*x^2 - (15*I)*nc^2*Pi^3*x^2 - 36*Zeta[3] + 
          18*nc^2*Zeta[3] + 12*x*Zeta[3] - 18*nc^2*x^2*Zeta[3]))/
        (36*nc*Pi*(-1 + x)*x) + (a^3*H[1, x]*((174080*I)*Pi - 
          (87040*I)*nc^2*Pi - 62720*Pi^2 + 31360*nc^2*Pi^2 - (13200*I)*Pi^3 + 
          (6600*I)*nc^2*Pi^3 + 2064*Pi^4 - 1032*nc^2*Pi^4 + 191360*x - 
          95680*nc^2*x - (49280*I)*Pi*x + (24640*I)*nc^2*Pi*x + 
          19040*Pi^2*x - 9520*nc^2*Pi^2*x + (2320*I)*Pi^3*x - 
          (1200*I)*nc^2*Pi^3*x - 530*Pi^4*x + 123*nc^2*Pi^4*x - 191360*x^2 + 
          95680*nc^2*x^2 - (124800*I)*Pi*x^2 + (62400*I)*nc^2*Pi*x^2 + 
          43680*Pi^2*x^2 - 21840*nc^2*Pi^2*x^2 + (8640*I)*Pi^3*x^2 - 
          (5400*I)*nc^2*Pi^3*x^2 - 966*Pi^4*x^2 + 909*nc^2*Pi^4*x^2 - 
          15840*Zeta[3] + 7920*nc^2*Zeta[3] - (46080*I)*Pi*Zeta[3] + 
          (23040*I)*nc^2*Pi*Zeta[3] - 52800*x*Zeta[3] + 
          26640*nc^2*x*Zeta[3] + 82080*x^2*Zeta[3] - 34560*nc^2*x^2*Zeta[3] + 
          (46080*I)*Pi*x^2*Zeta[3] - (23040*I)*nc^2*Pi*x^2*Zeta[3]))/
        (4320*nc*Pi*(-1 + x)*x) + (a^3*(5070230 + 4438395*nc^2 + 
          (4005960*I)*Pi + (5112420*I)*nc^2*Pi - 1547505*Pi^2 - 
          1804725*nc^2*Pi^2 - (354240*I)*Pi^3 - (403740*I)*nc^2*Pi^3 + 
          63468*Pi^4 + 60120*nc^2*Pi^4 + (12933*I)*Pi^5 + 
          (5238*I)*nc^2*Pi^5 - 5070230*x - 4438395*nc^2*x - 
          (4005960*I)*Pi*x - (5112420*I)*nc^2*Pi*x + 1547505*Pi^2*x + 
          1804725*nc^2*Pi^2*x + (576000*I)*Pi^3*x + (403740*I)*nc^2*Pi^3*x - 
          135036*Pi^4*x - 60120*nc^2*Pi^4*x - (22221*I)*Pi^5*x - 
          (5238*I)*nc^2*Pi^5*x - 1301580*Zeta[3] - 1096740*nc^2*Zeta[3] - 
          (598320*I)*Pi*Zeta[3] - (844560*I)*nc^2*Pi*Zeta[3] + 
          153900*Pi^2*Zeta[3] - 63180*nc^2*Pi^2*Zeta[3] - 28980*x*Zeta[3] + 
          1096740*nc^2*x*Zeta[3] + (598320*I)*Pi*x*Zeta[3] + 
          (844560*I)*nc^2*Pi*x*Zeta[3] - 166860*Pi^2*x*Zeta[3] + 
          63180*nc^2*Pi^2*x*Zeta[3] + 48600*Zeta[5] + 1117800*nc^2*Zeta[5] - 
          281880*x*Zeta[5] - 1117800*nc^2*x*Zeta[5]))/
        (116640*nc*Pi*(-1 + x))))}, 
 {-(a^3*(18 - 18*nc^2 + 108*nc^4 + (126*I)*Pi + (396*I)*nc^2*Pi - 
       (54*I)*nc^4*Pi - 558*x - 1040*nc^2*x - 68*nc^4*x - (315*I)*Pi*x - 
       (672*I)*nc^2*Pi*x + (453*I)*nc^4*Pi*x - 39*Pi^2*x - 90*nc^2*Pi^2*x + 
       45*nc^4*Pi^2*x + 378*x^2 + 630*nc^2*x^2 - 252*nc^4*x^2 + 
       (270*I)*Pi*x^2 + (216*I)*nc^2*Pi*x^2 - (486*I)*nc^4*Pi*x^2 + 
       90*Pi^2*x^2 + 270*nc^2*Pi^2*x^2 - 54*x^3 - 81*nc^2*x^3 + 27*nc^4*x^3 - 
       (270*I)*Pi*x^3 - (405*I)*nc^2*Pi*x^3 + (135*I)*nc^4*Pi*x^3 - 
       45*Pi^2*x^3 - 135*nc^2*Pi^2*x^3)*H[0, 0, x])/
    (144*nc^3*Pi*(-1 + x)^2*x) + 
   (a^3*((39*I)*Pi + (49*I)*nc^2*Pi - (36*I)*nc^4*Pi - 18*Pi^2 - 
      21*nc^2*Pi^2 + 15*nc^4*Pi^2 + 27*x + 30*nc^2*x - 3*nc^4*x - 
      (210*I)*Pi*x - (236*I)*nc^2*Pi*x + (216*I)*nc^4*Pi*x + 36*Pi^2*x + 
      42*nc^2*Pi^2*x - 30*nc^4*Pi^2*x - 9*x^2 + 18*nc^2*x^2 - 27*nc^4*x^2 + 
      (360*I)*Pi*x^2 + (409*I)*nc^2*Pi*x^2 - (303*I)*nc^4*Pi*x^2 - 
      8*Pi^2*x^2 - 30*nc^2*Pi^2*x^2 + 16*nc^4*Pi^2*x^2 - 36*x^3 - 
      75*nc^2*x^3 + 39*nc^4*x^3 - (270*I)*Pi*x^3 - (342*I)*nc^2*Pi*x^3 + 
      (162*I)*nc^4*Pi*x^3 - 30*Pi^2*x^3 + 18*x^4 + 27*nc^2*x^4 - 9*nc^4*x^4 + 
      (90*I)*Pi*x^4 + (135*I)*nc^2*Pi*x^4 - (45*I)*nc^4*Pi*x^4 + 15*Pi^2*x^4)*
     H[0, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*((-9*I)*Pi - (12*I)*nc^2*Pi + (3*I)*nc^4*Pi + 5*Pi^2 + 6*nc^2*Pi^2 - 
      7*nc^4*Pi^2 - 27*x - 30*nc^2*x + 3*nc^4*x + (36*I)*Pi*x + 
      (36*I)*nc^2*Pi*x + (72*I)*nc^4*Pi*x - 10*Pi^2*x - 12*nc^2*Pi^2*x + 
      14*nc^4*Pi^2*x + 9*x^2 - 18*nc^2*x^2 + 27*nc^4*x^2 - (72*I)*Pi*x^2 - 
      (41*I)*nc^2*Pi*x^2 + (19*I)*nc^4*Pi*x^2 - 10*Pi^2*x^2 - 
      42*nc^2*Pi^2*x^2 + 2*nc^4*Pi^2*x^2 + 36*x^3 + 75*nc^2*x^3 - 
      39*nc^4*x^3 + (90*I)*Pi*x^3 + (72*I)*nc^2*Pi*x^3 - 
      (162*I)*nc^4*Pi*x^3 + 30*Pi^2*x^3 + 90*nc^2*Pi^2*x^3 - 18*x^4 - 
      27*nc^2*x^4 + 9*nc^4*x^4 - (90*I)*Pi*x^4 - (135*I)*nc^2*Pi*x^4 + 
      (45*I)*nc^4*Pi*x^4 - 15*Pi^2*x^4 - 45*nc^2*Pi^2*x^4)*H[1, 0, x])/
    (48*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(234 + 311*nc^2 - 63*nc^4 - (117*I)*Pi - (30*I)*nc^2*Pi - 
      (9*I)*nc^4*Pi + 60*Pi^2 + 27*nc^2*Pi^2 - 36*nc^4*Pi^2 - 666*x - 
      761*nc^2*x + 135*nc^4*x + (441*I)*Pi*x + (156*I)*nc^2*Pi*x - 
      (135*I)*nc^4*Pi*x - 60*Pi^2*x - 27*nc^2*Pi^2*x + 36*nc^4*Pi^2*x + 
      216*x^2 + 261*nc^2*x^2 - 45*nc^4*x^2 - (540*I)*Pi*x^2 - 
      (621*I)*nc^2*Pi*x^2 + (351*I)*nc^4*Pi*x^2 - 45*Pi^2*x^2 + 54*x^3 + 
      81*nc^2*x^3 - 27*nc^4*x^3 + (270*I)*Pi*x^3 + (405*I)*nc^2*Pi*x^3 - 
      (135*I)*nc^4*Pi*x^3 + 45*Pi^2*x^3)*H[1, 1, x])/
    (144*nc^3*Pi*(-1 + x)*x^2) + 
   (((I/8)*a^3*(-1 + nc)*(1 + nc))/(nc*(-1 + x)*x) + 
     (a^3*(-1 + nc)*(-I + nc)*(I + nc)*(1 + nc)*(-1 + x - I*Pi*x)*H[0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x) + (a^3*(-1 + nc)*(1 + nc)*(I*Pi + x - I*Pi*x)*
       H[1, x])/(8*nc^3*Pi*(-1 + x)*x^2) - 
     (a^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*H[0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(-1 + nc)*(1 + nc)*H[1, 1, x])/(8*nc^3*Pi*x^2))/ep^2 + 
   (a^3*(-10 - 36*nc^2 - 2*nc^4 + 4*x + 16*nc^2*x - 6*nc^4*x - (21*I)*Pi*x - 
      (63*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 13*x^2 + 41*nc^2*x^2 + 
      2*nc^4*x^2 + (30*I)*Pi*x^2 + (90*I)*nc^2*Pi*x^2 - (15*I)*Pi*x^3 - 
      (45*I)*nc^2*Pi*x^3)*H[0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x) + 
   (a^3*((4*I)*Pi + (2*I)*nc^2*Pi - (2*I)*nc^4*Pi - 6*x - 4*nc^2*x - 
      2*nc^4*x - (8*I)*Pi*x - (4*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 17*x^2 - 
      52*nc^2*x^2 + 35*nc^4*x^2 + (32*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2 + 
      56*x^3 + 106*nc^2*x^3 - 50*nc^4*x^3 - (60*I)*Pi*x^3 - 30*x^4 - 
      45*nc^2*x^4 + 15*nc^4*x^4 + (30*I)*Pi*x^4)*H[0, 0, 1, x])/
    (16*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*((4*I)*Pi + (8*I)*nc^2*Pi - (4*I)*nc^4*Pi - 6*x - 4*nc^2*x - 
      2*nc^4*x - (8*I)*Pi*x - (16*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 17*x^2 - 
      52*nc^2*x^2 + 35*nc^4*x^2 - (26*I)*Pi*x^2 - (86*I)*nc^2*Pi*x^2 - 
      (4*I)*nc^4*Pi*x^2 + 56*x^3 + 106*nc^2*x^3 - 50*nc^4*x^3 + 
      (60*I)*Pi*x^3 + (180*I)*nc^2*Pi*x^3 - 30*x^4 - 45*nc^2*x^4 + 
      15*nc^4*x^4 - (30*I)*Pi*x^4 - (90*I)*nc^2*Pi*x^4)*H[0, 1, 0, x])/
    (16*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-39 - 49*nc^2 + 36*nc^4 + (18*I)*Pi + 216*x + 260*nc^2*x - 
      234*nc^4*x - (36*I)*Pi*x - 435*x^2 - 601*nc^2*x^2 + 420*nc^4*x^2 + 
      (114*I)*Pi*x^2 + (6*I)*nc^2*Pi*x^2 + 438*x^3 + 660*nc^2*x^3 - 
      312*nc^4*x^3 - (180*I)*Pi*x^3 - 180*x^4 - 270*nc^2*x^4 + 90*nc^4*x^4 + 
      (90*I)*Pi*x^4)*H[0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*((-6*I)*Pi - (12*I)*nc^2*Pi + (6*I)*nc^4*Pi - 36*x - 90*nc^2*x - 
      18*nc^4*x + (12*I)*Pi*x + (24*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 
      183*x^2 + 326*nc^2*x^2 - 193*nc^4*x^2 - (114*I)*Pi*x^2 - 
      (336*I)*nc^2*Pi*x^2 + (6*I)*nc^4*Pi*x^2 - 282*x^3 - 426*nc^2*x^3 + 
      324*nc^4*x^3 + (180*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3 + 180*x^4 + 
      270*nc^2*x^4 - 90*nc^4*x^4 - (90*I)*Pi*x^4 - (270*I)*nc^2*Pi*x^4)*
     H[1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-3 - 4*nc^2 + nc^4 + (8*I)*Pi + (4*I)*nc^2*Pi - (2*I)*nc^4*Pi + 
      8*x - 6*nc^2*x + 14*nc^4*x - (16*I)*Pi*x - (8*I)*nc^2*Pi*x + 
      (4*I)*nc^4*Pi*x + 29*x^2 + 83*nc^2*x^2 - 54*nc^4*x^2 + (34*I)*Pi*x^2 - 
      (2*I)*nc^4*Pi*x^2 - 64*x^3 - 118*nc^2*x^3 + 54*nc^4*x^3 - 
      (60*I)*Pi*x^3 + 30*x^4 + 45*nc^2*x^4 - 15*nc^4*x^4 + (30*I)*Pi*x^4)*
     H[1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-3 - 4*nc^2 + nc^4 + (2*I)*Pi + (8*I)*nc^2*Pi + (6*I)*nc^4*Pi + 
      8*x - 6*nc^2*x + 14*nc^4*x - (4*I)*Pi*x - (16*I)*nc^2*Pi*x - 
      (12*I)*nc^4*Pi*x + 29*x^2 + 83*nc^2*x^2 - 54*nc^4*x^2 - (28*I)*Pi*x^2 - 
      (84*I)*nc^2*Pi*x^2 + (4*I)*nc^4*Pi*x^2 - 64*x^3 - 118*nc^2*x^3 + 
      54*nc^4*x^3 + (60*I)*Pi*x^3 + (180*I)*nc^2*Pi*x^3 + 30*x^4 + 
      45*nc^2*x^4 - 15*nc^4*x^4 - (30*I)*Pi*x^4 - (90*I)*nc^2*Pi*x^4)*
     H[1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(13 + 6*nc^2 - (2*I)*Pi + (4*I)*nc^2*Pi - (4*I)*nc^4*Pi - 40*x - 
      2*nc^2*x + (2*I)*Pi*x - (4*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 13*x^2 - 
      2*nc^2*x^2 - (15*I)*Pi*x^2 + (15*I)*Pi*x^3)*H[1, 1, 1, x])/
    (8*nc^3*Pi*(-1 + x)*x^2) - 
   (a^3*(25 + 81*nc^2 + 2*nc^4 - 30*x - 90*nc^2*x + 15*x^2 + 45*nc^2*x^2)*
     H[0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) - 
   (a^3*(1 + nc^4)*H[0, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2) - 
   (a^3*(1 + nc^4)*H[0, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2) - 
   (a^3*(2 + nc^2 - nc^4 - 4*x - 2*nc^2*x + 2*nc^4*x + 16*x^2 + 2*nc^4*x^2 - 
      30*x^3 + 15*x^4)*H[0, 0, 1, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*(1 + 3*nc^2)*(16 - 30*x + 15*x^2)*H[0, 1, 0, 0, x])/
    (8*nc^3*Pi*(-1 + x)^2) + (a^3*(-2 - 4*nc^2 + 2*nc^4 + 4*x + 8*nc^2*x - 
      4*nc^4*x - x^2 - 3*nc^2*x^2 + 2*nc^4*x^2)*H[0, 1, 0, 1, x])/
    (8*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-2 - 4*nc^2 + 2*nc^4 + 4*x + 8*nc^2*x - 4*nc^4*x - x^2 - 
      3*nc^2*x^2 + 2*nc^4*x^2)*H[0, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-9 - 6*nc^2 + 4*nc^4 - 15*x^2)*H[0, 1, 1, 1, x])/(8*nc^3*Pi*x^2) - 
   (a^3*(20 + 58*nc^2 + 2*nc^4 - 30*x - 90*nc^2*x + 15*x^2 + 45*nc^2*x^2)*
     H[1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) - 
   (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x + x^2 + nc^4*x^2)*
     H[1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) - 
   (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x + x^2 + nc^4*x^2)*
     H[1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-5 - 4*nc^2 + 2*nc^4 - 15*x^2)*H[1, 0, 1, 1, x])/(8*nc^3*Pi*x^2) + 
   (a^3*(1 + 2*nc^2 + 5*nc^4 - 2*x - 4*nc^2*x - 10*nc^4*x - 14*x^2 - 
      44*nc^2*x^2 + 4*nc^4*x^2 + 30*x^3 + 90*nc^2*x^3 - 15*x^4 - 45*nc^2*x^4)*
     H[1, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 0, 1, x])/(4*nc^3*Pi*x^2) + 
   (a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 1, 0, x])/(4*nc^3*Pi*x^2) + 
   (a^3*(-14 + 2*nc^2 - 15*x^2)*H[1, 1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
   (a^3*H[0, x]*(468 + 736*nc^2 + 268*nc^4 + (54*I)*Pi + (120*I)*nc^2*Pi - 
      (186*I)*nc^4*Pi + 78*Pi^2 + 126*nc^2*Pi^2 - 132*nc^4*Pi^2 - 468*x - 
      736*nc^2*x - 268*nc^4*x + (918*I)*Pi*x + (1708*I)*nc^2*Pi*x + 
      (286*I)*nc^4*Pi*x - 420*Pi^2*x - 802*nc^2*Pi^2*x + 440*nc^4*Pi^2*x - 
      (120*I)*Pi^3*x - (342*I)*nc^2*Pi^3*x + (42*I)*nc^4*Pi^3*x - 
      (540*I)*Pi*x^2 - (810*I)*nc^2*Pi*x^2 + (270*I)*nc^4*Pi*x^2 + 
      438*Pi^2*x^2 + 720*nc^2*Pi^2*x^2 - 462*nc^4*Pi^2*x^2 + 
      (180*I)*Pi^3*x^2 + (540*I)*nc^2*Pi^3*x^2 - 270*Pi^2*x^3 - 
      405*nc^2*Pi^2*x^3 + 135*nc^4*Pi^2*x^3 - (90*I)*Pi^3*x^3 - 
      (270*I)*nc^2*Pi^3*x^3 + 540*x*Zeta[3] + 1728*nc^2*x*Zeta[3] + 
      180*nc^4*x*Zeta[3] - 1080*x^2*Zeta[3] - 3240*nc^2*x^2*Zeta[3] + 
      540*x^3*Zeta[3] + 1620*nc^2*x^3*Zeta[3]))/(288*nc^3*Pi*(-1 + x)^2*x) - 
   (a^3*((-4680*I)*nc^2*Pi - (2680*I)*nc^4*Pi + 450*Pi^2 + 2130*nc^2*Pi^2 + 
      40*nc^4*Pi^2 + (180*I)*Pi^3 + (1260*I)*nc^2*Pi^3 + (4680*I)*nc^2*Pi*x + 
      (2680*I)*nc^4*Pi*x - 990*Pi^2*x - 1950*nc^2*Pi^2*x + 860*nc^4*Pi^2*x - 
      (2340*I)*Pi^3*x - (5420*I)*nc^2*Pi^3*x + (3220*I)*nc^4*Pi^3*x - 
      616*Pi^4*x - 1368*nc^2*Pi^4*x + 122*nc^4*Pi^4*x + 1080*Pi^2*x^2 + 
      630*nc^2*Pi^2*x^2 - 1170*nc^4*Pi^2*x^2 + (4500*I)*Pi^3*x^2 + 
      (7560*I)*nc^2*Pi^3*x^2 - (4860*I)*nc^4*Pi^3*x^2 + 1170*Pi^4*x^2 + 
      2520*nc^2*Pi^4*x^2 - 540*Pi^2*x^3 - 810*nc^2*Pi^2*x^3 + 
      270*nc^4*Pi^2*x^3 - (2700*I)*Pi^3*x^3 - (4050*I)*nc^2*Pi^3*x^3 + 
      (1350*I)*nc^4*Pi^3*x^3 - 585*Pi^4*x^3 - 1260*nc^2*Pi^4*x^3 - 
      1080*Zeta[3] - 6480*nc^2*Zeta[3] - 1080*nc^4*Zeta[3] - 
      18360*x*Zeta[3] - 16440*nc^2*x*Zeta[3] - 2760*nc^4*x*Zeta[3] - 
      (10440*I)*Pi*x*Zeta[3] - (16200*I)*nc^2*Pi*x*Zeta[3] + 
      37800*x^2*Zeta[3] + 51120*nc^2*x^2*Zeta[3] - 2520*nc^4*x^2*Zeta[3] + 
      (21600*I)*Pi*x^2*Zeta[3] + (32400*I)*nc^2*Pi*x^2*Zeta[3] - 
      16200*x^3*Zeta[3] - 24300*nc^2*x^3*Zeta[3] + 8100*nc^4*x^3*Zeta[3] - 
      (10800*I)*Pi*x^3*Zeta[3] - (16200*I)*nc^2*Pi*x^3*Zeta[3]))/
    (2880*nc^3*Pi*(-1 + x)^2*x) + 
   (a^3*H[1, x]*((468*I)*Pi + (622*I)*nc^2*Pi - (126*I)*nc^4*Pi - 108*Pi^2 - 
      121*nc^2*Pi^2 + 51*nc^4*Pi^2 - (48*I)*Pi^3 - (30*I)*nc^2*Pi^3 + 
      (66*I)*nc^4*Pi^3 + 468*x + 268*nc^2*x - (1386*I)*Pi*x - 
      (1952*I)*nc^2*Pi*x + (378*I)*nc^4*Pi*x + 144*Pi^2*x + 26*nc^2*Pi^2*x + 
      36*nc^4*Pi^2*x + (96*I)*Pi^3*x + (60*I)*nc^2*Pi^3*x - 
      (132*I)*nc^4*Pi^3*x - 468*x^2 - 268*nc^2*x^2 + (1458*I)*Pi*x^2 + 
      (2140*I)*nc^2*Pi*x^2 - (522*I)*nc^4*Pi*x^2 + 336*Pi^2*x^2 + 
      716*nc^2*Pi^2*x^2 - 426*nc^4*Pi^2*x^2 - (126*I)*Pi^3*x^2 - 
      (294*I)*nc^2*Pi^3*x^2 + (60*I)*nc^4*Pi^3*x^2 - (540*I)*Pi*x^3 - 
      (810*I)*nc^2*Pi*x^3 + (270*I)*nc^4*Pi*x^3 - 642*Pi^2*x^3 - 
      1026*nc^2*Pi^2*x^3 + 474*nc^4*Pi^2*x^3 + (180*I)*Pi^3*x^3 + 
      (540*I)*nc^2*Pi^3*x^3 + 270*Pi^2*x^4 + 405*nc^2*Pi^2*x^4 - 
      135*nc^4*Pi^2*x^4 - (90*I)*Pi^3*x^4 - (270*I)*nc^2*Pi^3*x^4 + 
      180*Zeta[3] + 108*nc^2*Zeta[3] - 144*nc^4*Zeta[3] - 360*x*Zeta[3] - 
      216*nc^2*x*Zeta[3] + 288*nc^4*x*Zeta[3] + 648*x^2*Zeta[3] + 
      1692*nc^2*x^2*Zeta[3] - 108*nc^4*x^2*Zeta[3] - 1080*x^3*Zeta[3] - 
      3240*nc^2*x^3*Zeta[3] + 540*x^4*Zeta[3] + 1620*nc^2*x^4*Zeta[3]))/
    (288*nc^3*Pi*(-1 + x)^2*x^2) + 
   nf*((a^3*(-I + nc)*(I + nc)*(-28 + (6*I)*Pi + 28*x - (28*I)*Pi*x + 
        7*Pi^2*x)*H[0, x])/(72*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((22*I)*Pi - 7*Pi^2 + 28*x - (28*I)*Pi*x + 7*Pi^2*x)*H[1, x])/
      (72*nc^2*Pi*(-1 + x)*x^2) + (a^3*(-I + nc)*(I + nc)*
       (9 - 20*x + (3*I)*Pi*x)*H[0, 0, x])/(36*nc^2*Pi*(-1 + x)^2*x) - 
     ((I/12)*a^3*H[0, 1, x])/(nc^2*x^2) + ((I/12)*a^3*(1 + nc^2)*H[1, 0, x])/
      (nc^2*(-1 + x)^2) + (a^3*(-11 + (3*I)*Pi + 20*x - (3*I)*Pi*x)*
       H[1, 1, x])/(36*nc^2*Pi*(-1 + x)*x^2) + (a^3*(1 + nc^2)*H[0, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2) + (a^3*H[0, 1, 1, x])/(12*nc^2*Pi*x^2) + 
     (a^3*(1 + nc^2)*H[1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
     (a^3*H[1, 1, 1, x])/(4*nc^2*Pi*x^2) + 
     (a^3*((-28*I)*nc^2*Pi + 7*nc^2*Pi^2 + (28*I)*nc^2*Pi*x - 7*nc^2*Pi^2*x + 
        I*Pi^3*x + I*nc^2*Pi^3*x - 6*x*Zeta[3] - 6*nc^2*x*Zeta[3]))/
      (72*nc^2*Pi*(-1 + x)^2*x)) + 
   ((a^3*(21 + 22*nc^2 + nc^4 + (18*I)*nc^2*Pi + (6*I)*nc^4*Pi - 21*x - 
        22*nc^2*x - nc^4*x + (15*I)*Pi*x + (4*I)*nc^2*Pi*x + I*nc^4*Pi*x - 
        9*Pi^2*x - 12*nc^2*Pi^2*x + 9*nc^4*Pi^2*x)*H[0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x) + (a^3*((-15*I)*Pi - (7*I)*nc^2*Pi + 9*Pi^2 + 
        3*nc^2*Pi^2 - 6*nc^4*Pi^2 - 21*x - nc^2*x + (15*I)*Pi*x - 
        (11*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 9*Pi^2*x - 3*nc^2*Pi^2*x + 
        6*nc^4*Pi^2*x)*H[1, x])/(48*nc^3*Pi*(-1 + x)*x^2) - 
     (a^3*(-36*nc^2 - 12*nc^4 - 15*x + 14*nc^2*x + 5*nc^4*x - (12*I)*Pi*x - 
        (48*I)*nc^2*Pi*x)*H[0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((2*I)*Pi + I*nc^2*Pi - I*nc^4*Pi + 2*x + 3*nc^2*x - nc^4*x - 
        (4*I)*Pi*x - (2*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x - 2*x^2 - 3*nc^2*x^2 + 
        nc^4*x^2 + (3*I)*Pi*x^2 + (2*I)*nc^2*Pi*x^2 - I*nc^4*Pi*x^2)*
       H[0, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(I*Pi + (2*I)*nc^2*Pi - I*nc^4*Pi + 2*x + 3*nc^2*x - nc^4*x - 
        (2*I)*Pi*x - (4*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x - 2*x^2 - 3*nc^2*x^2 + 
        nc^4*x^2 + I*Pi*x^2 + (3*I)*nc^2*Pi*x^2)*H[1, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(15 + 7*nc^2 - (12*I)*Pi + (12*I)*nc^2*Pi - (6*I)*nc^4*Pi - 39*x + 
        5*nc^2*x + (12*I)*Pi*x - (12*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x)*
       H[1, 1, x])/(48*nc^3*Pi*(-1 + x)*x^2) + 
     nf*(((I/12)*a^3)/((-1 + x)*x) + (a^3*(-I + nc)*(I + nc)*
         (-1 + x - I*Pi*x)*H[0, x])/(12*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*(I*Pi + x - I*Pi*x)*H[1, x])/(12*nc^2*Pi*(-1 + x)*x^2) - 
       (a^3*(1 + nc^2)*H[0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[1, 1, x])/(12*nc^2*Pi*x^2)) + 
     (a^3*(1 + 9*nc^2 + 2*nc^4)*H[0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(1 + nc^2)*H[0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(1 + nc^2)*H[0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(-2 + nc^2)*(1 + nc^2)*H[0, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(1 + nc^2)*H[1, 0, 0, x])/(8*nc*Pi*(-1 + x)^2) + 
     (a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(-5 + 2*nc^2)*H[1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*((21*I)*nc^2*Pi + I*nc^4*Pi - 9*nc^2*Pi^2 + 3*nc^4*Pi^2 - 
        (21*I)*nc^2*Pi*x - I*nc^4*Pi*x + 9*nc^2*Pi^2*x - 3*nc^4*Pi^2*x - 
        I*Pi^3*x + I*nc^4*Pi^3*x + 6*x*Zeta[3] - 6*nc^4*x*Zeta[3]))/
      (48*nc^3*Pi*(-1 + x)^2*x))/ep + 
   ep*((a^3*(-204 - 404*nc^2 + 172*nc^4 + (150*I)*Pi + (444*I)*nc^2*Pi - 
        (78*I)*nc^4*Pi - 741*x - 2070*nc^2*x - 195*nc^4*x - (777*I)*Pi*x - 
        (2018*I)*nc^2*Pi*x + (493*I)*nc^4*Pi*x + 20*Pi^2*x + 66*nc^2*Pi^2*x + 
        30*nc^4*Pi^2*x + 1128*x^2 + 2754*nc^2*x^2 - 294*nc^4*x^2 + 
        (1062*I)*Pi*x^2 + (2556*I)*nc^2*Pi*x^2 - (486*I)*nc^4*Pi*x^2 - 
        30*Pi^2*x^2 - 90*nc^2*Pi^2*x^2 - 117*x^3 - 198*nc^2*x^3 + 
        81*nc^4*x^3 - (621*I)*Pi*x^3 - (1368*I)*nc^2*Pi*x^3 + 
        (135*I)*nc^4*Pi*x^3 + 15*Pi^2*x^3 + 45*nc^2*Pi^2*x^3)*H[0, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x) - 
     (a^3*((-33*I)*Pi - (25*I)*nc^2*Pi + (54*I)*nc^4*Pi + 18*Pi^2 + 
        21*nc^2*Pi^2 - 15*nc^4*Pi^2 + 9*x - 72*nc^2*x + 81*nc^4*x + 
        (312*I)*Pi*x + (248*I)*nc^2*Pi*x - (450*I)*nc^4*Pi*x - 36*Pi^2*x - 
        42*nc^2*Pi^2*x + 30*nc^4*Pi^2*x + 627*x^2 + 1563*nc^2*x^2 - 
        936*nc^4*x^2 - (879*I)*Pi*x^2 - (595*I)*nc^2*Pi*x^2 + 
        (582*I)*nc^4*Pi*x^2 + 89*Pi^2*x^2 + 15*nc^2*Pi^2*x^2 + 
        8*nc^4*Pi^2*x^2 - 1362*x^3 - 2604*nc^2*x^3 + 1242*nc^4*x^3 + 
        (1152*I)*Pi*x^3 + (666*I)*nc^2*Pi*x^3 - (324*I)*nc^4*Pi*x^3 - 
        150*Pi^2*x^3 + 747*x^4 + 1143*nc^2*x^4 - 396*nc^4*x^4 - 
        (441*I)*Pi*x^4 - (225*I)*nc^2*Pi*x^4 + (90*I)*nc^4*Pi*x^4 + 
        75*Pi^2*x^4)*H[0, 0, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((36*I)*Pi + (66*I)*nc^2*Pi - (30*I)*nc^4*Pi + 4*Pi^2 + 
        12*nc^2*Pi^2 - 2*nc^4*Pi^2 - 9*x + 72*nc^2*x - 81*nc^4*x - 
        (66*I)*Pi*x + (60*I)*nc^2*Pi*x + (150*I)*nc^4*Pi*x - 8*Pi^2*x - 
        24*nc^2*Pi^2*x + 4*nc^4*Pi^2*x - 627*x^2 - 1563*nc^2*x^2 + 
        936*nc^4*x^2 - (609*I)*Pi*x^2 - (1727*I)*nc^2*Pi*x^2 + 
        (286*I)*nc^4*Pi*x^2 + 31*Pi^2*x^2 + 107*nc^2*Pi^2*x^2 + 
        8*nc^4*Pi^2*x^2 + 1362*x^3 + 2604*nc^2*x^3 - 1242*nc^4*x^3 + 
        (1242*I)*Pi*x^3 + (2898*I)*nc^2*Pi*x^3 - (648*I)*nc^4*Pi*x^3 - 
        60*Pi^2*x^3 - 180*nc^2*Pi^2*x^3 - 747*x^4 - 1143*nc^2*x^4 + 
        396*nc^4*x^4 - (711*I)*Pi*x^4 - (1503*I)*nc^2*Pi*x^4 + 
        (180*I)*nc^4*Pi*x^4 + 30*Pi^2*x^4 + 90*nc^2*Pi^2*x^4)*H[0, 1, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-945 - 1337*nc^2 + 864*nc^4 + (180*I)*Pi + (120*I)*nc^2*Pi - 
        (126*I)*nc^4*Pi - 114*Pi^2 - 135*nc^2*Pi^2 + 90*nc^4*Pi^2 + 5193*x + 
        7384*nc^2*x - 5517*nc^4*x - (1206*I)*Pi*x - (834*I)*nc^2*Pi*x + 
        (1044*I)*nc^4*Pi*x + 228*Pi^2*x + 270*nc^2*Pi^2*x - 180*nc^4*Pi^2*x - 
        10791*x^2 - 15974*nc^2*x^2 + 10035*nc^4*x^2 + (2808*I)*Pi*x^2 + 
        (1389*I)*nc^2*Pi*x^2 - (1323*I)*nc^4*Pi*x^2 - 291*Pi^2*x^2 - 
        144*nc^2*Pi^2*x^2 + 75*nc^4*Pi^2*x^2 + 10674*x^3 + 16191*nc^2*x^3 - 
        7515*nc^4*x^3 - (2916*I)*Pi*x^3 - (972*I)*nc^2*Pi*x^3 + 
        (486*I)*nc^4*Pi*x^3 + 360*Pi^2*x^3 - 4131*x^4 - 6264*nc^2*x^4 + 
        2133*nc^4*x^4 + (1053*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4 - 
        (135*I)*nc^4*Pi*x^4 - 180*Pi^2*x^4)*H[0, 1, 1, x])/
      (144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((81*I)*Pi + (216*I)*nc^2*Pi - (135*I)*nc^4*Pi - 3*Pi^2 - 
        18*nc^2*Pi^2 - 39*nc^4*Pi^2 - 675*x - 1194*nc^2*x - 33*nc^4*x - 
        (198*I)*Pi*x - (630*I)*nc^2*Pi*x + (1260*I)*nc^4*Pi*x + 6*Pi^2*x + 
        36*nc^2*Pi^2*x + 78*nc^4*Pi^2*x + 2925*x^2 + 4420*nc^2*x^2 - 
        4409*nc^4*x^2 - (594*I)*Pi*x^2 - (1473*I)*nc^2*Pi*x^2 - 
        (1257*I)*nc^4*Pi*x^2 + 237*Pi^2*x^2 + 621*nc^2*Pi^2*x^2 + 
        6*nc^4*Pi^2*x^2 - 5850*x^3 - 8685*nc^2*x^3 + 6831*nc^4*x^3 + 
        (1296*I)*Pi*x^3 + (3780*I)*nc^2*Pi*x^3 - 360*Pi^2*x^3 - 
        1080*nc^2*Pi^2*x^3 + 4131*x^4 + 6129*nc^2*x^4 - 1998*nc^4*x^4 - 
        (1053*I)*Pi*x^4 - (2889*I)*nc^2*Pi*x^4 + 180*Pi^2*x^4 + 
        540*nc^2*Pi^2*x^4)*H[1, 0, 0, x])/(144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(21 + 33*nc^2 - 12*nc^4 + (60*I)*Pi + (70*I)*nc^2*Pi - 
        (66*I)*nc^4*Pi - 37*Pi^2 - 26*nc^2*Pi^2 + 18*nc^4*Pi^2 - 165*x - 
        681*nc^2*x + 516*nc^4*x - (378*I)*Pi*x - (470*I)*nc^2*Pi*x + 
        (486*I)*nc^4*Pi*x + 74*Pi^2*x + 52*nc^2*Pi^2*x - 36*nc^4*Pi^2*x + 
        1023*x^2 + 2460*nc^2*x^2 - 1437*nc^4*x^2 + (1173*I)*Pi*x^2 + 
        (1420*I)*nc^2*Pi*x^2 - (999*I)*nc^4*Pi*x^2 - 71*Pi^2*x^2 - 
        26*nc^2*Pi^2*x^2 + 17*nc^4*Pi^2*x^2 - 1626*x^3 - 2910*nc^2*x^3 + 
        1284*nc^4*x^3 - (1602*I)*Pi*x^3 - (1692*I)*nc^2*Pi*x^3 + 
        (810*I)*nc^4*Pi*x^3 + 60*Pi^2*x^3 + 747*x^4 + 1098*nc^2*x^4 - 
        351*nc^4*x^4 + (711*I)*Pi*x^4 + (630*I)*nc^2*Pi*x^4 - 
        (225*I)*nc^4*Pi*x^4 - 30*Pi^2*x^4)*H[1, 0, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-21 - 33*nc^2 + 12*nc^4 - (15*I)*Pi - (72*I)*nc^2*Pi - 
        (27*I)*nc^4*Pi + 4*Pi^2 + 6*nc^2*Pi^2 + 40*nc^4*Pi^2 + 165*x + 
        681*nc^2*x - 516*nc^4*x + (150*I)*Pi*x + (390*I)*nc^2*Pi*x - 
        (360*I)*nc^4*Pi*x - 8*Pi^2*x - 12*nc^2*Pi^2*x - 80*nc^4*Pi^2*x - 
        1023*x^2 - 2460*nc^2*x^2 + 1437*nc^4*x^2 + (147*I)*Pi*x^2 + 
        (416*I)*nc^2*Pi*x^2 + (353*I)*nc^4*Pi*x^2 - 71*Pi^2*x^2 - 
        216*nc^2*Pi^2*x^2 + 31*nc^4*Pi^2*x^2 + 1626*x^3 + 2910*nc^2*x^3 - 
        1284*nc^4*x^3 - (612*I)*Pi*x^3 - (1602*I)*nc^2*Pi*x^3 + 
        (162*I)*nc^4*Pi*x^3 + 150*Pi^2*x^3 + 450*nc^2*Pi^2*x^3 - 747*x^4 - 
        1098*nc^2*x^4 + 351*nc^4*x^4 + (441*I)*Pi*x^4 + 
        (1098*I)*nc^2*Pi*x^4 - (45*I)*nc^4*Pi*x^4 - 75*Pi^2*x^4 - 
        225*nc^2*Pi^2*x^4)*H[1, 1, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(354 + 404*nc^2 - 84*nc^4 - (54*I)*Pi - (40*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi + 29*Pi^2 + 18*nc^2*Pi^2 - 24*nc^4*Pi^2 - 1416*x - 
        900*nc^2*x + 180*nc^4*x + (312*I)*Pi*x + (334*I)*nc^2*Pi*x - 
        (204*I)*nc^4*Pi*x - 29*Pi^2*x - 18*nc^2*Pi^2*x + 24*nc^4*Pi^2*x + 
        777*x^2 + 171*nc^2*x^2 - 60*nc^4*x^2 - (801*I)*Pi*x^2 - 
        (855*I)*nc^2*Pi*x^2 + (468*I)*nc^4*Pi*x^2 + 15*Pi^2*x^2 + 117*x^3 + 
        153*nc^2*x^3 - 36*nc^4*x^3 + (621*I)*Pi*x^3 + (495*I)*nc^2*Pi*x^3 - 
        (180*I)*nc^4*Pi*x^3 - 15*Pi^2*x^3)*H[1, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)*x^2) + (a^3*(150 + 432*nc^2 - 6*nc^4 - 324*x - 
        832*nc^2*x + 98*nc^4*x + (255*I)*Pi*x + (753*I)*nc^2*Pi*x - 
        (48*I)*nc^4*Pi*x + 192*x^2 + 546*nc^2*x^2 - 30*nc^4*x^2 - 
        (450*I)*Pi*x^2 - (1350*I)*nc^2*Pi*x^2 - 153*x^3 - 459*nc^2*x^3 + 
        (225*I)*Pi*x^3 + (675*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, x])/
      (24*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((4*I)*Pi + (2*I)*nc^2*Pi - (2*I)*nc^4*Pi + 10*x - 4*nc^2*x + 
        14*nc^4*x - (8*I)*Pi*x - (4*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 59*x^2 + 
        182*nc^2*x^2 - 123*nc^4*x^2 + (92*I)*Pi*x^2 - (4*I)*nc^2*Pi*x^2 + 
        (20*I)*nc^4*Pi*x^2 - 174*x^3 - 324*nc^2*x^3 + 150*nc^4*x^3 - 
        (180*I)*Pi*x^3 + 105*x^4 + 150*nc^2*x^4 - 45*nc^4*x^4 + 
        (90*I)*Pi*x^4)*H[0, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((4*I)*Pi + (8*I)*nc^2*Pi - (4*I)*nc^4*Pi + 10*x - 4*nc^2*x + 
        14*nc^4*x - (8*I)*Pi*x - (16*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x + 
        59*x^2 + 182*nc^2*x^2 - 123*nc^4*x^2 + (146*I)*Pi*x^2 + 
        (446*I)*nc^2*Pi*x^2 - (16*I)*nc^4*Pi*x^2 - 174*x^3 - 324*nc^2*x^3 + 
        150*nc^4*x^3 - (300*I)*Pi*x^3 - (900*I)*nc^2*Pi*x^3 + 105*x^4 + 
        150*nc^2*x^4 - 45*nc^4*x^4 + (150*I)*Pi*x^4 + (450*I)*nc^2*Pi*x^4)*
       H[0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-33 - 25*nc^2 + 54*nc^4 + (18*I)*Pi + 306*x + 212*nc^2*x - 
        420*nc^4*x - (36*I)*Pi*x - 804*x^2 - 361*nc^2*x^2 + 423*nc^4*x^2 + 
        (270*I)*Pi*x^2 - (6*I)*nc^2*Pi*x^2 + (24*I)*nc^4*Pi*x^2 + 966*x^3 + 
        330*nc^2*x^3 - 174*nc^4*x^3 - (540*I)*Pi*x^3 - 306*x^4 - 
        45*nc^2*x^4 + 45*nc^4*x^4 + (270*I)*Pi*x^4)*H[0, 0, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-36*I)*Pi - (72*I)*nc^2*Pi + (36*I)*nc^4*Pi + 114*x + 
        324*nc^2*x + 66*nc^4*x + (72*I)*Pi*x + (144*I)*nc^2*Pi*x - 
        (72*I)*nc^4*Pi*x - 885*x^2 - 2168*nc^2*x^2 + 451*nc^4*x^2 + 
        (510*I)*Pi*x^2 + (1566*I)*nc^2*Pi*x^2 - (12*I)*nc^4*Pi*x^2 + 
        1464*x^3 + 3282*nc^2*x^3 - 810*nc^4*x^3 - (1080*I)*Pi*x^3 - 
        (3240*I)*nc^2*Pi*x^3 - 846*x^4 - 1683*nc^2*x^4 + 225*nc^4*x^4 + 
        (540*I)*Pi*x^4 + (1620*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 - 22*nc^2 + 10*nc^4 + (8*I)*Pi + (4*I)*nc^2*Pi - 
        (2*I)*nc^4*Pi + 48*x + 80*nc^2*x - 32*nc^4*x - (16*I)*Pi*x - 
        (8*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 126*x^2 - 251*nc^2*x^2 + 
        125*nc^4*x^2 + (78*I)*Pi*x^2 + (14*I)*nc^2*Pi*x^2 + 
        (16*I)*nc^4*Pi*x^2 + 186*x^3 + 340*nc^2*x^3 - 154*nc^4*x^3 - 
        (120*I)*Pi*x^3 - 105*x^4 - 150*nc^2*x^4 + 45*nc^4*x^4 + 
        (60*I)*Pi*x^4)*H[0, 1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 - 22*nc^2 + 10*nc^4 - (8*I)*Pi - (12*I)*nc^2*Pi + 
        (16*I)*nc^4*Pi + 48*x + 80*nc^2*x - 32*nc^4*x + (16*I)*Pi*x + 
        (24*I)*nc^2*Pi*x - (32*I)*nc^4*Pi*x - 126*x^2 - 251*nc^2*x^2 + 
        125*nc^4*x^2 + (158*I)*Pi*x^2 + (502*I)*nc^2*Pi*x^2 + 
        (8*I)*nc^4*Pi*x^2 + 186*x^3 + 340*nc^2*x^3 - 154*nc^4*x^3 - 
        (360*I)*Pi*x^3 - (1080*I)*nc^2*Pi*x^3 - 105*x^4 - 150*nc^2*x^4 + 
        45*nc^4*x^4 + (180*I)*Pi*x^4 + (540*I)*nc^2*Pi*x^4)*H[0, 1, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-29 - 34*nc^2 + 24*nc^4 + (2*I)*Pi - (4*I)*nc^2*Pi + 
        (4*I)*nc^4*Pi + 163*x + 173*nc^2*x - 152*nc^4*x - (4*I)*Pi*x + 
        (8*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x - 364*x^2 - 403*nc^2*x^2 + 
        276*nc^4*x^2 + (35*I)*Pi*x^2 - I*nc^2*Pi*x^2 + (4*I)*nc^4*Pi*x^2 + 
        401*x^3 + 444*nc^2*x^3 - 208*nc^4*x^3 - (60*I)*Pi*x^3 - 171*x^4 - 
        180*nc^2*x^4 + 60*nc^4*x^4 + (30*I)*Pi*x^4)*H[0, 1, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((3*I)*Pi + (6*I)*nc^2*Pi - (3*I)*nc^4*Pi + 34*x + 93*nc^2*x + 
        11*nc^4*x - (6*I)*Pi*x - (12*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 
        193*x^2 - 422*nc^2*x^2 + 127*nc^4*x^2 + (39*I)*Pi*x^2 + 
        (114*I)*nc^2*Pi*x^2 - (7*I)*nc^4*Pi*x^2 + 283*x^3 + 573*nc^2*x^3 - 
        212*nc^4*x^3 - (60*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 - 171*x^4 - 
        333*nc^2*x^4 + 60*nc^4*x^4 + (30*I)*Pi*x^4 + (90*I)*nc^2*Pi*x^4)*
       H[1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-9 - 24*nc^2 + 15*nc^4 + (18*I)*Pi + (16*I)*nc^2*Pi - 
        (4*I)*nc^4*Pi + 66*x + 196*nc^2*x - 130*nc^4*x - (36*I)*Pi*x - 
        (32*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 198*x^2 - 463*nc^2*x^2 + 
        265*nc^4*x^2 + (190*I)*Pi*x^2 + (4*I)*nc^2*Pi*x^2 - 
        (6*I)*nc^4*Pi*x^2 + 234*x^3 + 442*nc^2*x^3 - 208*nc^4*x^3 - 
        (360*I)*Pi*x^3 - 105*x^4 - 165*nc^2*x^4 + 60*nc^4*x^4 + 
        (180*I)*Pi*x^4)*H[1, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-9 - 24*nc^2 + 15*nc^4 + (10*I)*Pi + (20*I)*nc^2*Pi - 
        (46*I)*nc^4*Pi + 66*x + 196*nc^2*x - 130*nc^4*x - (20*I)*Pi*x - 
        (40*I)*nc^2*Pi*x + (92*I)*nc^4*Pi*x - 198*x^2 - 463*nc^2*x^2 + 
        265*nc^4*x^2 + (70*I)*Pi*x^2 + (204*I)*nc^2*Pi*x^2 - 
        (46*I)*nc^4*Pi*x^2 + 234*x^3 + 442*nc^2*x^3 - 208*nc^4*x^3 - 
        (120*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 - 105*x^4 - 165*nc^2*x^4 + 
        60*nc^4*x^4 + (60*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4)*H[1, 0, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-105 - 166*nc^2 + 117*nc^4 + (30*I)*Pi + (24*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi + 624*x + 1022*nc^2*x - 792*nc^4*x - (60*I)*Pi*x - 
        (48*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x - 1593*x^2 - 2311*nc^2*x^2 + 
        1470*nc^4*x^2 + (534*I)*Pi*x^2 - (12*I)*nc^2*Pi*x^2 + 
        (12*I)*nc^4*Pi*x^2 + 1920*x^3 + 2310*nc^2*x^3 - 1110*nc^4*x^3 - 
        (1080*I)*Pi*x^3 - 846*x^4 - 855*nc^2*x^4 + 315*nc^4*x^4 + 
        (540*I)*Pi*x^4)*H[1, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(33 + 84*nc^2 + 33*nc^4 - (18*I)*Pi - (48*I)*nc^2*Pi - 
        (42*I)*nc^4*Pi - 276*x - 624*nc^2*x + 468*nc^4*x + (36*I)*Pi*x + 
        (96*I)*nc^2*Pi*x + (84*I)*nc^4*Pi*x + 180*x^2 + 259*nc^2*x^2 - 
        701*nc^4*x^2 + (270*I)*Pi*x^2 + (816*I)*nc^2*Pi*x^2 - 
        (42*I)*nc^4*Pi*x^2 + 258*x^3 + 924*nc^2*x^3 + 162*nc^4*x^3 - 
        (540*I)*Pi*x^3 - (1620*I)*nc^2*Pi*x^3 - 306*x^4 - 873*nc^2*x^4 - 
        45*nc^4*x^4 + (270*I)*Pi*x^4 + (810*I)*nc^2*Pi*x^4)*H[1, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(4*nc^2 - 4*nc^4 - (16*I)*Pi - (12*I)*nc^2*Pi + 26*x + 90*nc^2*x - 
        64*nc^4*x + (32*I)*Pi*x + (24*I)*nc^2*Pi*x - 167*x^2 - 391*nc^2*x^2 + 
        224*nc^4*x^2 - (170*I)*Pi*x^2 - (16*I)*nc^2*Pi*x^2 + 246*x^3 + 
        462*nc^2*x^3 - 216*nc^4*x^3 + (300*I)*Pi*x^3 - 105*x^4 - 
        165*nc^2*x^4 + 60*nc^4*x^4 - (150*I)*Pi*x^4)*H[1, 1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-4*nc^2 + 4*nc^4 - (2*I)*Pi - (38*I)*nc^4*Pi - 26*x - 90*nc^2*x + 
        64*nc^4*x + (4*I)*Pi*x + (76*I)*nc^4*Pi*x + 167*x^2 + 391*nc^2*x^2 - 
        224*nc^4*x^2 + (88*I)*Pi*x^2 + (272*I)*nc^2*Pi*x^2 - 
        (36*I)*nc^4*Pi*x^2 - 246*x^3 - 462*nc^2*x^3 + 216*nc^4*x^3 - 
        (180*I)*Pi*x^3 - (540*I)*nc^2*Pi*x^3 + 105*x^4 + 165*nc^2*x^4 - 
        60*nc^4*x^4 + (90*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4)*H[1, 1, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(105 + 62*nc^2 + (6*I)*Pi + (24*I)*nc^2*Pi - (36*I)*nc^4*Pi - 
        357*x - 38*nc^2*x - (6*I)*Pi*x - (24*I)*nc^2*Pi*x + 
        (36*I)*nc^4*Pi*x + 267*x^2 - 30*nc^2*x^2 - (225*I)*Pi*x^2 - 153*x^3 + 
        (225*I)*Pi*x^3)*H[1, 1, 1, 1, x])/(24*nc^3*Pi*(-1 + x)*x^2) - 
     (a^3*(-137 - 405*nc^2 + 2*nc^4 + 210*x + 630*nc^2*x - 105*x^2 - 
        315*nc^2*x^2)*H[0, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(1 - 4*nc^2 + 5*nc^4)*H[0, 0, 0, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(1 - 4*nc^2 + 5*nc^4)*H[0, 0, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(2 + nc^2 - nc^4 - 4*x - 2*nc^2*x + 2*nc^4*x + 48*x^2 + 
        6*nc^2*x^2 + 4*nc^4*x^2 - 90*x^3 + 45*x^4)*H[0, 0, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-73 - 219*nc^2 + 4*nc^4 + 150*x + 450*nc^2*x - 75*x^2 - 
        225*nc^2*x^2)*H[0, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(1 + 2*nc^2 - nc^4 - 2*x - 4*nc^2*x + 2*nc^4*x + 2*x^2 + 
        2*nc^2*x^2)*H[0, 0, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1 + 2*nc^2 - nc^4 - 2*x - 4*nc^2*x + 2*nc^4*x + 2*x^2 + 
        2*nc^2*x^2)*H[0, 0, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(9 + 6*nc^2 - 4*nc^4 - 18*x - 12*nc^2*x + 8*nc^4*x + 81*x^2 + 
        3*nc^2*x^2 + 8*nc^4*x^2 - 150*x^3 + 75*x^4)*H[0, 0, 1, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-125 - 371*nc^2 + 8*nc^4 + 240*x + 720*nc^2*x - 120*x^2 - 
        360*nc^2*x^2)*H[0, 1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x - 4*x^2 - 
        7*nc^2*x^2 + 3*nc^4*x^2)*H[0, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x - 4*x^2 - 
        7*nc^2*x^2 + 3*nc^4*x^2)*H[0, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(2 - 2*nc^2 + nc^4 - 4*x + 4*nc^2*x - 2*nc^4*x + 33*x^2 - 
        nc^2*x^2 + 10*nc^4*x^2 - 60*x^3 + 30*x^4)*H[0, 1, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 6*nc^2 + 6*nc^4 + 6*x + 12*nc^2*x - 12*nc^4*x + 39*x^2 + 
        123*nc^2*x^2 + 4*nc^4*x^2 - 90*x^3 - 270*nc^2*x^3 + 45*x^4 + 
        135*nc^2*x^4)*H[0, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-6 - 14*nc^2 + 8*nc^4 + 12*x + 28*nc^2*x - 16*nc^4*x - 3*x^2 - 
        11*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-6 - 14*nc^2 + 8*nc^4 + 12*x + 28*nc^2*x - 16*nc^4*x - 3*x^2 - 
        11*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + (a^3*(-13 - 11*nc^2 + 6*nc^4 - 30*x^2)*
       H[0, 1, 1, 1, 1, x])/(4*nc^3*Pi*x^2) + 
     (a^3*(41 + 114*nc^2 + nc^4 - 60*x - 180*nc^2*x + 30*x^2 + 90*nc^2*x^2)*
       H[1, 0, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x + 3*x^2 - 
        2*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 0, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x + 3*x^2 - 
        2*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 0, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-10 - 10*nc^2 + 3*nc^4 + 20*x + 20*nc^2*x - 6*nc^4*x - 94*x^2 - 
        4*nc^2*x^2 + 6*nc^4*x^2 + 180*x^3 - 90*x^4)*H[1, 0, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1 - 2*nc^2 + 19*nc^4 + 2*x + 4*nc^2*x - 38*nc^4*x - 29*x^2 - 
        92*nc^2*x^2 + 19*nc^4*x^2 + 60*x^3 + 180*nc^2*x^3 - 30*x^4 - 
        90*nc^2*x^4)*H[1, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x - 4*x^2 - 
        5*nc^2*x^2 + nc^4*x^2)*H[1, 0, 1, 0, 1, x])/(4*nc^3*Pi*(-1 + x)^2*
       x^2) + (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x - 4*x^2 - 
        5*nc^2*x^2 + nc^4*x^2)*H[1, 0, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*
       x^2) + (a^3*(-17 - 16*nc^2 + 4*nc^4 - 120*x^2)*H[1, 0, 1, 1, 1, x])/
      (8*nc^3*Pi*x^2) - (a^3*(3 + 6*nc^2 + 21*nc^4 - 6*x - 12*nc^2*x - 
        42*nc^4*x - 77*x^2 - 232*nc^2*x^2 + 19*nc^4*x^2 + 150*x^3 + 
        450*nc^2*x^3 - 75*x^4 - 225*nc^2*x^4)*H[1, 1, 0, 0, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1 - 3*nc^2 + 2*nc^4 + 2*x + 6*nc^2*x - 4*nc^4*x - 2*x^2 - 
        4*nc^2*x^2 + 2*nc^4*x^2)*H[1, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-1 - 3*nc^2 + 2*nc^4 + 2*x + 6*nc^2*x - 4*nc^4*x - 2*x^2 - 
        4*nc^2*x^2 + 2*nc^4*x^2)*H[1, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + (a^3*(-10 - 12*nc^2 + 4*nc^4 - 75*x^2)*
       H[1, 1, 0, 1, 1, x])/(8*nc^3*Pi*x^2) - 
     (a^3*(-1 + 2*nc^2 + 15*nc^4 + 2*x - 4*nc^2*x - 30*nc^4*x - 46*x^2 - 
        134*nc^2*x^2 + 14*nc^4*x^2 + 90*x^3 + 270*nc^2*x^3 - 45*x^4 - 
        135*nc^2*x^4)*H[1, 1, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 0, 1, x])/(4*nc^3*Pi*x^2) + 
     (a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 1, 0, x])/(4*nc^3*Pi*x^2) - 
     (a^3*(28 + 2*nc^2 + 105*x^2)*H[1, 1, 1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*H[0, 0, x]*(-1728 - 6300*nc^2 - 4788*nc^4 - (3726*I)*Pi - 
        (8352*I)*nc^2*Pi + (3258*I)*nc^4*Pi - 54*Pi^2 + 774*nc^4*Pi^2 + 
        16740*x + 37118*nc^2*x + 3854*nc^4*x + (4644*I)*Pi*x + 
        (3354*I)*nc^2*Pi*x - (19542*I)*nc^4*Pi*x + 2376*Pi^2*x + 
        6954*nc^2*Pi^2*x - 1884*nc^4*Pi^2*x + (1134*I)*Pi^3*x + 
        (3582*I)*nc^2*Pi^3*x - (216*I)*nc^4*Pi^3*x - 4860*x^2 - 
        7614*nc^2*x^2 + 2754*nc^4*x^2 - (8748*I)*Pi*x^2 - 
        (4860*I)*nc^2*Pi*x^2 + (20088*I)*nc^4*Pi*x^2 - 4824*Pi^2*x^2 - 
        12330*nc^2*Pi^2*x^2 + 1242*nc^4*Pi^2*x^2 - (2700*I)*Pi^3*x^2 - 
        (8100*I)*nc^2*Pi^3*x^2 - 6804*x^3 - 10206*nc^2*x^3 + 3402*nc^4*x^3 + 
        (11988*I)*Pi*x^3 + (17982*I)*nc^2*Pi*x^3 - (5994*I)*nc^4*Pi*x^3 + 
        2268*Pi^2*x^3 + 4509*nc^2*Pi^2*x^3 - 405*nc^4*Pi^2*x^3 + 
        (1350*I)*Pi^3*x^3 + (4050*I)*nc^2*Pi^3*x^3 - 11844*x*Zeta[3] - 
        34668*nc^2*x*Zeta[3] - 576*nc^4*x*Zeta[3] + 22680*x^2*Zeta[3] + 
        68040*nc^2*x^2*Zeta[3] - 11340*x^3*Zeta[3] - 34020*nc^2*x^3*Zeta[3]))/
      (864*nc^3*Pi*(-1 + x)^2*x) - 
     (a^3*H[0, x]*(-47520 - 86720*nc^2 - 39200*nc^4 - (2160*I)*Pi + 
        (30180*I)*nc^2*Pi + (29100*I)*nc^4*Pi - 12420*Pi^2 - 
        29940*nc^2*Pi^2 + 13260*nc^4*Pi^2 - (3780*I)*Pi^3 - 
        (10980*I)*nc^2*Pi^3 + (2520*I)*nc^4*Pi^3 + 47520*x + 86720*nc^2*x + 
        39200*nc^4*x - (216000*I)*Pi*x - (437180*I)*nc^2*Pi*x + 
        (11020*I)*nc^4*Pi*x + 95040*Pi^2*x + 189050*nc^2*Pi^2*x - 
        97330*nc^4*Pi^2*x + (33840*I)*Pi^3*x + (84000*I)*nc^2*Pi^3*x - 
        (25620*I)*nc^4*Pi^3*x + 564*Pi^4*x + 2376*nc^2*Pi^4*x + 
        (184680*I)*Pi*x^2 + (277020*I)*nc^2*Pi*x^2 - (92340*I)*nc^4*Pi*x^2 - 
        122130*Pi^2*x^2 - 196830*nc^2*Pi^2*x^2 + 121140*nc^4*Pi^2*x^2 - 
        (53460*I)*Pi^3*x^2 - (117720*I)*nc^2*Pi^3*x^2 + 
        (34020*I)*nc^4*Pi^3*x^2 - 3150*Pi^4*x^2 - 9450*nc^2*Pi^4*x^2 + 
        67230*Pi^2*x^3 + 101520*nc^2*Pi^2*x^3 - 34290*nc^4*Pi^2*x^3 + 
        (29430*I)*Pi^3*x^3 + (57240*I)*nc^2*Pi^3*x^3 - 
        (9450*I)*nc^4*Pi^3*x^3 + 1575*Pi^4*x^3 + 4725*nc^2*Pi^4*x^3 + 
        35280*Zeta[3] + 97200*nc^2*Zeta[3] - 5040*nc^4*Zeta[3] - 
        77940*x*Zeta[3] - 205920*nc^2*x*Zeta[3] + 25380*nc^4*x*Zeta[3] + 
        (67680*I)*Pi*x*Zeta[3] + (224640*I)*nc^2*Pi*x*Zeta[3] - 
        (5040*I)*nc^4*Pi*x*Zeta[3] + 33480*x^2*Zeta[3] + 
        135000*nc^2*x^2*Zeta[3] + 15120*nc^4*x^2*Zeta[3] - 
        (162000*I)*Pi*x^2*Zeta[3] - (486000*I)*nc^2*Pi*x^2*Zeta[3] + 
        1620*x^3*Zeta[3] - 59940*nc^2*x^3*Zeta[3] - 48600*nc^4*x^3*Zeta[3] + 
        (81000*I)*Pi*x^3*Zeta[3] + (243000*I)*nc^2*Pi*x^3*Zeta[3]))/
      (8640*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 1, x]*(-4860 - 11162*nc^2 + 2970*nc^4 + (3942*I)*Pi + 
        (4134*I)*nc^2*Pi - (972*I)*nc^4*Pi - 720*Pi^2 - 321*nc^2*Pi^2 + 
        297*nc^4*Pi^2 - (450*I)*Pi^3 - (360*I)*nc^2*Pi^3 - 
        (108*I)*nc^4*Pi^3 + 30132*x + 54490*nc^2*x - 14850*nc^4*x - 
        (24030*I)*Pi*x - (22866*I)*nc^2*Pi*x + (11664*I)*nc^4*Pi*x + 
        2106*Pi^2*x - 1536*nc^2*Pi^2*x + 324*nc^4*Pi^2*x + (900*I)*Pi^3*x + 
        (720*I)*nc^2*Pi^3*x + (216*I)*nc^4*Pi^3*x - 50544*x^2 - 
        80912*nc^2*x^2 + 24192*nc^4*x^2 + (47304*I)*Pi*x^2 + 
        (51294*I)*nc^2*Pi*x^2 - (28026*I)*nc^4*Pi*x^2 + 594*Pi^2*x^2 + 
        6600*nc^2*Pi^2*x^2 - 3006*nc^4*Pi^2*x^2 + (324*I)*Pi^3*x^2 + 
        (2052*I)*nc^2*Pi^3*x^2 - (90*I)*nc^4*Pi^3*x^2 + 32076*x^3 + 
        47790*nc^2*x^3 - 15714*nc^4*x^3 - (39204*I)*Pi*x^3 - 
        (50544*I)*nc^2*Pi*x^3 + (23328*I)*nc^4*Pi*x^3 - 4248*Pi^2*x^3 - 
        7038*nc^2*Pi^2*x^3 + 3330*nc^4*Pi^2*x^3 - (1620*I)*Pi^3*x^3 - 
        (4860*I)*nc^2*Pi^3*x^3 - 6804*x^4 - 10206*nc^2*x^4 + 3402*nc^4*x^4 + 
        (11988*I)*Pi*x^4 + (17982*I)*nc^2*Pi*x^4 - (5994*I)*nc^4*Pi*x^4 + 
        2268*Pi^2*x^4 + 2295*nc^2*Pi^2*x^4 - 945*nc^4*Pi^2*x^4 + 
        (810*I)*Pi^3*x^4 + (2430*I)*nc^2*Pi^3*x^4 + 1908*Zeta[3] + 
        1224*nc^2*Zeta[3] + 2052*nc^4*Zeta[3] - 3816*x*Zeta[3] - 
        2448*nc^2*x*Zeta[3] - 4104*nc^4*x*Zeta[3] - 5976*x^2*Zeta[3] - 
        13248*nc^2*x^2*Zeta[3] + 1944*nc^4*x^2*Zeta[3] + 16200*x^3*Zeta[3] + 
        29160*nc^2*x^3*Zeta[3] - 8100*x^4*Zeta[3] - 14580*nc^2*x^4*Zeta[3]))/
      (864*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((1890*I)*Pi + (2674*I)*nc^2*Pi - (1728*I)*nc^4*Pi - 
        333*Pi^2 - 535*nc^2*Pi^2 + 348*nc^4*Pi^2 - (132*I)*Pi^3 - 
        (198*I)*nc^2*Pi^3 + (150*I)*nc^4*Pi^3 + 288*x + 378*nc^2*x - 
        90*nc^4*x - (10116*I)*Pi*x - (13976*I)*nc^2*Pi*x + 
        (10512*I)*nc^4*Pi*x + 1614*Pi^2*x + 2270*nc^2*Pi^2*x - 
        1746*nc^4*Pi^2*x + (264*I)*Pi^3*x + (396*I)*nc^2*Pi^3*x - 
        (300*I)*nc^4*Pi^3*x - 2556*x^2 - 3672*nc^2*x^2 + 1116*nc^4*x^2 + 
        (17712*I)*Pi*x^2 + (22786*I)*nc^2*Pi*x^2 - (14778*I)*nc^4*Pi*x^2 - 
        2760*Pi^2*x^2 - 4600*nc^2*Pi^2*x^2 + 2910*nc^4*Pi^2*x^2 + 
        (324*I)*Pi^3*x^2 + (1290*I)*nc^2*Pi^3*x^2 + (102*I)*nc^4*Pi^3*x^2 + 
        4536*x^3 + 6696*nc^2*x^3 - 2160*nc^4*x^3 - (13608*I)*Pi*x^3 - 
        (17658*I)*nc^2*Pi*x^3 + (8046*I)*nc^4*Pi*x^3 + 2490*Pi^2*x^3 + 
        4764*nc^2*Pi^2*x^3 - 2184*nc^4*Pi^2*x^3 - (1080*I)*Pi^3*x^3 - 
        (3240*I)*nc^2*Pi^3*x^3 - 2268*x^4 - 3402*nc^2*x^4 + 1134*nc^4*x^4 + 
        (3996*I)*Pi*x^4 + (5994*I)*nc^2*Pi*x^4 - (1998*I)*nc^4*Pi*x^4 - 
        1134*Pi^2*x^4 - 2070*nc^2*Pi^2*x^4 + 630*nc^4*Pi^2*x^4 + 
        (540*I)*Pi^3*x^4 + (1620*I)*nc^2*Pi^3*x^4 + 180*Zeta[3] + 
        108*nc^2*Zeta[3] - 144*nc^4*Zeta[3] - 360*x*Zeta[3] - 
        216*nc^2*x*Zeta[3] + 288*nc^4*x*Zeta[3] - 3852*x^2*Zeta[3] - 
        9396*nc^2*x^2*Zeta[3] + 504*nc^4*x^2*Zeta[3] + 8640*x^3*Zeta[3] + 
        19440*nc^2*x^3*Zeta[3] - 4320*x^4*Zeta[3] - 9720*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, x]*((-126*I)*Pi - (198*I)*nc^2*Pi + (72*I)*nc^4*Pi - 
        219*Pi^2 - 390*nc^2*Pi^2 + 255*nc^4*Pi^2 - (12*I)*Pi^3 - 
        (12*I)*nc^2*Pi^3 - (36*I)*nc^4*Pi^3 + 288*x + 378*nc^2*x - 
        90*nc^4*x - (36*I)*Pi*x + (2058*I)*nc^2*Pi*x - (3198*I)*nc^4*Pi*x + 
        924*Pi^2*x + 1902*nc^2*Pi^2*x - 834*nc^4*Pi^2*x + (24*I)*Pi^3*x + 
        (24*I)*nc^2*Pi^3*x + (72*I)*nc^4*Pi^3*x - 2556*x^2 - 3672*nc^2*x^2 + 
        1116*nc^4*x^2 - (396*I)*Pi*x^2 - (5704*I)*nc^2*Pi*x^2 - 
        (520*I)*nc^4*Pi*x^2 - 1884*Pi^2*x^2 - 3134*nc^2*Pi^2*x^2 + 
        2452*nc^4*Pi^2*x^2 + (144*I)*Pi^3*x^2 + (546*I)*nc^2*Pi^3*x^2 - 
        (78*I)*nc^4*Pi^3*x^2 + 4536*x^3 + 6696*nc^2*x^3 - 2160*nc^4*x^3 - 
        (2376*I)*Pi*x^3 - (810*I)*nc^2*Pi*x^3 + (6426*I)*nc^4*Pi*x^3 + 
        2046*Pi^2*x^3 + 2622*nc^2*Pi^2*x^3 - 2844*nc^4*Pi^2*x^3 - 
        (360*I)*Pi^3*x^3 - (1080*I)*nc^2*Pi^3*x^3 - 2268*x^4 - 
        3402*nc^2*x^4 + 1134*nc^4*x^4 + (3996*I)*Pi*x^4 + 
        (5994*I)*nc^2*Pi*x^4 - (1998*I)*nc^4*Pi*x^4 - 1134*Pi^2*x^4 - 
        1332*nc^2*Pi^2*x^4 + 810*nc^4*Pi^2*x^4 + (180*I)*Pi^3*x^4 + 
        (540*I)*nc^2*Pi^3*x^4 - 144*Zeta[3] + 72*nc^4*Zeta[3] + 
        288*x*Zeta[3] - 144*nc^4*x*Zeta[3] - 2484*x^2*Zeta[3] - 
        6768*nc^2*x^2*Zeta[3] - 108*nc^4*x^2*Zeta[3] + 4320*x^3*Zeta[3] + 
        12960*nc^2*x^3*Zeta[3] - 2160*x^4*Zeta[3] - 6480*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, x]*((-48600*I)*Pi - (111620*I)*nc^2*Pi + (29700*I)*nc^4*Pi + 
        13140*Pi^2 + 21500*nc^2*Pi^2 - 9360*nc^4*Pi^2 + (2340*I)*Pi^3 + 
        (1410*I)*nc^2*Pi^3 - (2790*I)*nc^4*Pi^3 - 780*Pi^4 - 732*nc^2*Pi^4 + 
        1626*nc^4*Pi^4 - 47520*x - 39200*nc^2*x + (264600*I)*Pi*x + 
        (517480*I)*nc^2*Pi*x - (145800*I)*nc^4*Pi*x - 12510*Pi^2*x - 
        15880*nc^2*Pi^2*x - 14490*nc^4*Pi^2*x - (360*I)*Pi^3*x + 
        (13740*I)*nc^2*Pi^3*x - (12060*I)*nc^4*Pi^3*x + 1560*Pi^4*x + 
        1464*nc^2*Pi^4*x - 3252*nc^4*Pi^4*x + 47520*x^2 + 39200*nc^2*x^2 - 
        (400680*I)*Pi*x^2 - (682880*I)*nc^2*Pi*x^2 + (208440*I)*nc^4*Pi*x^2 - 
        80190*Pi^2*x^2 - 136570*nc^2*Pi^2*x^2 + 98460*nc^4*Pi^2*x^2 - 
        (2700*I)*Pi^3*x^2 - (13020*I)*nc^2*Pi^3*x^2 + (24540*I)*nc^4*Pi^3*
         x^2 - 4800*Pi^4*x^2 - 7446*nc^2*Pi^4*x^2 + 1260*nc^4*Pi^4*x^2 + 
        (184680*I)*Pi*x^3 + (277020*I)*nc^2*Pi*x^3 - (92340*I)*nc^4*Pi*x^3 + 
        146790*Pi^2*x^3 + 231120*nc^2*Pi^2*x^3 - 107550*nc^4*Pi^2*x^3 - 
        (2160*I)*Pi^3*x^3 - (17280*I)*nc^2*Pi^3*x^3 - (9720*I)*nc^4*Pi^3*
         x^3 + 7380*Pi^4*x^3 + 13230*nc^2*Pi^4*x^3 - 67230*Pi^2*x^4 - 
        100170*nc^2*Pi^2*x^4 + 32940*nc^4*Pi^2*x^4 + (5130*I)*Pi^3*x^4 + 
        (20790*I)*nc^2*Pi^3*x^4 + (2700*I)*nc^4*Pi^3*x^4 - 3690*Pi^4*x^4 - 
        6615*nc^2*Pi^4*x^4 - 16740*Zeta[3] - 26820*nc^2*Zeta[3] + 
        23760*nc^4*Zeta[3] + (6120*I)*Pi*Zeta[3] + (1440*I)*nc^2*Pi*Zeta[3] + 
        (3240*I)*nc^4*Pi*Zeta[3] + 74160*x*Zeta[3] + 169560*nc^2*x*Zeta[3] - 
        48600*nc^4*x*Zeta[3] - (12240*I)*Pi*x*Zeta[3] - 
        (2880*I)*nc^2*Pi*x*Zeta[3] - (6480*I)*nc^4*Pi*x*Zeta[3] - 
        300420*x^2*Zeta[3] - 618300*nc^2*x^2*Zeta[3] + 
        149760*nc^4*x^2*Zeta[3] - (21960*I)*Pi*x^2*Zeta[3] + 
        (87840*I)*nc^2*Pi*x^2*Zeta[3] + (3240*I)*nc^4*Pi*x^2*Zeta[3] + 
        438480*x^3*Zeta[3] + 817560*nc^2*x^3*Zeta[3] - 
        197640*nc^4*x^3*Zeta[3] + (32400*I)*Pi*x^3*Zeta[3] - 
        (194400*I)*nc^2*Pi*x^3*Zeta[3] - 208980*x^4*Zeta[3] - 
        375840*nc^2*x^4*Zeta[3] + 56700*nc^4*x^4*Zeta[3] - 
        (16200*I)*Pi*x^4*Zeta[3] + (97200*I)*nc^2*Pi*x^4*Zeta[3]))/
      (8640*nc^3*Pi*(-1 + x)^2*x^2) + 
     nf*(-(a^3*(-I + nc)*(I + nc)*(-126 + (9*I)*Pi + 238*x - (42*I)*Pi*x + 
           12*Pi^2*x)*H[0, 0, x])/(108*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*(22*I - 7*Pi - (28*I)*x + 7*Pi*x)*H[0, 1, x])/
        (72*nc^2*(-1 + x)*x^2) - (a^3*(-I + nc)*(I + nc)*
         (6*I - (28*I)*x + 7*Pi*x)*H[1, 0, x])/(72*nc^2*(-1 + x)^2*x) + 
       (a^3*(-112 + (33*I)*Pi - 12*Pi^2 + 238*x - (42*I)*Pi*x + 12*Pi^2*x)*
         H[1, 1, x])/(108*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(-7 + 18*x - I*Pi*x)*H[0, 0, 0, x])/
        (12*nc^2*Pi*(-1 + x)^2*x) - ((I/12)*a^3*H[0, 0, 1, x])/(nc^2*x^2) - 
       ((I/12)*a^3*(1 + nc^2)*H[0, 1, 0, x])/(nc^2*(-1 + x)^2) + 
       (a^3*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*H[0, 1, 1, x])/
        (36*nc^2*Pi*(-1 + x)*x^2) + (a^3*(-I + nc)*(I + nc)*
         (-3 + 14*x - (3*I)*Pi*x)*H[1, 0, 0, x])/(36*nc^2*Pi*(-1 + x)^2*x) - 
       ((I/12)*a^3*H[1, 0, 1, x])/(nc^2*x^2) - 
       ((I/12)*a^3*(1 + nc^2)*H[1, 1, 0, x])/(nc^2*(-1 + x)^2) + 
       (a^3*(-11 + I*Pi + 18*x - I*Pi*x)*H[1, 1, 1, x])/
        (12*nc^2*Pi*(-1 + x)*x^2) - (7*a^3*(1 + nc^2)*H[0, 0, 0, 0, x])/
        (12*nc^2*Pi*(-1 + x)^2) + (a^3*H[0, 0, 1, 1, x])/(12*nc^2*Pi*x^2) - 
       (a^3*(1 + nc^2)*H[0, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[0, 1, 1, 1, x])/(4*nc^2*Pi*x^2) - 
       (a^3*(1 + nc^2)*H[1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[1, 0, 1, 1, x])/(12*nc^2*Pi*x^2) - 
       (a^3*(1 + nc^2)*H[1, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (7*a^3*H[1, 1, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (a^3*(-I + nc)*(I + nc)*H[0, x]*(-308 + (84*I)*Pi - 24*Pi^2 + 308*x - 
          (308*I)*Pi*x + 101*Pi^2*x + (12*I)*Pi^3*x + 36*x*Zeta[3]))/
        (216*nc^2*Pi*(-1 + x)^2*x) - 
       (a^3*((6160*I)*nc^2*Pi - 1960*nc^2*Pi^2 + (60*I)*Pi^3 - 
          (240*I)*nc^2*Pi^3 - (6160*I)*nc^2*Pi*x + 1960*nc^2*Pi^2*x - 
          (280*I)*Pi^3*x + (20*I)*nc^2*Pi^3*x + 71*Pi^4*x + 71*nc^2*Pi^4*x - 
          360*Zeta[3] - 720*nc^2*Zeta[3] + 1680*x*Zeta[3] + 
          2040*nc^2*x*Zeta[3]))/(4320*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*H[1, x]*((-224*I)*Pi + 77*Pi^2 + (15*I)*Pi^3 - 308*x + 
          (532*I)*Pi*x - 178*Pi^2*x - (30*I)*Pi^3*x + 308*x^2 - 
          (308*I)*Pi*x^2 + 101*Pi^2*x^2 + (12*I)*Pi^3*x^2 - 
          (3*I)*nc^2*Pi^3*x^2 + 18*Zeta[3] - 36*x*Zeta[3] + 36*x^2*Zeta[3] + 
          18*nc^2*x^2*Zeta[3]))/(216*nc^2*Pi*(-1 + x)^2*x^2)) + 
     (a^3*((95040*I)*nc^2*Pi + (78400*I)*nc^4*Pi - 14400*Pi^2 - 
        40140*nc^2*Pi^2 - 12460*nc^4*Pi^2 - (12060*I)*Pi^3 - 
        (36300*I)*nc^2*Pi^3 + (2280*I)*nc^4*Pi^3 - 930*Pi^4 - 
        1182*nc^2*Pi^4 + 3012*nc^4*Pi^4 - (95040*I)*nc^2*Pi*x - 
        (78400*I)*nc^4*Pi*x - 53640*Pi^2*x - 117000*nc^2*Pi^2*x + 
        43240*nc^4*Pi^2*x + (87660*I)*Pi^3*x + (181640*I)*nc^2*Pi^3*x - 
        (141340*I)*nc^4*Pi^3*x + 15954*Pi^4*x + 41030*nc^2*Pi^4*x - 
        1318*nc^4*Pi^4*x + (3606*I)*Pi^5*x + (4638*I)*nc^2*Pi^5*x - 
        (468*I)*nc^4*Pi^5*x + 136080*Pi^2*x^2 + 259200*nc^2*Pi^2*x^2 - 
        64800*nc^4*Pi^2*x^2 - (183600*I)*Pi^3*x^2 - (309960*I)*nc^2*Pi^3*
         x^2 + (206280*I)*nc^4*Pi^3*x^2 - 31422*Pi^4*x^2 - 
        70272*nc^2*Pi^4*x^2 - 2334*nc^4*Pi^4*x^2 - (8460*I)*Pi^5*x^2 - 
        (9180*I)*nc^2*Pi^5*x^2 - 68040*Pi^2*x^3 - 102060*nc^2*Pi^2*x^3 + 
        34020*nc^4*Pi^2*x^3 + (119880*I)*Pi^3*x^3 + (179820*I)*nc^2*Pi^3*
         x^3 - (59940*I)*nc^4*Pi^3*x^3 + 15444*Pi^4*x^3 + 
        29439*nc^2*Pi^4*x^3 - 225*nc^4*Pi^4*x^3 + (4230*I)*Pi^5*x^3 + 
        (4590*I)*nc^2*Pi^5*x^3 - 30240*Zeta[3] - 50040*nc^2*Zeta[3] + 
        39240*nc^4*Zeta[3] - (38880*I)*Pi*Zeta[3] - (150480*I)*nc^2*Pi*
         Zeta[3] + (59760*I)*nc^4*Pi*Zeta[3] + 1060560*x*Zeta[3] + 
        1562640*nc^2*x*Zeta[3] + 11040*nc^4*x*Zeta[3] + 
        (560520*I)*Pi*x*Zeta[3] + (1161360*I)*nc^2*Pi*x*Zeta[3] - 
        (486360*I)*nc^4*Pi*x*Zeta[3] - 41040*Pi^2*x*Zeta[3] - 
        89280*nc^2*Pi^2*x*Zeta[3] + 7920*nc^4*Pi^2*x*Zeta[3] - 
        1866240*x^2*Zeta[3] - 2750760*nc^2*x^2*Zeta[3] + 
        288360*nc^4*x^2*Zeta[3] - (1023840*I)*Pi*x^2*Zeta[3] - 
        (1775520*I)*nc^2*Pi*x^2*Zeta[3] + (583200*I)*nc^4*Pi*x^2*Zeta[3] + 
        54000*Pi^2*x^2*Zeta[3] + 162000*nc^2*Pi^2*x^2*Zeta[3] + 
        764640*x^3*Zeta[3] + 1146960*nc^2*x^3*Zeta[3] - 
        382320*nc^4*x^3*Zeta[3] + (544320*I)*Pi*x^3*Zeta[3] + 
        (816480*I)*nc^2*Pi*x^3*Zeta[3] - (162000*I)*nc^4*Pi*x^3*Zeta[3] - 
        27000*Pi^2*x^3*Zeta[3] - 81000*nc^2*Pi^2*x^3*Zeta[3] - 
        263520*x*Zeta[5] - 576720*nc^2*x*Zeta[5] - 36720*nc^4*x*Zeta[5] + 
        518400*x^2*Zeta[5] + 1166400*nc^2*x^2*Zeta[5] - 259200*x^3*Zeta[5] - 
        583200*nc^2*x^3*Zeta[5]))/(17280*nc^3*Pi*(-1 + x)^2*x)) + 
   ep^2*(-(a^3*(-3348 - 6840*nc^2 + 1728*nc^4 + (1242*I)*Pi + 
         (3708*I)*nc^2*Pi - (666*I)*nc^4*Pi - 2655*x - 10250*nc^2*x - 
         2393*nc^4*x - (8955*I)*Pi*x - (24846*I)*nc^2*Pi*x + 
         (3783*I)*nc^4*Pi*x + 468*Pi^2*x + 1458*nc^2*Pi^2*x + 
         198*nc^4*Pi^2*x + 7740*x^2 + 17802*nc^2*x^2 - 2394*nc^4*x^2 + 
         (13770*I)*Pi*x^2 + (36612*I)*nc^2*Pi*x^2 - (3402*I)*nc^4*Pi*x^2 - 
         1080*Pi^2*x^2 - 3240*nc^2*Pi^2*x^2 + 459*x^3 + 3024*nc^2*x^3 + 
         999*nc^4*x^3 - (7155*I)*Pi*x^3 - (17280*I)*nc^2*Pi*x^3 + 
         (945*I)*nc^4*Pi*x^3 + 540*Pi^2*x^3 + 1620*nc^2*Pi^2*x^3)*
        H[0, 0, 0, 0, x])/(144*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((21*I)*Pi - (23*I)*nc^2*Pi - (90*I)*nc^4*Pi - 18*Pi^2 - 
        21*nc^2*Pi^2 + 15*nc^4*Pi^2 + 9*x - 246*nc^2*x + 255*nc^4*x - 
        (516*I)*Pi*x - (224*I)*nc^2*Pi*x + (870*I)*nc^4*Pi*x + 36*Pi^2*x + 
        42*nc^2*Pi^2*x - 30*nc^4*Pi^2*x + 1770*x^2 + 4632*nc^2*x^2 - 
        2862*nc^4*x^2 + (1917*I)*Pi*x^2 + (799*I)*nc^2*Pi*x^2 - 
        (972*I)*nc^4*Pi*x^2 - 296*Pi^2*x^2 - 108*nc^2*Pi^2*x^2 + 
        22*nc^4*Pi^2*x^2 - 4104*x^3 - 7716*nc^2*x^3 + 3612*nc^4*x^3 - 
        (2988*I)*Pi*x^3 - (1386*I)*nc^2*Pi*x^3 + (648*I)*nc^4*Pi*x^3 + 
        510*Pi^2*x^3 + 2538*x^4 + 3708*nc^2*x^4 - 1170*nc^4*x^4 + 
        (1323*I)*Pi*x^4 + (585*I)*nc^2*Pi*x^4 - (180*I)*nc^4*Pi*x^4 - 
        255*Pi^2*x^4)*H[0, 0, 0, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((36*I)*Pi + (66*I)*nc^2*Pi - (30*I)*nc^4*Pi + 4*Pi^2 + 
        12*nc^2*Pi^2 - 2*nc^4*Pi^2 + 9*x - 246*nc^2*x + 255*nc^4*x - 
        (366*I)*Pi*x - (1056*I)*nc^2*Pi*x - (150*I)*nc^4*Pi*x - 8*Pi^2*x - 
        24*nc^2*Pi^2*x + 4*nc^4*Pi^2*x + 1770*x^2 + 4632*nc^2*x^2 - 
        2862*nc^4*x^2 + (2958*I)*Pi*x^2 + (8165*I)*nc^2*Pi*x^2 - 
        (763*I)*nc^4*Pi*x^2 - 271*Pi^2*x^2 - 853*nc^2*Pi^2*x^2 + 
        32*nc^4*Pi^2*x^2 - 4104*x^3 - 7716*nc^2*x^3 + 3612*nc^4*x^3 - 
        (4932*I)*Pi*x^3 - (12870*I)*nc^2*Pi*x^3 + (1458*I)*nc^4*Pi*x^3 + 
        570*Pi^2*x^3 + 1710*nc^2*Pi^2*x^3 + 2538*x^4 + 3708*nc^2*x^4 - 
        1170*nc^4*x^4 + (2520*I)*Pi*x^4 + (5985*I)*nc^2*Pi*x^4 - 
        (405*I)*nc^4*Pi*x^4 - 285*Pi^2*x^4 - 855*nc^2*Pi^2*x^4)*
       H[0, 0, 1, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1467 + 1589*nc^2 - 1566*nc^4 - (144*I)*Pi + (24*I)*nc^2*Pi + 
        (234*I)*nc^4*Pi + 114*Pi^2 + 135*nc^2*Pi^2 - 90*nc^4*Pi^2 - 9081*x - 
        9526*nc^2*x + 10593*nc^4*x + (1818*I)*Pi*x + (978*I)*nc^2*Pi*x - 
        (2520*I)*nc^4*Pi*x - 228*Pi^2*x - 270*nc^2*Pi^2*x + 180*nc^4*Pi^2*x + 
        17685*x^2 + 14489*nc^2*x^2 - 11916*nc^4*x^2 - (6651*I)*Pi*x^2 - 
        (4215*I)*nc^2*Pi*x^2 + (3978*I)*nc^4*Pi*x^2 + 783*Pi^2*x^2 + 
        135*nc^2*Pi^2*x^2 + 30*nc^4*Pi^2*x^2 - 14031*x^3 - 9675*nc^2*x^3 + 
        4338*nc^4*x^3 + (9990*I)*Pi*x^3 + (6156*I)*nc^2*Pi*x^3 - 
        (2916*I)*nc^4*Pi*x^3 - 1350*Pi^2*x^3 + 1647*x^4 + 729*nc^2*x^4 - 
        864*nc^4*x^4 - (4374*I)*Pi*x^4 - (2430*I)*nc^2*Pi*x^4 + 
        (810*I)*nc^4*Pi*x^4 + 675*Pi^2*x^4)*H[0, 0, 1, 1, x])/
      (144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-324*I)*Pi - (594*I)*nc^2*Pi + (270*I)*nc^4*Pi - 30*Pi^2 - 
        72*nc^2*Pi^2 - 12*nc^4*Pi^2 + 1737*x + 3948*nc^2*x + 825*nc^4*x + 
        (234*I)*Pi*x - (1404*I)*nc^2*Pi*x - (1026*I)*nc^4*Pi*x + 60*Pi^2*x + 
        144*nc^2*Pi^2*x + 24*nc^4*Pi^2*x - 10296*x^2 - 22285*nc^2*x^2 + 
        10133*nc^4*x^2 + (8109*I)*Pi*x^2 + (24621*I)*nc^2*Pi*x^2 - 
        (1308*I)*nc^4*Pi*x^2 - 1275*Pi^2*x^2 - 3729*nc^2*Pi^2*x^2 + 
        20394*x^3 + 37782*nc^2*x^3 - 17064*nc^4*x^3 - (14904*I)*Pi*x^3 - 
        (40824*I)*nc^2*Pi*x^3 + (2916*I)*nc^4*Pi*x^3 + 2430*Pi^2*x^3 + 
        7290*nc^2*Pi^2*x^3 - 14040*x^4 - 22599*nc^2*x^4 + 4995*nc^4*x^4 + 
        (7533*I)*Pi*x^4 + (19359*I)*nc^2*Pi*x^4 - (810*I)*nc^4*Pi*x^4 - 
        1215*Pi^2*x^4 - 3645*nc^2*Pi^2*x^4)*H[0, 1, 0, 0, x])/
      (144*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(129 + 267*nc^2 - 138*nc^4 - (48*I)*Pi - (22*I)*nc^2*Pi + 
        (102*I)*nc^4*Pi + Pi^2 - 46*nc^2*Pi^2 + 18*nc^4*Pi^2 - 819*x - 
        1395*nc^2*x + 576*nc^4*x + (612*I)*Pi*x + (374*I)*nc^2*Pi*x - 
        (840*I)*nc^4*Pi*x - 2*Pi^2*x + 92*nc^2*Pi^2*x - 36*nc^4*Pi^2*x + 
        2880*x^2 + 5901*nc^2*x^2 - 3021*nc^4*x^2 - (1230*I)*Pi*x^2 + 
        (164*I)*nc^2*Pi*x^2 + (294*I)*nc^4*Pi*x^2 + 212*Pi^2*x^2 - 
        10*nc^2*Pi^2*x^2 + 64*nc^4*Pi^2*x^2 - 4410*x^3 - 8091*nc^2*x^3 + 
        3681*nc^4*x^3 + (1242*I)*Pi*x^3 - (702*I)*nc^2*Pi*x^3 + 
        (324*I)*nc^4*Pi*x^3 - 390*Pi^2*x^3 + 2583*x^4 + 3708*nc^2*x^4 - 
        1125*nc^4*x^4 - (387*I)*Pi*x^4 + (315*I)*nc^2*Pi*x^4 - 
        (90*I)*nc^4*Pi*x^4 + 195*Pi^2*x^4)*H[0, 1, 0, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(129 + 267*nc^2 - 138*nc^4 + (120*I)*Pi + (198*I)*nc^2*Pi - 
        (162*I)*nc^4*Pi - 68*Pi^2 - 138*nc^2*Pi^2 + 112*nc^4*Pi^2 - 819*x - 
        1395*nc^2*x + 576*nc^4*x - (114*I)*Pi*x + (408*I)*nc^2*Pi*x + 
        (642*I)*nc^4*Pi*x + 136*Pi^2*x + 276*nc^2*Pi^2*x - 224*nc^4*Pi^2*x + 
        2880*x^2 + 5901*nc^2*x^2 - 3021*nc^4*x^2 - (2802*I)*Pi*x^2 - 
        (8432*I)*nc^2*Pi*x^2 + (286*I)*nc^4*Pi*x^2 + 397*Pi^2*x^2 + 
        1247*nc^2*Pi^2*x^2 + 98*nc^4*Pi^2*x^2 - 4410*x^3 - 8091*nc^2*x^3 + 
        3681*nc^4*x^3 + (5310*I)*Pi*x^3 + (14274*I)*nc^2*Pi*x^3 - 
        (1296*I)*nc^4*Pi*x^3 - 960*Pi^2*x^3 - 2880*nc^2*Pi^2*x^3 + 2583*x^4 + 
        3708*nc^2*x^4 - 1125*nc^4*x^4 - (2646*I)*Pi*x^4 - 
        (6678*I)*nc^2*Pi*x^4 + (360*I)*nc^4*Pi*x^4 + 480*Pi^2*x^4 + 
        1440*nc^2*Pi^2*x^4)*H[0, 1, 1, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-1302 - 1772*nc^2 + 1152*nc^4 + (42*I)*Pi - (8*I)*nc^2*Pi - 
        (24*I)*nc^4*Pi - 65*Pi^2 - 90*nc^2*Pi^2 + 60*nc^4*Pi^2 + 7626*x + 
        9838*nc^2*x - 7344*nc^4*x - (564*I)*Pi*x - (278*I)*nc^2*Pi*x + 
        (528*I)*nc^4*Pi*x + 130*Pi^2*x + 180*nc^2*Pi^2*x - 120*nc^4*Pi^2*x - 
        16311*x^2 - 21713*nc^2*x^2 + 13488*nc^4*x^2 + (1521*I)*Pi*x^2 + 
        (325*I)*nc^2*Pi*x^2 - (552*I)*nc^4*Pi*x^2 - 185*Pi^2*x^2 - 
        75*nc^2*Pi^2*x^2 + 36*nc^4*Pi^2*x^2 + 16251*x^3 + 22197*nc^2*x^3 - 
        10176*nc^4*x^3 - (1584*I)*Pi*x^3 + (36*I)*nc^2*Pi*x^3 + 
        270*Pi^2*x^3 - 6264*x^4 - 8550*nc^2*x^4 + 2880*nc^4*x^4 + 
        (522*I)*Pi*x^4 - (90*I)*nc^2*Pi*x^4 - 135*Pi^2*x^4)*H[0, 1, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-63*I)*Pi - (174*I)*nc^2*Pi + (111*I)*nc^4*Pi + 15*Pi^2 + 
        30*nc^2*Pi^2 + 33*nc^4*Pi^2 + 1119*x + 2340*nc^2*x + 51*nc^4*x + 
        (210*I)*Pi*x + (726*I)*nc^2*Pi*x - (1032*I)*nc^4*Pi*x - 30*Pi^2*x - 
        60*nc^2*Pi^2*x - 66*nc^4*Pi^2*x - 4722*x^2 - 8164*nc^2*x^2 + 
        5942*nc^4*x^2 + (153*I)*Pi*x^2 + (314*I)*nc^2*Pi*x^2 + 
        (1211*I)*nc^4*Pi*x^2 - 161*Pi^2*x^2 - 432*nc^2*Pi^2*x^2 + 
        3*nc^4*Pi^2*x^2 + 8805*x^3 + 14412*nc^2*x^3 - 9315*nc^4*x^3 - 
        (504*I)*Pi*x^3 - (1836*I)*nc^2*Pi*x^3 - (324*I)*nc^4*Pi*x^3 + 
        270*Pi^2*x^3 + 810*nc^2*Pi^2*x^3 - 6264*x^4 - 10242*nc^2*x^4 + 
        2790*nc^4*x^4 + (522*I)*Pi*x^4 + (1656*I)*nc^2*Pi*x^4 + 
        (90*I)*nc^4*Pi*x^4 - 135*Pi^2*x^4 - 405*nc^2*Pi^2*x^4)*
       H[1, 0, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-363 - 699*nc^2 + 336*nc^4 + (84*I)*Pi + (118*I)*nc^2*Pi - 
        (144*I)*nc^4*Pi - 97*Pi^2 - 122*nc^2*Pi^2 + 54*nc^4*Pi^2 + 2043*x + 
        5163*nc^2*x - 3120*nc^4*x - (564*I)*Pi*x - (962*I)*nc^2*Pi*x + 
        (1098*I)*nc^4*Pi*x + 194*Pi^2*x + 244*nc^2*Pi^2*x - 108*nc^4*Pi^2*x - 
        5148*x^2 - 11568*nc^2*x^2 + 6420*nc^4*x^2 + (3084*I)*Pi*x^2 + 
        (2902*I)*nc^2*Pi*x^2 - (2172*I)*nc^4*Pi*x^2 - 509*Pi^2*x^2 - 
        56*nc^2*Pi^2*x^2 + 77*nc^4*Pi^2*x^2 + 5922*x^3 + 11025*nc^2*x^3 - 
        5103*nc^4*x^3 - (5274*I)*Pi*x^3 - (3384*I)*nc^2*Pi*x^3 + 
        (1620*I)*nc^4*Pi*x^3 + 960*Pi^2*x^3 - 2583*x^4 - 4041*nc^2*x^4 + 
        1458*nc^4*x^4 + (2646*I)*Pi*x^4 + (1260*I)*nc^2*Pi*x^4 - 
        (450*I)*nc^4*Pi*x^4 - 480*Pi^2*x^4)*H[1, 0, 0, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-363 - 699*nc^2 + 336*nc^4 + (99*I)*Pi + (138*I)*nc^2*Pi - 
        (291*I)*nc^4*Pi - 16*Pi^2 - 12*nc^2*Pi^2 + 128*nc^4*Pi^2 + 2043*x + 
        5163*nc^2*x - 3120*nc^4*x - (6*I)*Pi*x + (462*I)*nc^2*Pi*x - 
        (576*I)*nc^4*Pi*x + 32*Pi^2*x + 24*nc^2*Pi^2*x - 256*nc^4*Pi^2*x - 
        5148*x^2 - 11568*nc^2*x^2 + 6420*nc^4*x^2 + (66*I)*Pi*x^2 - 
        (94*I)*nc^2*Pi*x^2 + (1400*I)*nc^4*Pi*x^2 - 172*Pi^2*x^2 - 
        566*nc^2*Pi^2*x^2 + 118*nc^4*Pi^2*x^2 + 5922*x^3 + 11025*nc^2*x^3 - 
        5103*nc^4*x^3 - (306*I)*Pi*x^3 - (1476*I)*nc^2*Pi*x^3 - 
        (486*I)*nc^4*Pi*x^3 + 390*Pi^2*x^3 + 1170*nc^2*Pi^2*x^3 - 2583*x^4 - 
        4041*nc^2*x^4 + 1458*nc^4*x^4 + (387*I)*Pi*x^4 + 
        (1476*I)*nc^2*Pi*x^4 + (135*I)*nc^4*Pi*x^4 - 195*Pi^2*x^4 - 
        585*nc^2*Pi^2*x^4)*H[1, 0, 1, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-2817 - 4073*nc^2 + 2592*nc^4 + (108*I)*Pi + (246*I)*nc^2*Pi - 
        (144*I)*nc^4*Pi - 234*Pi^2 - 282*nc^2*Pi^2 + 135*nc^4*Pi^2 + 
        15885*x + 25879*nc^2*x - 18000*nc^4*x - (1152*I)*Pi*x - 
        (2094*I)*nc^2*Pi*x + (1980*I)*nc^4*Pi*x + 468*Pi^2*x + 
        564*nc^2*Pi^2*x - 270*nc^4*Pi^2*x - 34794*x^2 - 56969*nc^2*x^2 + 
        34029*nc^4*x^2 + (8415*I)*Pi*x^2 + (7302*I)*nc^2*Pi*x^2 - 
        (4941*I)*nc^4*Pi*x^2 - 1479*Pi^2*x^2 - 300*nc^2*Pi^2*x^2 + 
        150*nc^4*Pi^2*x^2 + 35766*x^3 + 54684*nc^2*x^3 - 25884*nc^4*x^3 - 
        (15228*I)*Pi*x^3 - (9072*I)*nc^2*Pi*x^3 + (4374*I)*nc^4*Pi*x^3 + 
        2430*Pi^2*x^3 - 14040*x^4 - 19521*nc^2*x^4 + 7263*nc^4*x^4 + 
        (7533*I)*Pi*x^4 + (3240*I)*nc^2*Pi*x^4 - (1215*I)*nc^4*Pi*x^4 - 
        1215*Pi^2*x^4)*H[1, 0, 1, 1, x])/(144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1665 + 3249*nc^2 - 1224*nc^4 - (63*I)*Pi - (252*I)*nc^2*Pi - 
        (315*I)*nc^4*Pi + 6*Pi^2 + 18*nc^2*Pi^2 + 240*nc^4*Pi^2 - 8928*x - 
        20415*nc^2*x + 14019*nc^4*x + (342*I)*Pi*x + (378*I)*nc^2*Pi*x - 
        (1152*I)*nc^4*Pi*x - 12*Pi^2*x - 36*nc^2*Pi^2*x - 480*nc^4*Pi^2*x + 
        15228*x^2 + 34820*nc^2*x^2 - 18334*nc^4*x^2 + (3717*I)*Pi*x^2 + 
        (10032*I)*nc^2*Pi*x^2 - (147*I)*nc^4*Pi*x^2 - 729*Pi^2*x^2 - 
        2106*nc^2*Pi^2*x^2 + 195*nc^4*Pi^2*x^2 - 7443*x^3 - 15570*nc^2*x^3 + 
        4995*nc^4*x^3 - (7506*I)*Pi*x^3 - (18954*I)*nc^2*Pi*x^3 + 
        (2916*I)*nc^4*Pi*x^3 + 1350*Pi^2*x^3 + 4050*nc^2*Pi^2*x^3 - 
        1647*x^4 - 4212*nc^2*x^4 - 999*nc^4*x^4 + (4374*I)*Pi*x^4 + 
        (10692*I)*nc^2*Pi*x^4 - (810*I)*nc^4*Pi*x^4 - 675*Pi^2*x^4 - 
        2025*nc^2*Pi^2*x^4)*H[1, 1, 0, 0, x])/(144*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(213 + 261*nc^2 - 48*nc^4 + (132*I)*Pi + (274*I)*nc^2*Pi - 
        (192*I)*nc^4*Pi - 94*Pi^2 - 64*nc^2*Pi^2 + 15*nc^4*Pi^2 - 1389*x - 
        3465*nc^2*x + 2076*nc^4*x - (882*I)*Pi*x - (1946*I)*nc^2*Pi*x + 
        (1512*I)*nc^4*Pi*x + 188*Pi^2*x + 128*nc^2*Pi^2*x - 30*nc^4*Pi^2*x + 
        4686*x^2 + 10326*nc^2*x^2 - 5640*nc^4*x^2 + (3414*I)*Pi*x^2 + 
        (4513*I)*nc^2*Pi*x^2 - (2847*I)*nc^4*Pi*x^2 - 375*Pi^2*x^2 - 
        64*nc^2*Pi^2*x^2 + 16*nc^4*Pi^2*x^2 - 6048*x^3 - 11028*nc^2*x^3 + 
        4980*nc^4*x^3 - (5148*I)*Pi*x^3 - (4374*I)*nc^2*Pi*x^3 + 
        (2106*I)*nc^4*Pi*x^3 + 570*Pi^2*x^3 + 2538*x^4 + 3906*nc^2*x^4 - 
        1368*nc^4*x^4 + (2520*I)*Pi*x^4 + (1575*I)*nc^2*Pi*x^4 - 
        (585*I)*nc^4*Pi*x^4 - 285*Pi^2*x^4)*H[1, 1, 0, 1, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(213 + 261*nc^2 - 48*nc^4 + (45*I)*Pi + (96*I)*nc^2*Pi - 
        (303*I)*nc^4*Pi - 23*Pi^2 + 18*nc^2*Pi^2 + 73*nc^4*Pi^2 - 1389*x - 
        3465*nc^2*x + 2076*nc^4*x + (18*I)*Pi*x - (54*I)*nc^2*Pi*x - 
        (144*I)*nc^4*Pi*x + 46*Pi^2*x - 36*nc^2*Pi^2*x - 146*nc^4*Pi^2*x + 
        4686*x^2 + 10326*nc^2*x^2 - 5640*nc^4*x^2 + (1161*I)*Pi*x^2 + 
        (3062*I)*nc^2*Pi*x^2 + (65*I)*nc^4*Pi*x^2 - 278*Pi^2*x^2 - 
        744*nc^2*Pi^2*x^2 + 64*nc^4*Pi^2*x^2 - 6048*x^3 - 11028*nc^2*x^3 + 
        4980*nc^4*x^3 - (2304*I)*Pi*x^3 - (5958*I)*nc^2*Pi*x^3 + 
        (810*I)*nc^4*Pi*x^3 + 510*Pi^2*x^3 + 1530*nc^2*Pi^2*x^3 + 2538*x^4 + 
        3906*nc^2*x^4 - 1368*nc^4*x^4 + (1323*I)*Pi*x^4 + 
        (3384*I)*nc^2*Pi*x^4 - (225*I)*nc^4*Pi*x^4 - 255*Pi^2*x^4 - 
        765*nc^2*Pi^2*x^4)*H[1, 1, 1, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(2916 + 3572*nc^2 - 756*nc^4 - (54*I)*Pi - (444*I)*nc^2*Pi - 
        (108*I)*nc^4*Pi + 72*Pi^2 + 90*nc^2*Pi^2 - 144*nc^4*Pi^2 - 13446*x - 
        7424*nc^2*x + 1620*nc^4*x + (1332*I)*Pi*x + (3630*I)*nc^2*Pi*x - 
        (1908*I)*nc^4*Pi*x - 72*Pi^2*x - 90*nc^2*Pi^2*x + 144*nc^4*Pi^2*x + 
        9117*x^2 + 477*nc^2*x^2 - 540*nc^4*x^2 - (7695*I)*Pi*x^2 - 
        (7857*I)*nc^2*Pi*x^2 + (4212*I)*nc^4*Pi*x^2 + 540*Pi^2*x^2 - 
        459*x^3 + 1647*nc^2*x^3 - 324*nc^4*x^3 + (7155*I)*Pi*x^3 + 
        (4185*I)*nc^2*Pi*x^3 - (1620*I)*nc^4*Pi*x^3 - 540*Pi^2*x^3)*
       H[1, 1, 1, 1, x])/(144*nc^3*Pi*(-1 + x)*x^2) + 
     (a^3*(-178 - 480*nc^2 + 18*nc^4 + 642*x + 1700*nc^2*x - 112*nc^4*x - 
        (265*I)*Pi*x - (783*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x - 682*x^2 - 
        2012*nc^2*x^2 + 34*nc^4*x^2 + (510*I)*Pi*x^2 + (1530*I)*nc^2*Pi*x^2 + 
        357*x^3 + 1071*nc^2*x^3 - (255*I)*Pi*x^3 - (765*I)*nc^2*Pi*x^3)*
       H[0, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((4*I)*Pi + (2*I)*nc^2*Pi - (2*I)*nc^4*Pi - 18*x + 28*nc^2*x - 
        46*nc^4*x - (8*I)*Pi*x - (4*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 
        143*x^2 - 470*nc^2*x^2 + 327*nc^4*x^2 + (196*I)*Pi*x^2 - 
        (4*I)*nc^2*Pi*x^2 + (28*I)*nc^4*Pi*x^2 + 422*x^3 + 772*nc^2*x^3 - 
        350*nc^4*x^3 - (420*I)*Pi*x^3 - 285*x^4 - 390*nc^2*x^4 + 
        105*nc^4*x^4 + (210*I)*Pi*x^4)*H[0, 0, 0, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((4*I)*Pi + (8*I)*nc^2*Pi - (4*I)*nc^4*Pi - 18*x + 28*nc^2*x - 
        46*nc^4*x - (8*I)*Pi*x - (16*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 
        143*x^2 - 470*nc^2*x^2 + 327*nc^4*x^2 - (450*I)*Pi*x^2 - 
        (1406*I)*nc^2*Pi*x^2 + (32*I)*nc^4*Pi*x^2 + 422*x^3 + 772*nc^2*x^3 - 
        350*nc^4*x^3 + (1020*I)*Pi*x^3 + (3060*I)*nc^2*Pi*x^3 - 285*x^4 - 
        390*nc^2*x^4 + 105*nc^4*x^4 - (510*I)*Pi*x^4 - (1530*I)*nc^2*Pi*x^4)*
       H[0, 0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-21 + 23*nc^2 + 90*nc^4 + (18*I)*Pi + 522*x + 284*nc^2*x - 
        924*nc^4*x - (36*I)*Pi*x - 1992*x^2 - 1117*nc^2*x^2 + 1215*nc^4*x^2 + 
        (630*I)*Pi*x^2 - (30*I)*nc^2*Pi*x^2 + (120*I)*nc^4*Pi*x^2 + 
        3210*x^3 + 1758*nc^2*x^3 - 798*nc^4*x^3 - (1260*I)*Pi*x^3 - 
        1548*x^4 - 855*nc^2*x^4 + 225*nc^4*x^4 + (630*I)*Pi*x^4)*
       H[0, 0, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-36*I)*Pi - (72*I)*nc^2*Pi + (36*I)*nc^4*Pi - 294*x - 
        924*nc^2*x - 210*nc^4*x + (72*I)*Pi*x + (144*I)*nc^2*Pi*x - 
        (72*I)*nc^4*Pi*x + 3105*x^2 + 8474*nc^2*x^2 - 925*nc^4*x^2 - 
        (1830*I)*Pi*x^2 - (5490*I)*nc^2*Pi*x^2 + (216*I)*nc^4*Pi*x^2 - 
        5430*x^3 - 13692*nc^2*x^3 + 1782*nc^4*x^3 + (3780*I)*Pi*x^3 + 
        (11340*I)*nc^2*Pi*x^3 + 2925*x^4 + 6480*nc^2*x^4 - 495*nc^4*x^4 - 
        (1890*I)*Pi*x^4 - (5670*I)*nc^2*Pi*x^4)*H[0, 0, 1, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 - 22*nc^2 + 10*nc^4 + (8*I)*Pi + (4*I)*nc^2*Pi - 
        (2*I)*nc^4*Pi + 44*x + 36*nc^2*x + 8*nc^4*x - (16*I)*Pi*x - 
        (8*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 167*x^2 + 467*nc^2*x^2 - 
        300*nc^4*x^2 + (154*I)*Pi*x^2 - (30*I)*nc^2*Pi*x^2 + 
        (40*I)*nc^4*Pi*x^2 - 514*x^3 - 922*nc^2*x^3 + 408*nc^4*x^3 - 
        (360*I)*Pi*x^3 + 345*x^4 + 465*nc^2*x^4 - 120*nc^4*x^4 + 
        (180*I)*Pi*x^4)*H[0, 0, 1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 - 22*nc^2 + 10*nc^4 - (8*I)*Pi - (12*I)*nc^2*Pi + 
        (16*I)*nc^4*Pi + 44*x + 36*nc^2*x + 8*nc^4*x + (16*I)*Pi*x + 
        (24*I)*nc^2*Pi*x - (32*I)*nc^4*Pi*x + 167*x^2 + 467*nc^2*x^2 - 
        300*nc^4*x^2 - (566*I)*Pi*x^2 - (1742*I)*nc^2*Pi*x^2 + 
        (52*I)*nc^4*Pi*x^2 - 514*x^3 - 922*nc^2*x^3 + 408*nc^4*x^3 + 
        (1260*I)*Pi*x^3 + (3780*I)*nc^2*Pi*x^3 + 345*x^4 + 465*nc^2*x^4 - 
        120*nc^4*x^4 - (630*I)*Pi*x^4 - (1890*I)*nc^2*Pi*x^4)*
       H[0, 0, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-50 - 36*nc^2 + 72*nc^4 + (4*I)*Pi - (8*I)*nc^2*Pi + 
        (8*I)*nc^4*Pi + 450*x + 286*nc^2*x - 552*nc^4*x - (8*I)*Pi*x + 
        (16*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x - 1108*x^2 - 242*nc^2*x^2 + 
        424*nc^4*x^2 + (162*I)*Pi*x^2 - (30*I)*nc^2*Pi*x^2 + 
        (32*I)*nc^4*Pi*x^2 + 1240*x^3 - 18*nc^2*x^3 - 32*nc^4*x^3 - 
        (360*I)*Pi*x^3 - 345*x^4 + 165*nc^2*x^4 + (180*I)*Pi*x^4)*
       H[0, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((32*I)*Pi + (64*I)*nc^2*Pi - (32*I)*nc^4*Pi - 198*x - 608*nc^2*x - 
        70*nc^4*x - (64*I)*Pi*x - (128*I)*nc^2*Pi*x + (64*I)*nc^4*Pi*x + 
        1757*x^2 + 4666*nc^2*x^2 - 665*nc^4*x^2 - (330*I)*Pi*x^2 - 
        (1026*I)*nc^2*Pi*x^2 + (20*I)*nc^4*Pi*x^2 - 2948*x^3 - 
        7286*nc^2*x^3 + 1110*nc^4*x^3 + (720*I)*Pi*x^3 + 
        (2160*I)*nc^2*Pi*x^3 + 1611*x^4 + 3558*nc^2*x^4 - 315*nc^4*x^4 - 
        (360*I)*Pi*x^4 - (1080*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(36 + 66*nc^2 - 30*nc^4 + (18*I)*Pi + (16*I)*nc^2*Pi - 
        (4*I)*nc^4*Pi - 148*x - 236*nc^2*x + 88*nc^4*x - (36*I)*Pi*x - 
        (32*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x + 266*x^2 + 485*nc^2*x^2 - 
        219*nc^4*x^2 + (126*I)*Pi*x^2 + (26*I)*nc^2*Pi*x^2 + 
        (64*I)*nc^4*Pi*x^2 - 316*x^3 - 562*nc^2*x^3 + 246*nc^4*x^3 - 
        (180*I)*Pi*x^3 + 210*x^4 + 285*nc^2*x^4 - 75*nc^4*x^4 + 
        (90*I)*Pi*x^4)*H[0, 1, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(36 + 66*nc^2 - 30*nc^4 + (40*I)*Pi + (80*I)*nc^2*Pi - 
        (76*I)*nc^4*Pi - 148*x - 236*nc^2*x + 88*nc^4*x - (80*I)*Pi*x - 
        (160*I)*nc^2*Pi*x + (152*I)*nc^4*Pi*x + 266*x^2 + 485*nc^2*x^2 - 
        219*nc^4*x^2 - (278*I)*Pi*x^2 - (914*I)*nc^2*Pi*x^2 - 
        (72*I)*nc^4*Pi*x^2 - 316*x^3 - 562*nc^2*x^3 + 246*nc^4*x^3 + 
        (720*I)*Pi*x^3 + (2160*I)*nc^2*Pi*x^3 + 210*x^4 + 285*nc^2*x^4 - 
        75*nc^4*x^4 - (360*I)*Pi*x^4 - (1080*I)*nc^2*Pi*x^4)*
       H[0, 1, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 + 44*nc^2 + 72*nc^4 + (42*I)*Pi + (48*I)*nc^2*Pi + 456*x + 
        146*nc^2*x - 768*nc^4*x - (84*I)*Pi*x - (96*I)*nc^2*Pi*x - 1188*x^2 + 
        113*nc^2*x^2 + 387*nc^4*x^2 + (390*I)*Pi*x^2 + (90*I)*nc^2*Pi*x^2 + 
        (144*I)*nc^4*Pi*x^2 + 1410*x^3 - 348*nc^2*x^3 + 138*nc^4*x^3 - 
        (540*I)*Pi*x^3 - 387*x^4 + 270*nc^2*x^4 - 45*nc^4*x^4 + 
        (270*I)*Pi*x^4)*H[0, 1, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-156 - 294*nc^2 + 222*nc^4 + (24*I)*Pi + (36*I)*nc^2*Pi - 
        (84*I)*nc^4*Pi + 294*x - 60*nc^2*x - 810*nc^4*x - (48*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (168*I)*nc^4*Pi*x + 2445*x^2 + 7745*nc^2*x^2 + 
        44*nc^4*x^2 - (1302*I)*Pi*x^2 - (4038*I)*nc^2*Pi*x^2 - 
        (36*I)*nc^4*Pi*x^2 - 4926*x^3 - 13566*nc^2*x^3 + 972*nc^4*x^3 + 
        (2880*I)*Pi*x^3 + (8640*I)*nc^2*Pi*x^3 + 2466*x^4 + 6408*nc^2*x^4 - 
        270*nc^4*x^4 - (1440*I)*Pi*x^4 - (4320*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-36 - 76*nc^2 + 40*nc^4 + (4*I)*Pi - (12*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi + 156*x + 276*nc^2*x - 120*nc^4*x - (8*I)*Pi*x + 
        (24*I)*nc^2*Pi*x - (24*I)*nc^4*Pi*x - 371*x^2 - 731*nc^2*x^2 + 
        360*nc^4*x^2 + (78*I)*Pi*x^2 - (2*I)*nc^2*Pi*x^2 + 
        (64*I)*nc^4*Pi*x^2 + 500*x^3 + 916*nc^2*x^3 - 416*nc^4*x^3 - 
        (120*I)*Pi*x^3 - 270*x^4 - 390*nc^2*x^4 + 120*nc^4*x^4 + 
        (60*I)*Pi*x^4)*H[0, 1, 1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-36 - 76*nc^2 + 40*nc^4 + (16*I)*Pi + (36*I)*nc^2*Pi - 
        (56*I)*nc^4*Pi + 156*x + 276*nc^2*x - 120*nc^4*x - (32*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (112*I)*nc^4*Pi*x - 371*x^2 - 731*nc^2*x^2 + 
        360*nc^4*x^2 - (406*I)*Pi*x^2 - (1270*I)*nc^2*Pi*x^2 - 
        (64*I)*nc^4*Pi*x^2 + 500*x^3 + 916*nc^2*x^3 - 416*nc^4*x^3 + 
        (960*I)*Pi*x^3 + (2880*I)*nc^2*Pi*x^3 - 270*x^4 - 390*nc^2*x^4 + 
        120*nc^4*x^4 - (480*I)*Pi*x^4 - (1440*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-249 - 314*nc^2 + 216*nc^4 - (18*I)*Pi - (48*I)*nc^2*Pi + 
        (48*I)*nc^4*Pi + 1494*x + 1591*nc^2*x - 1356*nc^4*x + (36*I)*Pi*x + 
        (96*I)*nc^2*Pi*x - (96*I)*nc^4*Pi*x - 3501*x^2 - 3677*nc^2*x^2 + 
        2472*nc^4*x^2 + (105*I)*Pi*x^2 - (15*I)*nc^2*Pi*x^2 + 
        (48*I)*nc^4*Pi*x^2 + 3948*x^3 + 4020*nc^2*x^3 - 1872*nc^4*x^3 - 
        (180*I)*Pi*x^3 - 1692*x^4 - 1620*nc^2*x^4 + 540*nc^4*x^4 + 
        (90*I)*Pi*x^4)*H[0, 1, 1, 1, 1, x])/(24*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-33*I)*Pi - (66*I)*nc^2*Pi + (33*I)*nc^4*Pi - 348*x - 
        945*nc^2*x - 81*nc^4*x + (66*I)*Pi*x + (132*I)*nc^2*Pi*x - 
        (66*I)*nc^4*Pi*x + 1971*x^2 + 4414*nc^2*x^2 - 1145*nc^4*x^2 - 
        (141*I)*Pi*x^2 - (402*I)*nc^2*Pi*x^2 + (81*I)*nc^4*Pi*x^2 - 
        2820*x^3 - 6000*nc^2*x^3 + 1884*nc^4*x^3 + (180*I)*Pi*x^3 + 
        (540*I)*nc^2*Pi*x^3 + 1692*x^4 + 3456*nc^2*x^4 - 540*nc^4*x^4 - 
        (90*I)*Pi*x^4 - (270*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, 0, x])/
      (24*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(21 + 58*nc^2 - 37*nc^4 + (22*I)*Pi + (40*I)*nc^2*Pi - 
        (24*I)*nc^4*Pi - 166*x - 500*nc^2*x + 334*nc^4*x - (44*I)*Pi*x - 
        (80*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x + 491*x^2 + 1150*nc^2*x^2 - 
        659*nc^4*x^2 + (486*I)*Pi*x^2 + (28*I)*nc^2*Pi*x^2 - 
        (46*I)*nc^4*Pi*x^2 - 580*x^3 - 1096*nc^2*x^3 + 516*nc^4*x^3 - 
        (960*I)*Pi*x^3 + 270*x^4 + 420*nc^2*x^4 - 150*nc^4*x^4 + 
        (480*I)*Pi*x^4)*H[1, 0, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(21 + 58*nc^2 - 37*nc^4 - (14*I)*Pi - (32*I)*nc^2*Pi + 
        (114*I)*nc^4*Pi - 166*x - 500*nc^2*x + 334*nc^4*x + (28*I)*Pi*x + 
        (64*I)*nc^2*Pi*x - (228*I)*nc^4*Pi*x + 491*x^2 + 1150*nc^2*x^2 - 
        659*nc^4*x^2 - (54*I)*Pi*x^2 - (188*I)*nc^2*Pi*x^2 + 
        (126*I)*nc^4*Pi*x^2 - 580*x^3 - 1096*nc^2*x^3 + 516*nc^4*x^3 + 
        (120*I)*Pi*x^3 + (360*I)*nc^2*Pi*x^3 + 270*x^4 + 420*nc^2*x^4 - 
        150*nc^4*x^4 - (60*I)*Pi*x^4 - (180*I)*nc^2*Pi*x^4)*
       H[1, 0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-75 - 88*nc^2 + 123*nc^4 + (54*I)*Pi + (72*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi + 462*x + 638*nc^2*x - 876*nc^4*x - (108*I)*Pi*x - 
        (144*I)*nc^2*Pi*x + (24*I)*nc^4*Pi*x - 2799*x^2 - 2230*nc^2*x^2 + 
        1785*nc^4*x^2 + (1470*I)*Pi*x^2 + (36*I)*nc^2*Pi*x^2 - 
        (36*I)*nc^4*Pi*x^2 + 4938*x^3 + 2748*nc^2*x^3 - 1320*nc^4*x^3 - 
        (2880*I)*Pi*x^3 - 2466*x^4 - 990*nc^2*x^4 + 360*nc^4*x^4 + 
        (1440*I)*Pi*x^4)*H[1, 0, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(9 - 36*nc^2 - 207*nc^4 - (78*I)*Pi - (192*I)*nc^2*Pi + 
        (330*I)*nc^4*Pi + 426*x + 1206*nc^2*x - 888*nc^4*x + (156*I)*Pi*x + 
        (384*I)*nc^2*Pi*x - (660*I)*nc^4*Pi*x - 480*x^2 - 991*nc^2*x^2 + 
        1751*nc^4*x^2 - (366*I)*Pi*x^2 - (1032*I)*nc^2*Pi*x^2 + 
        (378*I)*nc^4*Pi*x^2 - 138*x^3 - 1146*nc^2*x^3 - 648*nc^4*x^3 + 
        (540*I)*Pi*x^3 + (1620*I)*nc^2*Pi*x^3 + 387*x^4 + 1431*nc^2*x^4 + 
        180*nc^4*x^4 - (270*I)*Pi*x^4 - (810*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-48 - 106*nc^2 + 58*nc^4 + (38*I)*Pi + (40*I)*nc^2*Pi - 
        (18*I)*nc^4*Pi + 276*x + 640*nc^2*x - 364*nc^4*x - (76*I)*Pi*x - 
        (80*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x - 578*x^2 - 1225*nc^2*x^2 + 
        647*nc^4*x^2 + (358*I)*Pi*x^2 - (36*I)*nc^4*Pi*x^2 + 524*x^3 + 
        994*nc^2*x^3 - 470*nc^4*x^3 - (720*I)*Pi*x^3 - 210*x^4 - 
        345*nc^2*x^4 + 135*nc^4*x^4 + (360*I)*Pi*x^4)*H[1, 0, 1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-48 - 106*nc^2 + 58*nc^4 - (18*I)*Pi - (44*I)*nc^2*Pi + 
        (146*I)*nc^4*Pi + 276*x + 640*nc^2*x - 364*nc^4*x + (36*I)*Pi*x + 
        (88*I)*nc^2*Pi*x - (292*I)*nc^4*Pi*x - 578*x^2 - 1225*nc^2*x^2 + 
        647*nc^4*x^2 - (94*I)*Pi*x^2 - (288*I)*nc^2*Pi*x^2 + 
        (154*I)*nc^4*Pi*x^2 + 524*x^3 + 994*nc^2*x^3 - 470*nc^4*x^3 + 
        (180*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3 - 210*x^4 - 345*nc^2*x^4 + 
        135*nc^4*x^4 - (90*I)*Pi*x^4 - (270*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-130 - 244*nc^2 + 152*nc^4 + (10*I)*Pi + (4*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi + 820*x + 1554*nc^2*x - 1112*nc^4*x - (20*I)*Pi*x - 
        (8*I)*nc^2*Pi*x - (48*I)*nc^4*Pi*x - 2575*x^2 - 3577*nc^2*x^2 + 
        2176*nc^4*x^2 + (338*I)*Pi*x^2 - (28*I)*nc^2*Pi*x^2 + 
        (24*I)*nc^4*Pi*x^2 + 3496*x^3 + 3542*nc^2*x^3 - 1696*nc^4*x^3 - 
        (720*I)*Pi*x^3 - 1611*x^4 - 1275*nc^2*x^4 + 480*nc^4*x^4 + 
        (360*I)*Pi*x^4)*H[1, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-59 - 150*nc^2 - 21*nc^4 + (22*I)*Pi + (44*I)*nc^2*Pi + 
        (26*I)*nc^4*Pi + 438*x + 1042*nc^2*x - 808*nc^4*x - (44*I)*Pi*x - 
        (88*I)*nc^2*Pi*x - (52*I)*nc^4*Pi*x - 402*x^2 - 652*nc^2*x^2 + 
        1350*nc^4*x^2 - (170*I)*Pi*x^2 - (532*I)*nc^2*Pi*x^2 + 
        (34*I)*nc^4*Pi*x^2 - 140*x^3 - 1062*nc^2*x^3 - 578*nc^4*x^3 + 
        (360*I)*Pi*x^3 + (1080*I)*nc^2*Pi*x^3 + 345*x^4 + 1200*nc^2*x^4 + 
        165*nc^4*x^4 - (180*I)*Pi*x^4 - (540*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-30 - 66*nc^2 + 36*nc^4 + (24*I)*Pi + (40*I)*nc^2*Pi - 
        (2*I)*nc^4*Pi + 216*x + 584*nc^2*x - 368*nc^4*x - (48*I)*Pi*x - 
        (80*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 695*x^2 - 1594*nc^2*x^2 + 
        899*nc^4*x^2 + (662*I)*Pi*x^2 + (52*I)*nc^2*Pi*x^2 + 866*x^3 + 
        1660*nc^2*x^3 - 794*nc^4*x^3 - (1260*I)*Pi*x^3 - 345*x^4 - 
        570*nc^2*x^4 + 225*nc^4*x^4 + (630*I)*Pi*x^4)*H[1, 1, 0, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-30 - 66*nc^2 + 36*nc^4 + (34*I)*Pi + (68*I)*nc^2*Pi + 
        (50*I)*nc^4*Pi + 216*x + 584*nc^2*x - 368*nc^4*x - (68*I)*Pi*x - 
        (136*I)*nc^2*Pi*x - (100*I)*nc^4*Pi*x - 695*x^2 - 1594*nc^2*x^2 + 
        899*nc^4*x^2 - (146*I)*Pi*x^2 - (476*I)*nc^2*Pi*x^2 + 
        (50*I)*nc^4*Pi*x^2 + 866*x^3 + 1660*nc^2*x^3 - 794*nc^4*x^3 + 
        (360*I)*Pi*x^3 + (1080*I)*nc^2*Pi*x^3 - 345*x^4 - 570*nc^2*x^4 + 
        225*nc^4*x^4 - (180*I)*Pi*x^4 - (540*I)*nc^2*Pi*x^4)*
       H[1, 1, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-222 - 496*nc^2 + 324*nc^4 + (24*I)*Pi + (84*I)*nc^2*Pi + 
        (48*I)*nc^4*Pi + 1374*x + 3158*nc^2*x - 2232*nc^4*x - (48*I)*Pi*x - 
        (168*I)*nc^2*Pi*x - (96*I)*nc^4*Pi*x - 4497*x^2 - 6949*nc^2*x^2 + 
        4200*nc^4*x^2 + (1950*I)*Pi*x^2 + (120*I)*nc^2*Pi*x^2 + 
        (48*I)*nc^4*Pi*x^2 + 6270*x^3 + 6582*nc^2*x^3 - 3192*nc^4*x^3 - 
        (3780*I)*Pi*x^3 - 2925*x^4 - 2295*nc^2*x^4 + 900*nc^4*x^4 + 
        (1890*I)*Pi*x^4)*H[1, 1, 0, 1, 1, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(117 + 156*nc^2 - 291*nc^4 + (18*I)*Pi + (24*I)*nc^2*Pi + 
        (210*I)*nc^4*Pi - 360*x - 648*nc^2*x + 72*nc^4*x - (36*I)*Pi*x - 
        (48*I)*nc^2*Pi*x - (420*I)*nc^4*Pi*x + 1920*x^2 + 4517*nc^2*x^2 - 
        631*nc^4*x^2 - (630*I)*Pi*x^2 - (1920*I)*nc^2*Pi*x^2 + 
        (210*I)*nc^4*Pi*x^2 - 2982*x^3 - 7284*nc^2*x^3 + 1458*nc^4*x^3 + 
        (1260*I)*Pi*x^3 + (3780*I)*nc^2*Pi*x^3 + 1548*x^4 + 3789*nc^2*x^4 - 
        405*nc^4*x^4 - (630*I)*Pi*x^4 - (1890*I)*nc^2*Pi*x^4)*
       H[1, 1, 1, 0, 0, x])/(48*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(24 + 12*nc^2 + 12*nc^4 + (16*I)*Pi + (20*I)*nc^2*Pi + 
        (8*I)*nc^4*Pi - 178*x - 378*nc^2*x + 200*nc^4*x - (32*I)*Pi*x - 
        (40*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x + 587*x^2 + 1267*nc^2*x^2 - 
        680*nc^4*x^2 + (522*I)*Pi*x^2 + (16*I)*nc^2*Pi*x^2 + 
        (8*I)*nc^4*Pi*x^2 - 718*x^3 - 1366*nc^2*x^3 + 648*nc^4*x^3 - 
        (1020*I)*Pi*x^3 + 285*x^4 + 465*nc^2*x^4 - 180*nc^4*x^4 + 
        (510*I)*Pi*x^4)*H[1, 1, 1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(24 + 12*nc^2 + 12*nc^4 + (18*I)*Pi + (48*I)*nc^2*Pi + 
        (54*I)*nc^4*Pi - 178*x - 378*nc^2*x + 200*nc^4*x - (36*I)*Pi*x - 
        (96*I)*nc^2*Pi*x - (108*I)*nc^4*Pi*x + 587*x^2 + 1267*nc^2*x^2 - 
        680*nc^4*x^2 - (192*I)*Pi*x^2 - (584*I)*nc^2*Pi*x^2 + 
        (52*I)*nc^4*Pi*x^2 - 718*x^3 - 1366*nc^2*x^3 + 648*nc^4*x^3 + 
        (420*I)*Pi*x^3 + (1260*I)*nc^2*Pi*x^3 + 285*x^4 + 465*nc^2*x^4 - 
        180*nc^4*x^4 - (210*I)*Pi*x^4 - (630*I)*nc^2*Pi*x^4)*
       H[1, 1, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(61 + 60*nc^2 + (18*I)*Pi + (16*I)*nc^2*Pi - (32*I)*nc^4*Pi - 
        235*x - 44*nc^2*x - (18*I)*Pi*x - (16*I)*nc^2*Pi*x + 
        (32*I)*nc^4*Pi*x + 389*x^2 - 34*nc^2*x^2 - (255*I)*Pi*x^2 - 357*x^3 + 
        (255*I)*Pi*x^3)*H[1, 1, 1, 1, 1, x])/(8*nc^3*Pi*(-1 + x)*x^2) + 
     (3*a^3*(-179 - 519*nc^2 + 6*nc^4 + 310*x + 930*nc^2*x - 155*x^2 - 
        465*nc^2*x^2)*H[0, 0, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(-1 - 18*nc^2 + 17*nc^4)*H[0, 0, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2) - (a^3*(-1 - 18*nc^2 + 17*nc^4)*
       H[0, 0, 0, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(2 + nc^2 - nc^4 - 4*x - 2*nc^2*x + 2*nc^4*x + 92*x^2 - 
        22*nc^2*x^2 + 28*nc^4*x^2 - 210*x^3 + 105*x^4)*
       H[0, 0, 0, 0, 1, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-237 - 715*nc^2 + 16*nc^4 + 510*x + 1530*nc^2*x - 255*x^2 - 
        765*nc^2*x^2)*H[0, 0, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x - 4*x^2 - 
        14*nc^2*x^2 + 10*nc^4*x^2)*H[0, 0, 0, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 4*nc^2*x - 2*nc^4*x - 4*x^2 - 
        14*nc^2*x^2 + 10*nc^4*x^2)*H[0, 0, 0, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(9 + 6*nc^2 - 4*nc^4 - 18*x - 12*nc^2*x + 8*nc^4*x + 209*x^2 + 
        35*nc^2*x^2 + 8*nc^4*x^2 - 390*x^3 + 195*x^4)*H[0, 0, 0, 1, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-451 - 1353*nc^2 + 44*nc^4 + 930*x + 2790*nc^2*x - 465*x^2 - 
        1395*nc^2*x^2)*H[0, 0, 1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*(-1 + 2*x)*H[0, 0, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + (3*a^3*(-1 - 2*nc^2 + nc^4)*(-1 + 2*x)*
       H[0, 0, 1, 0, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(2 - 2*nc^2 + nc^4 - 4*x + 4*nc^2*x - 2*nc^4*x + 85*x^2 - 
        7*nc^2*x^2 + 20*nc^4*x^2 - 180*x^3 + 90*x^4)*H[0, 0, 1, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-6 - 12*nc^2 + 12*nc^4 + 12*x + 24*nc^2*x - 24*nc^4*x - 287*x^2 - 
        883*nc^2*x^2 + 34*nc^4*x^2 + 630*x^3 + 1890*nc^2*x^3 - 315*x^4 - 
        945*nc^2*x^4)*H[0, 0, 1, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 7*nc^2 + 4*nc^4 + 6*x + 14*nc^2*x - 8*nc^4*x - 6*x^2 - 
        10*nc^2*x^2 + 4*nc^4*x^2)*H[0, 0, 1, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 7*nc^2 + 4*nc^4 + 6*x + 14*nc^2*x - 8*nc^4*x - 6*x^2 - 
        10*nc^2*x^2 + 4*nc^4*x^2)*H[0, 0, 1, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(26 + 22*nc^2 - 12*nc^4 - 52*x - 44*nc^2*x + 24*nc^4*x + 255*x^2 + 
        11*nc^2*x^2 + 24*nc^4*x^2 - 480*x^3 + 240*x^4)*
       H[0, 0, 1, 1, 1, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-441 - 1295*nc^2 + 40*nc^4 + 840*x + 2520*nc^2*x - 420*x^2 - 
        1260*nc^2*x^2)*H[0, 1, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2) + 
     (a^3*(-8 - 16*nc^2 + 8*nc^4 + 16*x + 32*nc^2*x - 16*nc^4*x - 13*x^2 - 
        20*nc^2*x^2 + 7*nc^4*x^2)*H[0, 1, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-8 - 16*nc^2 + 8*nc^4 + 16*x + 32*nc^2*x - 16*nc^4*x - 13*x^2 - 
        20*nc^2*x^2 + 7*nc^4*x^2)*H[0, 1, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(13 + 16*nc^2 - 6*nc^4 - 26*x - 32*nc^2*x + 12*nc^4*x + 73*x^2 + 
        25*nc^2*x^2 + 30*nc^4*x^2 - 90*x^3 + 45*x^4)*H[0, 1, 0, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-18 - 36*nc^2 + 36*nc^4 + 36*x + 72*nc^2*x - 72*nc^4*x + 141*x^2 + 
        467*nc^2*x^2 + 28*nc^4*x^2 - 360*x^3 - 1080*nc^2*x^3 + 180*x^4 + 
        540*nc^2*x^4)*H[0, 1, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-5 - 10*nc^2 + 5*nc^4 + 10*x + 20*nc^2*x - 10*nc^4*x - 7*x^2 - 
        9*nc^2*x^2 + 2*nc^4*x^2)*H[0, 1, 0, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-5 - 10*nc^2 + 5*nc^4 + 10*x + 20*nc^2*x - 10*nc^4*x - 7*x^2 - 
        9*nc^2*x^2 + 2*nc^4*x^2)*H[0, 1, 0, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(1 - 16*nc^2 + 12*nc^4 - 2*x + 32*nc^2*x - 24*nc^4*x + 117*x^2 - 
        5*nc^2*x^2 + 48*nc^4*x^2 - 210*x^3 + 105*x^4)*H[0, 1, 0, 1, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-32 - 64*nc^2 + 56*nc^4 + 64*x + 128*nc^2*x - 112*nc^4*x + 
        367*x^2 + 1143*nc^2*x^2 + 38*nc^4*x^2 - 840*x^3 - 2520*nc^2*x^3 + 
        420*x^4 + 1260*nc^2*x^4)*H[0, 1, 1, 0, 0, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-8 - 17*nc^2 + 9*nc^4 + 16*x + 34*nc^2*x - 18*nc^4*x - 3*x^2 - 
        11*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-8 - 17*nc^2 + 9*nc^4 + 16*x + 34*nc^2*x - 18*nc^4*x - 3*x^2 - 
        11*nc^2*x^2 + 8*nc^4*x^2)*H[0, 1, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-2 - 12*nc^2 + 8*nc^4 + 4*x + 24*nc^2*x - 16*nc^4*x + 39*x^2 - 
        nc^2*x^2 + 32*nc^4*x^2 - 60*x^3 + 30*x^4)*H[0, 1, 1, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 - 4*nc^2 + 10*nc^4 + 6*x + 8*nc^2*x - 20*nc^4*x + 100*x^2 + 
        320*nc^2*x^2 + 12*nc^4*x^2 - 240*x^3 - 720*nc^2*x^3 + 120*x^4 + 
        360*nc^2*x^4)*H[0, 1, 1, 1, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-14 - 38*nc^2 + 24*nc^4 + 28*x + 76*nc^2*x - 48*nc^4*x - 3*x^2 - 
        27*nc^2*x^2 + 24*nc^4*x^2)*H[0, 1, 1, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-14 - 38*nc^2 + 24*nc^4 + 28*x + 76*nc^2*x - 48*nc^4*x - 3*x^2 - 
        27*nc^2*x^2 + 24*nc^4*x^2)*H[0, 1, 1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + (a^3*(-30 - 33*nc^2 + 16*nc^4 - 75*x^2)*
       H[0, 1, 1, 1, 1, 1, x])/(4*nc^3*Pi*x^2) + 
     (a^3*(-107 - 286*nc^2 + nc^4 + 150*x + 450*nc^2*x - 75*x^2 - 
        225*nc^2*x^2)*H[1, 0, 0, 0, 0, 0, x])/(4*nc^3*Pi*(-1 + x)^2) - 
     (a^3*(-11 - 22*nc^2 + 11*nc^4 + 22*x + 44*nc^2*x - 22*nc^4*x + 3*x^2 - 
        18*nc^2*x^2 + 21*nc^4*x^2)*H[1, 0, 0, 0, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-11 - 22*nc^2 + 11*nc^4 + 22*x + 44*nc^2*x - 22*nc^4*x + 3*x^2 - 
        18*nc^2*x^2 + 21*nc^4*x^2)*H[1, 0, 0, 0, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-6 - 10*nc^2 + 7*nc^4 + 12*x + 20*nc^2*x - 14*nc^4*x - 240*x^2 + 
        12*nc^4*x^2 + 480*x^3 - 240*x^4)*H[1, 0, 0, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-11 - 22*nc^2 + 59*nc^4 + 22*x + 44*nc^2*x - 118*nc^4*x - 27*x^2 - 
        94*nc^2*x^2 + 63*nc^4*x^2 + 60*x^3 + 180*nc^2*x^3 - 30*x^4 - 
        90*nc^2*x^4)*H[1, 0, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-5 - 9*nc^2 + 4*nc^4 + 10*x + 18*nc^2*x - 8*nc^4*x + 3*x^2 - 
        2*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 0, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-5 - 9*nc^2 + 4*nc^4 + 10*x + 18*nc^2*x - 8*nc^4*x + 3*x^2 - 
        2*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 0, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-39 - 50*nc^2 + 16*nc^4 + 78*x + 100*nc^2*x - 32*nc^4*x - 
        427*x^2 - 18*nc^2*x^2 + 28*nc^4*x^2 + 840*x^3 - 420*x^4)*
       H[1, 0, 0, 1, 1, 1, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-11 - 22*nc^2 + 83*nc^4 + 22*x + 44*nc^2*x - 166*nc^4*x - 
        105*x^2 - 332*nc^2*x^2 + 91*nc^4*x^2 + 210*x^3 + 630*nc^2*x^3 - 
        105*x^4 - 315*nc^2*x^4)*H[1, 0, 1, 0, 0, 0, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-2 - 7*nc^2 + 5*nc^4 + 4*x + 14*nc^2*x - 10*nc^4*x - 7*x^2 - 
        12*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-2 - 7*nc^2 + 5*nc^4 + 4*x + 14*nc^2*x - 10*nc^4*x - 7*x^2 - 
        12*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-19 - 14*nc^2 + 3*nc^4 + 38*x + 28*nc^2*x - 6*nc^4*x - 181*x^2 + 
        4*nc^2*x^2 + 12*nc^4*x^2 + 360*x^3 - 180*x^4)*H[1, 0, 1, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-15 - 36*nc^2 + 81*nc^4 + 30*x + 72*nc^2*x - 162*nc^4*x - 57*x^2 - 
        162*nc^2*x^2 + 85*nc^4*x^2 + 90*x^3 + 270*nc^2*x^3 - 45*x^4 - 
        135*nc^2*x^4)*H[1, 0, 1, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-5 - 11*nc^2 + 6*nc^4 + 10*x + 22*nc^2*x - 12*nc^4*x - 13*x^2 - 
        19*nc^2*x^2 + 6*nc^4*x^2)*H[1, 0, 1, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-5 - 11*nc^2 + 6*nc^4 + 10*x + 22*nc^2*x - 12*nc^4*x - 13*x^2 - 
        19*nc^2*x^2 + 6*nc^4*x^2)*H[1, 0, 1, 1, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + (a^3*(-49 - 56*nc^2 + 8*nc^4 - 420*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(11 + 22*nc^2 + 61*nc^4 - 22*x - 44*nc^2*x - 122*nc^4*x - 251*x^2 - 
        746*nc^2*x^2 + 59*nc^4*x^2 + 480*x^3 + 1440*nc^2*x^3 - 240*x^4 - 
        720*nc^2*x^4)*H[1, 1, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x - 6*x^2 - 
        8*nc^2*x^2 + 2*nc^4*x^2)*H[1, 1, 0, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 - 6*nc^2 + 3*nc^4 + 6*x + 12*nc^2*x - 6*nc^4*x - 6*x^2 - 
        8*nc^2*x^2 + 2*nc^4*x^2)*H[1, 1, 0, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(14 + 20*nc^2 + nc^4 - 28*x - 40*nc^2*x - 2*nc^4*x + 335*x^2 + 
        26*nc^2*x^2 + 4*nc^4*x^2 - 630*x^3 + 315*x^4)*H[1, 1, 0, 0, 1, 1, x])/
      (8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(7 + 16*nc^2 + 33*nc^4 - 14*x - 32*nc^2*x - 66*nc^4*x - 81*x^2 - 
        254*nc^2*x^2 + 33*nc^4*x^2 + 180*x^3 + 540*nc^2*x^3 - 90*x^4 - 
        270*nc^2*x^4)*H[1, 1, 0, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(1 + nc^2)*(-1 + 2*x)*H[1, 1, 0, 1, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + (3*a^3*(1 + nc^2)*(-1 + 2*x)*
       H[1, 1, 0, 1, 1, 0, x])/(4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(30 + 44*nc^2 + 465*x^2)*H[1, 1, 0, 1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(-5 + 14*nc^2 + 53*nc^4 + 10*x - 28*nc^2*x - 106*nc^4*x - 205*x^2 - 
        584*nc^2*x^2 + 51*nc^4*x^2 + 390*x^3 + 1170*nc^2*x^3 - 195*x^4 - 
        585*nc^2*x^4)*H[1, 1, 1, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(3 - 3*nc^2 + 6*nc^4 - 6*x + 6*nc^2*x - 12*nc^4*x + 4*x^2 - 
        2*nc^2*x^2 + 6*nc^4*x^2)*H[1, 1, 1, 0, 0, 1, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*(3 - 3*nc^2 + 6*nc^4 - 6*x + 6*nc^2*x - 12*nc^4*x + 4*x^2 - 
        2*nc^2*x^2 + 6*nc^4*x^2)*H[1, 1, 1, 0, 1, 0, x])/
      (4*nc^3*Pi*(-1 + x)^2*x^2) + (a^3*(-18 - 32*nc^2 + 8*nc^4 - 255*x^2)*
       H[1, 1, 1, 0, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*(15 + 22*nc^2 + 35*nc^4 - 30*x - 44*nc^2*x - 70*nc^4*x - 90*x^2 - 
        294*nc^2*x^2 + 34*nc^4*x^2 + 210*x^3 + 630*nc^2*x^3 - 105*x^4 - 
        315*nc^2*x^4)*H[1, 1, 1, 1, 0, 0, x])/(8*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 0, 1, x])/(4*nc^3*Pi*x^2) + 
     (a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 1, 0, x])/(4*nc^3*Pi*x^2) - 
     (3*a^3*(12 + 6*nc^2 + 155*x^2)*H[1, 1, 1, 1, 1, 1, x])/(8*nc^3*Pi*x^2) + 
     (a^3*H[0, 0, 0, x]*(-2160 + 724*nc^2 + 5836*nc^4 + (4194*I)*Pi + 
        (10308*I)*nc^2*Pi - (2922*I)*nc^4*Pi - 126*Pi^2 - 396*nc^2*Pi^2 - 
        594*nc^4*Pi^2 - 27702*x - 79152*nc^2*x - 6198*nc^4*x - 
        (14202*I)*Pi*x - (32132*I)*nc^2*Pi*x + (19618*I)*nc^4*Pi*x + 
        87*Pi^2*x - 274*nc^2*Pi^2*x + 1169*nc^4*Pi^2*x - (816*I)*Pi^3*x - 
        (2664*I)*nc^2*Pi^3*x + (120*I)*nc^4*Pi^3*x + 25686*x^2 + 
        67572*nc^2*x^2 - 3870*nc^4*x^2 + (22680*I)*Pi*x^2 + 
        (43740*I)*nc^2*Pi*x^2 - (20412*I)*nc^4*Pi*x^2 + 792*Pi^2*x^2 + 
        1374*nc^2*Pi^2*x^2 - 330*nc^4*Pi^2*x^2 + (2160*I)*Pi^3*x^2 + 
        (6480*I)*nc^2*Pi^3*x^2 + 6534*x^3 + 8532*nc^2*x^3 - 1998*nc^4*x^3 - 
        (17550*I)*Pi*x^3 - (30672*I)*nc^2*Pi*x^3 + (5994*I)*nc^4*Pi*x^3 - 
        549*Pi^2*x^3 - 72*nc^2*Pi^2*x^3 + 135*nc^4*Pi^2*x^3 - 
        (1080*I)*Pi^3*x^3 - (3240*I)*nc^2*Pi^3*x^3 + 14304*x*Zeta[3] + 
        43632*nc^2*x*Zeta[3] + 816*nc^4*x*Zeta[3] - 32400*x^2*Zeta[3] - 
        97200*nc^2*x^2*Zeta[3] + 16200*x^3*Zeta[3] + 48600*nc^2*x^3*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x) - 
     (a^3*H[0, 0, x]*(285120 + 1101240*nc^2 + 602280*nc^4 + (421200*I)*Pi + 
        (657900*I)*nc^2*Pi - (459900*I)*nc^4*Pi + 10530*Pi^2 + 
        62460*nc^2*Pi^2 - 80370*nc^4*Pi^2 + (14040*I)*Pi^3 + 
        (54000*I)*nc^2*Pi^3 - (7560*I)*nc^4*Pi^3 - 1900260*x - 
        4440280*nc^2*x - 722380*nc^4*x + (106920*I)*Pi*x + 
        (1243500*I)*nc^2*Pi*x + (2597820*I)*nc^4*Pi*x - 522180*Pi^2*x - 
        1440390*nc^2*Pi^2*x + 387510*nc^4*Pi^2*x - (271080*I)*Pi^3*x - 
        (781740*I)*nc^2*Pi^3*x + (111420*I)*nc^4*Pi^3*x + 7524*Pi^4*x + 
        22329*nc^2*Pi^4*x + 27*nc^4*Pi^4*x - 894240*x^2 - 1670220*nc^2*x^2 + 
        775980*nc^4*x^2 + (675540*I)*Pi*x^2 - (30780*I)*nc^2*Pi*x^2 - 
        (2715120*I)*nc^4*Pi*x^2 + 871020*Pi^2*x^2 + 1940760*nc^2*Pi^2*x^2 - 
        379620*nc^4*Pi^2*x^2 + (502200*I)*Pi^3*x^2 + (1312200*I)*nc^2*Pi^3*
         x^2 - (145800*I)*nc^4*Pi^3*x^2 - 14310*Pi^4*x^2 - 
        42930*nc^2*Pi^4*x^2 + 2410560*x^3 + 3615840*nc^2*x^3 - 
        1205280*nc^4*x^3 - (1759320*I)*Pi*x^3 - (2638980*I)*nc^2*Pi*x^3 + 
        (879660*I)*nc^4*Pi*x^3 - 403380*Pi^2*x^3 - 633420*nc^2*Pi^2*x^3 + 
        123120*nc^4*Pi^2*x^3 - (238950*I)*Pi^3*x^3 - (554850*I)*nc^2*Pi^3*
         x^3 + (40500*I)*nc^4*Pi^3*x^3 + 7155*Pi^4*x^3 + 
        21465*nc^2*Pi^4*x^3 - 265680*Zeta[3] - 803520*nc^2*Zeta[3] - 
        86400*nc^4*Zeta[3] + 1573560*x*Zeta[3] + 4566600*nc^2*x*Zeta[3] + 
        92160*nc^4*x*Zeta[3] - (501120*I)*Pi*x*Zeta[3] - 
        (1771200*I)*nc^2*Pi*x*Zeta[3] - (38880*I)*nc^4*Pi*x*Zeta[3] - 
        1969920*x^2*Zeta[3] - 6175440*nc^2*x^2*Zeta[3] - 
        90720*nc^4*x^2*Zeta[3] + (1555200*I)*Pi*x^2*Zeta[3] + 
        (4665600*I)*nc^2*Pi*x^2*Zeta[3] + 743580*x^3*Zeta[3] + 
        2765340*nc^2*x^3*Zeta[3] + 291600*nc^4*x^3*Zeta[3] - 
        (777600*I)*Pi*x^3*Zeta[3] - (2332800*I)*nc^2*Pi*x^3*Zeta[3]))/
      (25920*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 0, 1, x]*(1584 + 2556*nc^2 - 972*nc^4 + (3708*I)*Pi + 
        (4348*I)*nc^2*Pi - (3312*I)*nc^4*Pi - 888*Pi^2 - 1354*nc^2*Pi^2 + 
        1020*nc^4*Pi^2 - (270*I)*Pi^3 - (420*I)*nc^2*Pi^3 + 
        (648*I)*nc^4*Pi^3 - 9684*x - 27792*nc^2*x + 18108*nc^4*x - 
        (21492*I)*Pi*x - (28952*I)*nc^2*Pi*x + (23472*I)*nc^4*Pi*x + 
        5094*Pi^2*x + 8468*nc^2*Pi^2*x - 6534*nc^4*Pi^2*x + (540*I)*Pi^3*x + 
        (840*I)*nc^2*Pi^3*x - (1296*I)*nc^4*Pi^3*x + 30798*x^2 + 
        72702*nc^2*x^2 - 41904*nc^4*x^2 + (50976*I)*Pi*x^2 + 
        (74050*I)*nc^2*Pi*x^2 - (46782*I)*nc^4*Pi*x^2 - 11703*Pi^2*x^2 - 
        19543*nc^2*Pi^2*x^2 + 12174*nc^4*Pi^2*x^2 - (912*I)*Pi^3*x^2 - 
        (1104*I)*nc^2*Pi^3*x^2 + (696*I)*nc^4*Pi^3*x^2 - 40248*x^3 - 
        72522*nc^2*x^3 + 32274*nc^4*x^3 - (55512*I)*Pi*x^3 - 
        (78138*I)*nc^2*Pi*x^3 + (36558*I)*nc^4*Pi*x^3 + 12444*Pi^2*x^3 + 
        19422*nc^2*Pi^2*x^3 - 9228*nc^4*Pi^2*x^3 + (1440*I)*Pi^3*x^3 + 
        (1620*I)*nc^2*Pi^3*x^3 + 17550*x^4 + 25056*nc^2*x^4 - 7506*nc^4*x^4 + 
        (21546*I)*Pi*x^4 + (27972*I)*nc^2*Pi*x^4 - (9990*I)*nc^4*Pi*x^4 - 
        5067*Pi^2*x^4 - 7065*nc^2*Pi^2*x^4 + 2610*nc^4*Pi^2*x^4 - 
        (720*I)*Pi^3*x^4 - (810*I)*nc^2*Pi^3*x^4 + 1428*Zeta[3] + 
        1920*nc^2*Zeta[3] - 3228*nc^4*Zeta[3] - 2856*x*Zeta[3] - 
        3840*nc^2*x*Zeta[3] + 6456*nc^4*x*Zeta[3] - 2100*x^2*Zeta[3] + 
        6024*nc^2*x^2*Zeta[3] - 3876*nc^4*x^2*Zeta[3] + 5400*x^3*Zeta[3] - 
        9720*nc^2*x^3*Zeta[3] - 2700*x^4*Zeta[3] + 4860*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, 1, x]*(-7110 - 14150*nc^2 + 3960*nc^4 + (2862*I)*Pi + 
        (3862*I)*nc^2*Pi - (792*I)*nc^4*Pi - 228*Pi^2 - 4*nc^2*Pi^2 + 
        192*nc^4*Pi^2 - (210*I)*Pi^3 - (84*I)*nc^2*Pi^3 + (282*I)*nc^4*Pi^3 + 
        53766*x + 65762*nc^2*x - 19800*nc^4*x - (19818*I)*Pi*x - 
        (27134*I)*nc^2*Pi*x + (14040*I)*nc^4*Pi*x + 564*Pi^2*x - 
        1870*nc^2*Pi^2*x + 288*nc^4*Pi^2*x + (420*I)*Pi^3*x + 
        (168*I)*nc^2*Pi^3*x - (564*I)*nc^4*Pi^3*x - 91944*x^2 - 
        94308*nc^2*x^2 + 32256*nc^4*x^2 + (46926*I)*Pi*x^2 + 
        (64906*I)*nc^2*Pi*x^2 - (35280*I)*nc^4*Pi*x^2 + 519*Pi^2*x^2 + 
        5597*nc^2*Pi^2*x^2 - 2304*nc^4*Pi^2*x^2 - (1278*I)*Pi^3*x^2 - 
        (1968*I)*nc^2*Pi^3*x^2 + (276*I)*nc^4*Pi^3*x^2 + 51822*x^3 + 
        53766*nc^2*x^3 - 20952*nc^4*x^3 - (47520*I)*Pi*x^3 - 
        (63612*I)*nc^2*Pi*x^3 + (30024*I)*nc^4*Pi*x^3 - 1404*Pi^2*x^3 - 
        5298*nc^2*Pi^2*x^3 + 2544*nc^4*Pi^2*x^3 + (2160*I)*Pi^3*x^3 + 
        (3780*I)*nc^2*Pi^3*x^3 - 6534*x^4 - 11070*nc^2*x^4 + 4536*nc^4*x^4 + 
        (17550*I)*Pi*x^4 + (21978*I)*nc^2*Pi*x^4 - (7992*I)*nc^4*Pi*x^4 + 
        549*Pi^2*x^4 + 1575*nc^2*Pi^2*x^4 - 720*nc^4*Pi^2*x^4 - 
        (1080*I)*Pi^3*x^4 - (1890*I)*nc^2*Pi^3*x^4 + 1956*Zeta[3] + 
        312*nc^2*Zeta[3] - 828*nc^4*Zeta[3] - 3912*x*Zeta[3] - 
        624*nc^2*x*Zeta[3] + 1656*nc^4*x*Zeta[3] - 1356*x^2*Zeta[3] + 
        11616*nc^2*x^2*Zeta[3] - 792*nc^4*x^2*Zeta[3] + 6480*x^3*Zeta[3] - 
        22680*nc^2*x^3*Zeta[3] - 3240*x^4*Zeta[3] + 11340*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, 0, x]*(1584 + 2556*nc^2 - 972*nc^4 + (2304*I)*Pi + 
        (5328*I)*nc^2*Pi - (2304*I)*nc^4*Pi - 384*Pi^2 - 942*nc^2*Pi^2 - 
        30*nc^4*Pi^2 + (84*I)*Pi^3 + (72*I)*nc^2*Pi^3 + (12*I)*nc^4*Pi^3 - 
        9684*x - 27792*nc^2*x + 18108*nc^4*x - (11502*I)*Pi*x - 
        (28212*I)*nc^2*Pi*x + (21774*I)*nc^4*Pi*x + 3180*Pi^2*x + 
        7890*nc^2*Pi^2*x - 5142*nc^4*Pi^2*x - (168*I)*Pi^3*x - 
        (144*I)*nc^2*Pi^3*x - (24*I)*nc^4*Pi^3*x + 30798*x^2 + 
        72702*nc^2*x^2 - 41904*nc^4*x^2 + (14616*I)*Pi*x^2 + 
        (37204*I)*nc^2*Pi*x^2 - (20072*I)*nc^4*Pi*x^2 - 6162*Pi^2*x^2 - 
        13444*nc^2*Pi^2*x^2 + 10112*nc^4*Pi^2*x^2 + (18*I)*Pi^3*x^2 - 
        (216*I)*nc^2*Pi^3*x^2 + (54*I)*nc^4*Pi^3*x^2 - 40248*x^3 - 
        72522*nc^2*x^3 + 32274*nc^4*x^3 + (1890*I)*Pi*x^3 + 
        (108*I)*nc^2*Pi*x^3 - (4482*I)*nc^4*Pi*x^3 + 4704*Pi^2*x^3 + 
        7098*nc^2*Pi^2*x^3 - 6174*nc^4*Pi^2*x^3 + (180*I)*Pi^3*x^3 + 
        (540*I)*nc^2*Pi^3*x^3 + 17550*x^4 + 25056*nc^2*x^4 - 7506*nc^4*x^4 - 
        (9558*I)*Pi*x^4 - (18684*I)*nc^2*Pi*x^4 + (1998*I)*nc^4*Pi*x^4 - 
        675*Pi^2*x^4 + 630*nc^2*Pi^2*x^4 + 1755*nc^4*Pi^2*x^4 - 
        (90*I)*Pi^3*x^4 - (270*I)*nc^2*Pi^3*x^4 - 696*Zeta[3] - 
        744*nc^2*Zeta[3] - 1032*nc^4*Zeta[3] + 1392*x*Zeta[3] + 
        1488*nc^2*x*Zeta[3] + 2064*nc^4*x*Zeta[3] + 3804*x^2*Zeta[3] + 
        12504*nc^2*x^2*Zeta[3] - 852*nc^4*x^2*Zeta[3] - 8640*x^3*Zeta[3] - 
        25920*nc^2*x^3*Zeta[3] + 4320*x^4*Zeta[3] + 12960*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 0, x]*((774*I)*Pi + (1602*I)*nc^2*Pi - (828*I)*nc^4*Pi + 
        24*Pi^2 + 96*nc^2*Pi^2 + 12*nc^4*Pi^2 + (84*I)*Pi^3 + 
        (180*I)*nc^2*Pi^3 - (132*I)*nc^4*Pi^3 + 1368*x + 3834*nc^2*x - 
        2466*nc^4*x - (1548*I)*Pi*x + (390*I)*nc^2*Pi*x + 
        (4134*I)*nc^4*Pi*x - 432*Pi^2*x - 1500*nc^2*Pi^2*x - 
        528*nc^4*Pi^2*x - (168*I)*Pi^3*x - (360*I)*nc^2*Pi^3*x + 
        (264*I)*nc^4*Pi^3*x - 15354*x^2 - 40590*nc^2*x^2 + 25236*nc^4*x^2 - 
        (10836*I)*Pi*x^2 - (27920*I)*nc^2*Pi*x^2 + (13372*I)*nc^4*Pi*x^2 + 
        4125*Pi^2*x^2 + 9356*nc^2*Pi^2*x^2 - 3367*nc^4*Pi^2*x^2 - 
        (468*I)*Pi^3*x^2 - (1620*I)*nc^2*Pi^3*x^2 + (12*I)*nc^4*Pi^3*x^2 + 
        29952*x^3 + 62154*nc^2*x^3 - 32202*nc^4*x^3 + (30672*I)*Pi*x^3 + 
        (58266*I)*nc^2*Pi*x^3 - (26946*I)*nc^4*Pi*x^3 - 7824*Pi^2*x^3 - 
        14634*nc^2*Pi^2*x^3 + 6414*nc^4*Pi^2*x^3 + (1260*I)*Pi^3*x^3 + 
        (3780*I)*nc^2*Pi^3*x^3 - 17550*x^4 - 27594*nc^2*x^4 + 
        10044*nc^4*x^4 - (21546*I)*Pi*x^4 - (36666*I)*nc^2*Pi*x^4 + 
        (7992*I)*nc^4*Pi*x^4 + 5067*Pi^2*x^4 + 8136*nc^2*Pi^2*x^4 - 
        1845*nc^4*Pi^2*x^4 - (630*I)*Pi^3*x^4 - (1890*I)*nc^2*Pi^3*x^4 - 
        144*Zeta[3] + 72*nc^4*Zeta[3] + 288*x*Zeta[3] - 144*nc^4*x*Zeta[3] + 
        9516*x^2*Zeta[3] + 30108*nc^2*x^2*Zeta[3] - 72*nc^4*x^2*Zeta[3] - 
        21600*x^3*Zeta[3] - 64800*nc^2*x^3*Zeta[3] + 10800*x^4*Zeta[3] + 
        32400*nc^2*x^4*Zeta[3]))/(288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 0, 1, x]*((2934*I)*Pi + (3178*I)*nc^2*Pi - (3132*I)*nc^4*Pi - 
        297*Pi^2 - 391*nc^2*Pi^2 + 456*nc^4*Pi^2 - (132*I)*Pi^3 - 
        (198*I)*nc^2*Pi^3 + (150*I)*nc^4*Pi^3 + 1368*x + 3834*nc^2*x - 
        2466*nc^4*x - (18216*I)*Pi*x - (19664*I)*nc^2*Pi*x + 
        (21744*I)*nc^4*Pi*x + 2208*Pi^2*x + 1928*nc^2*Pi^2*x - 
        2754*nc^4*Pi^2*x + (264*I)*Pi^3*x + (396*I)*nc^2*Pi^3*x - 
        (300*I)*nc^4*Pi^3*x - 15354*x^2 - 40590*nc^2*x^2 + 25236*nc^4*x^2 + 
        (38466*I)*Pi*x^2 + (38014*I)*nc^2*Pi*x^2 - (29772*I)*nc^4*Pi*x^2 - 
        3534*Pi^2*x^2 + 296*nc^2*Pi^2*x^2 + 912*nc^4*Pi^2*x^2 - 
        (2238*I)*Pi^3*x^2 - (5466*I)*nc^2*Pi^3*x^2 + (228*I)*nc^4*Pi^3*x^2 + 
        29952*x^3 + 62154*nc^2*x^3 - 32202*nc^4*x^3 - (36342*I)*Pi*x^3 - 
        (34398*I)*nc^2*Pi*x^3 + (15444*I)*nc^4*Pi*x^3 + 2004*Pi^2*x^3 - 
        3606*nc^2*Pi^2*x^3 + 1380*nc^4*Pi^2*x^3 + (4680*I)*Pi^3*x^3 + 
        (11340*I)*nc^2*Pi^3*x^3 - 17550*x^4 - 27594*nc^2*x^4 + 
        10044*nc^4*x^4 + (9558*I)*Pi*x^4 + (9990*I)*nc^2*Pi*x^4 - 
        (3996*I)*nc^4*Pi*x^4 + 675*Pi^2*x^4 + 2655*nc^2*Pi^2*x^4 - 
        450*nc^4*Pi^2*x^4 - (2340*I)*Pi^3*x^4 - (5670*I)*nc^2*Pi^3*x^4 + 
        180*Zeta[3] + 108*nc^2*Zeta[3] - 144*nc^4*Zeta[3] - 360*x*Zeta[3] - 
        216*nc^2*x*Zeta[3] + 288*nc^4*x*Zeta[3] + 9228*x^2*Zeta[3] + 
        31980*nc^2*x^2*Zeta[3] - 1224*nc^4*x^2*Zeta[3] - 20520*x^3*Zeta[3] - 
        68040*nc^2*x^3*Zeta[3] + 10260*x^4*Zeta[3] + 34020*nc^2*x^4*Zeta[3]))/
      (288*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 0, x]*((6534*I)*Pi + (12582*I)*nc^2*Pi - (6048*I)*nc^4*Pi + 
        621*Pi^2 + 1152*nc^2*Pi^2 - 1287*nc^4*Pi^2 - (108*I)*Pi^3 - 
        (288*I)*nc^2*Pi^3 + (396*I)*nc^4*Pi^3 - 18036*x - 24090*nc^2*x + 
        1830*nc^4*x - (24732*I)*Pi*x - (65142*I)*nc^2*Pi*x + 
        (56682*I)*nc^4*Pi*x - 3618*Pi^2*x - 9216*nc^2*Pi^2*x + 
        2754*nc^4*Pi^2*x + (216*I)*Pi^3*x + (576*I)*nc^2*Pi^3*x - 
        (792*I)*nc^4*Pi^3*x + 62586*x^2 + 85288*nc^2*x^2 - 124934*nc^4*x^2 + 
        (42768*I)*Pi*x^2 + (114312*I)*nc^2*Pi*x^2 - (61512*I)*nc^4*Pi*x^2 + 
        13797*Pi^2*x^2 + 31107*nc^2*Pi^2*x^2 - 9456*nc^4*Pi^2*x^2 + 
        (1224*I)*Pi^3*x^2 + (2916*I)*nc^2*Pi^3*x^2 + (612*I)*nc^4*Pi^3*x^2 - 
        153630*x^3 - 231444*nc^2*x^3 + 191862*nc^4*x^3 - (18306*I)*Pi*x^3 - 
        (43254*I)*nc^2*Pi*x^3 + (6156*I)*nc^4*Pi*x^3 - 19116*Pi^2*x^3 - 
        40464*nc^2*Pi^2*x^3 + 13032*nc^4*Pi^2*x^3 - (1620*I)*Pi^3*x^3 - 
        (4860*I)*nc^2*Pi^3*x^3 + 124902*x^4 + 183546*nc^2*x^4 - 
        58644*nc^4*x^4 - (16686*I)*Pi*x^4 - (38070*I)*nc^2*Pi*x^4 + 
        11097*Pi^2*x^4 + 22221*nc^2*Pi^2*x^4 - 3780*nc^4*Pi^2*x^4 + 
        (810*I)*Pi^3*x^4 + (2430*I)*nc^2*Pi^3*x^4 + 216*Zeta[3] - 
        3024*nc^4*Zeta[3] - 432*x*Zeta[3] + 6048*nc^4*x*Zeta[3] + 
        15552*x^2*Zeta[3] + 44640*nc^2*x^2*Zeta[3] - 2448*nc^4*x^2*Zeta[3] - 
        29160*x^3*Zeta[3] - 87480*nc^2*x^3*Zeta[3] + 14580*x^4*Zeta[3] + 
        43740*nc^2*x^4*Zeta[3]))/(864*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 1, x]*(-28566 - 46910*nc^2 + 28512*nc^4 + (9774*I)*Pi + 
        (11046*I)*nc^2*Pi - (7884*I)*nc^4*Pi - 2079*Pi^2 - 2841*nc^2*Pi^2 + 
        2052*nc^4*Pi^2 - (486*I)*Pi^3 - (432*I)*nc^2*Pi^3 - 
        (72*I)*nc^4*Pi^3 + 177606*x + 282976*nc^2*x - 187974*nc^4*x - 
        (60210*I)*Pi*x - (63366*I)*nc^2*Pi*x + (55620*I)*nc^4*Pi*x + 
        10836*Pi^2*x + 12378*nc^2*Pi^2*x - 10098*nc^4*Pi^2*x + 
        (972*I)*Pi^3*x + (864*I)*nc^2*Pi^3*x + (144*I)*nc^4*Pi^3*x - 
        370116*x^2 - 580100*nc^2*x^2 + 339444*nc^4*x^2 + (112266*I)*Pi*x^2 + 
        (92928*I)*nc^2*Pi*x^2 - (67986*I)*nc^4*Pi*x^2 - 22689*Pi^2*x^2 - 
        25710*nc^2*Pi^2*x^2 + 16335*nc^4*Pi^2*x^2 - (5652*I)*Pi^3*x^2 - 
        (12240*I)*nc^2*Pi^3*x^2 - (432*I)*nc^4*Pi^3*x^2 + 345978*x^3 + 
        535194*nc^2*x^3 - 246240*nc^4*x^3 - (85050*I)*Pi*x^3 - 
        (59616*I)*nc^2*Pi*x^3 + (26730*I)*nc^4*Pi*x^3 + 25272*Pi^2*x^3 + 
        27396*nc^2*Pi^2*x^3 - 12654*nc^4*Pi^2*x^3 + (11340*I)*Pi^3*x^3 + 
        (25920*I)*nc^2*Pi^3*x^3 - 124902*x^4 - 191160*nc^2*x^4 + 
        66258*nc^4*x^4 + (16686*I)*Pi*x^4 + (11988*I)*nc^2*Pi*x^4 - 
        (5994*I)*nc^4*Pi*x^4 - 11097*Pi^2*x^4 - 11070*nc^2*Pi^2*x^4 + 
        3645*nc^4*Pi^2*x^4 - (5670*I)*Pi^3*x^4 - (12960*I)*nc^2*Pi^3*x^4 + 
        36*Zeta[3] - 2520*nc^2*Zeta[3] + 3924*nc^4*Zeta[3] - 72*x*Zeta[3] + 
        5040*nc^2*x*Zeta[3] - 7848*nc^4*x*Zeta[3] + 12024*x^2*Zeta[3] + 
        67896*nc^2*x^2*Zeta[3] + 5976*nc^4*x^2*Zeta[3] - 29160*x^3*Zeta[3] - 
        155520*nc^2*x^3*Zeta[3] + 14580*x^4*Zeta[3] + 
        77760*nc^2*x^4*Zeta[3]))/(864*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, x]*((-47520*I)*Pi - (76680*I)*nc^2*Pi + (29160*I)*nc^4*Pi - 
        36000*Pi^2 - 63180*nc^2*Pi^2 + 30780*nc^4*Pi^2 - (3960*I)*Pi^3 - 
        (8280*I)*nc^2*Pi^3 + (1800*I)*nc^4*Pi^3 + 963*Pi^4 + 1530*nc^2*Pi^4 + 
        171*nc^4*Pi^4 + 29700*x + 99360*nc^2*x - 69660*nc^4*x + 
        (127440*I)*Pi*x + (615540*I)*nc^2*Pi*x - (530340*I)*nc^4*Pi*x + 
        199080*Pi^2*x + 390660*nc^2*Pi^2*x - 176340*nc^4*Pi^2*x + 
        (22860*I)*Pi^3*x + (54180*I)*nc^2*Pi^3*x - (33120*I)*nc^4*Pi^3*x - 
        1926*Pi^4*x - 3060*nc^2*Pi^4*x - 342*nc^4*Pi^4*x - 833220*x^2 - 
        1414260*nc^2*x^2 + 581040*nc^4*x^2 - (451440*I)*Pi*x^2 - 
        (1548500*I)*nc^2*Pi*x^2 + (74740*I)*nc^4*Pi*x^2 - 448200*Pi^2*x^2 - 
        809080*nc^2*Pi^2*x^2 + 573140*nc^4*Pi^2*x^2 - (32490*I)*Pi^3*x^2 - 
        (52890*I)*nc^2*Pi^3*x^2 + (70500*I)*nc^4*Pi^3*x^2 - 7329*Pi^4*x^2 - 
        22320*nc^2*Pi^4*x^2 + 171*nc^4*Pi^4*x^2 + 1607040*x^3 + 
        2520180*nc^2*x^3 - 913140*nc^4*x^3 - (56700*I)*Pi*x^3 + 
        (262980*I)*nc^2*Pi*x^3 + (820800*I)*nc^4*Pi*x^3 + 580950*Pi^2*x^3 + 
        943380*nc^2*Pi^2*x^3 - 650790*nc^4*Pi^2*x^3 + (19980*I)*Pi^3*x^3 - 
        (3240*I)*nc^2*Pi^3*x^3 - (53460*I)*nc^4*Pi^3*x^3 + 14220*Pi^4*x^3 + 
        42660*nc^2*Pi^4*x^3 - 803520*x^4 - 1205280*nc^2*x^4 + 
        401760*nc^4*x^4 + (586440*I)*Pi*x^4 + (879660*I)*nc^2*Pi*x^4 - 
        (293220*I)*nc^4*Pi*x^4 - 326430*Pi^2*x^4 - 482220*nc^2*Pi^2*x^4 + 
        191430*nc^4*Pi^2*x^4 - (8640*I)*Pi^3*x^4 + (13230*I)*nc^2*Pi^3*x^4 + 
        (14850*I)*nc^4*Pi^3*x^4 - 7110*Pi^4*x^4 - 21330*nc^2*Pi^4*x^4 - 
        21600*Zeta[3] - 19440*nc^2*Zeta[3] + 12960*nc^4*Zeta[3] - 
        (11520*I)*Pi*Zeta[3] - (16560*I)*nc^2*Pi*Zeta[3] - 
        (14400*I)*nc^4*Pi*Zeta[3] + 129240*x*Zeta[3] + 
        243000*nc^2*x*Zeta[3] - 3600*nc^4*x*Zeta[3] + 
        (23040*I)*Pi*x*Zeta[3] + (33120*I)*nc^2*Pi*x*Zeta[3] + 
        (28800*I)*nc^4*Pi*x*Zeta[3] - 573660*x^2*Zeta[3] - 
        1312920*nc^2*x^2*Zeta[3] + 237780*nc^4*x^2*Zeta[3] - 
        (41760*I)*Pi*x^2*Zeta[3] - (19440*I)*nc^2*Pi*x^2*Zeta[3] - 
        (19440*I)*nc^4*Pi*x^2*Zeta[3] + 792720*x^3*Zeta[3] + 
        1913760*nc^2*x^3*Zeta[3] - 395280*nc^4*x^3*Zeta[3] - 
        (32400*I)*Pi*x^3*Zeta[3] - (97200*I)*nc^2*Pi*x^3*Zeta[3] - 
        382320*x^4*Zeta[3] - 936360*nc^2*x^4*Zeta[3] + 
        113400*nc^4*x^4*Zeta[3] + (16200*I)*Pi*x^4*Zeta[3] + 
        (48600*I)*nc^2*Pi*x^4*Zeta[3]))/(8640*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, x]*(-490860 - 1686640*nc^2 + 568620*nc^4 + (490860*I)*Pi + 
        (833820*I)*nc^2*Pi - (265680*I)*nc^4*Pi - 68850*Pi^2 - 
        51420*nc^2*Pi^2 + 51030*nc^4*Pi^2 - (25920*I)*Pi^3 - 
        (16920*I)*nc^2*Pi^3 - (10260*I)*nc^4*Pi^3 + 6336*Pi^4 + 
        7929*nc^2*Pi^4 + 2016*nc^4*Pi^4 + 4979880*x + 10194740*nc^2*x - 
        3429540*nc^4*x - (3902580*I)*Pi*x - (5150460*I)*nc^2*Pi*x + 
        (2520720*I)*nc^4*Pi*x + 232470*Pi^2*x - 306390*nc^2*Pi^2*x + 
        129060*nc^4*Pi^2*x + (123120*I)*Pi^3*x + (50040*I)*nc^2*Pi^3*x - 
        (58860*I)*nc^4*Pi^3*x - 12672*Pi^4*x - 15858*nc^2*Pi^4*x - 
        4032*nc^4*Pi^4*x - 10826460*x^2 - 18343120*nc^2*x^2 + 
        6358500*nc^4*x^2 + (8014140*I)*Pi*x^2 + (10176180*I)*nc^2*Pi*x^2 - 
        (5222880*I)*nc^4*Pi*x^2 + 175500*Pi^2*x^2 + 1415670*nc^2*Pi^2*x^2 - 
        714150*nc^4*Pi^2*x^2 - (12150*I)*Pi^3*x^2 + (282150*I)*nc^2*Pi^3*
         x^2 + (14220*I)*nc^4*Pi^3*x^2 - 5319*Pi^4*x^2 - 
        55953*nc^2*Pi^4*x^2 + 918*nc^4*Pi^4*x^2 + 8748000*x^3 + 
        13450860*nc^2*x^3 - 4702860*nc^4*x^3 - (6361740*I)*Pi*x^3 - 
        (8498520*I)*nc^2*Pi*x^3 + (3847500*I)*nc^4*Pi*x^3 - 742500*Pi^2*x^3 - 
        1634580*nc^2*Pi^2*x^3 + 760860*nc^4*Pi^2*x^3 - (197640*I)*Pi^3*x^3 - 
        (596160*I)*nc^2*Pi^3*x^3 + (102060*I)*nc^4*Pi^3*x^3 + 
        21330*Pi^4*x^3 + 127170*nc^2*Pi^4*x^3 - 2410560*x^4 - 
        3615840*nc^2*x^4 + 1205280*nc^4*x^4 + (1759320*I)*Pi*x^4 + 
        (2638980*I)*nc^2*Pi*x^4 - (879660*I)*nc^4*Pi*x^4 + 403380*Pi^2*x^4 + 
        576720*nc^2*Pi^2*x^4 - 226800*nc^4*Pi^2*x^4 + (131220*I)*Pi^3*x^4 + 
        (324810*I)*nc^2*Pi^3*x^4 - (28350*I)*nc^4*Pi^3*x^4 - 10665*Pi^4*x^4 - 
        63585*nc^2*Pi^4*x^4 + 157680*Zeta[3] + 396720*nc^2*Zeta[3] + 
        12960*nc^4*Zeta[3] - (127440*I)*Pi*Zeta[3] - (105840*I)*nc^2*Pi*
         Zeta[3] + (39960*I)*nc^4*Pi*Zeta[3] - 933120*x*Zeta[3] - 
        2441520*nc^2*x*Zeta[3] + 1108080*nc^4*x*Zeta[3] + 
        (254880*I)*Pi*x*Zeta[3] + (211680*I)*nc^2*Pi*x*Zeta[3] - 
        (79920*I)*nc^4*Pi*x*Zeta[3] + 1292220*x^2*Zeta[3] + 
        3240900*nc^2*x^2*Zeta[3] - 2016360*nc^4*x^2*Zeta[3] + 
        (322920*I)*Pi*x^2*Zeta[3] + (153360*I)*nc^2*Pi*x^2*Zeta[3] + 
        (39960*I)*nc^4*Pi*x^2*Zeta[3] - 531360*x^3*Zeta[3] - 
        1017360*nc^2*x^3*Zeta[3] + 1098360*nc^4*x^3*Zeta[3] - 
        (972000*I)*Pi*x^3*Zeta[3] - (583200*I)*nc^2*Pi*x^3*Zeta[3] - 
        97200*x^4*Zeta[3] - 442260*nc^2*x^4*Zeta[3] - 
        315900*nc^4*x^4*Zeta[3] + (486000*I)*Pi*x^4*Zeta[3] + 
        (291600*I)*nc^2*Pi*x^4*Zeta[3]))/(25920*nc^3*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[0, 1, x]*((-285660*I)*Pi - (469100*I)*nc^2*Pi + 
        (285120*I)*nc^4*Pi + 69300*Pi^2 + 110060*nc^2*Pi^2 - 
        70920*nc^4*Pi^2 + (13230*I)*Pi^3 + (22290*I)*nc^2*Pi^3 - 
        (15480*I)*nc^4*Pi^3 - 1725*Pi^4 - 2622*nc^2*Pi^4 + 2571*nc^4*Pi^4 - 
        29700*x - 99360*nc^2*x + 69660*nc^4*x + (1717740*I)*Pi*x + 
        (2692060*I)*nc^2*Pi*x - (1800360*I)*nc^4*Pi*x - 362790*Pi^2*x - 
        556930*nc^2*Pi^2*x + 386820*nc^4*Pi^2*x - (51120*I)*Pi^3*x - 
        (53400*I)*nc^2*Pi^3*x + (68220*I)*nc^4*Pi^3*x + 3450*Pi^4*x + 
        5244*nc^2*Pi^4*x - 5142*nc^4*Pi^4*x + 833220*x^2 + 1414260*nc^2*x^2 - 
        581040*nc^4*x^2 - (3087180*I)*Pi*x^2 - (4362980*I)*nc^2*Pi*x^2 + 
        (2570400*I)*nc^4*Pi*x^2 + 721350*Pi^2*x^2 + 1176950*nc^2*Pi^2*x^2 - 
        703800*nc^4*Pi^2*x^2 - (13230*I)*Pi^3*x^2 - (158400*I)*nc^2*Pi^3*
         x^2 - (50370*I)*nc^4*Pi^3*x^2 + 12048*Pi^4*x^2 + 
        35442*nc^2*Pi^4*x^2 + 1968*nc^4*Pi^4*x^2 - 1607040*x^3 - 
        2520180*nc^2*x^3 + 913140*nc^4*x^3 + (2289060*I)*Pi*x^3 + 
        (3085560*I)*nc^2*Pi*x^3 - (1366740*I)*nc^4*Pi*x^3 - 724770*Pi^2*x^3 - 
        1188810*nc^2*Pi^2*x^3 + 536940*nc^4*Pi^2*x^3 + (107460*I)*Pi^3*x^3 + 
        (355860*I)*nc^2*Pi^3*x^3 - (4860*I)*nc^4*Pi^3*x^3 - 29250*Pi^4*x^3 - 
        82080*nc^2*Pi^4*x^3 + 803520*x^4 + 1205280*nc^2*x^4 - 
        401760*nc^4*x^4 - (586440*I)*Pi*x^4 - (879660*I)*nc^2*Pi*x^4 + 
        (293220*I)*nc^4*Pi*x^4 + 326430*Pi^2*x^4 + 497070*nc^2*Pi^2*x^4 - 
        152820*nc^4*Pi^2*x^4 - (59130*I)*Pi^3*x^4 - (170640*I)*nc^2*Pi^3*
         x^4 + (1350*I)*nc^4*Pi^3*x^4 + 14625*Pi^4*x^4 + 
        41040*nc^2*Pi^4*x^4 - 16740*Zeta[3] - 26820*nc^2*Zeta[3] + 
        23760*nc^4*Zeta[3] + (39240*I)*Pi*Zeta[3] + (67680*I)*nc^2*Pi*
         Zeta[3] - (29880*I)*nc^4*Pi*Zeta[3] + 24120*x*Zeta[3] - 
        64080*nc^2*x*Zeta[3] - 107640*nc^4*x*Zeta[3] - 
        (78480*I)*Pi*x*Zeta[3] - (135360*I)*nc^2*Pi*x*Zeta[3] + 
        (59760*I)*nc^4*Pi*x*Zeta[3] + 734580*x^2*Zeta[3] + 
        1787940*nc^2*x^2*Zeta[3] - 252720*nc^4*x^2*Zeta[3] - 
        (47520*I)*Pi*x^2*Zeta[3] - (277200*I)*nc^2*Pi*x^2*Zeta[3] - 
        (39600*I)*nc^4*Pi*x^2*Zeta[3] - 1468800*x^3*Zeta[3] - 
        3073680*nc^2*x^3*Zeta[3] + 451440*nc^4*x^3*Zeta[3] + 
        (226800*I)*Pi*x^3*Zeta[3] + (777600*I)*nc^2*Pi*x^3*Zeta[3] + 
        788940*x^4*Zeta[3] + 1469340*nc^2*x^4*Zeta[3] - 
        129600*nc^4*x^4*Zeta[3] - (113400*I)*Pi*x^4*Zeta[3] - 
        (388800*I)*nc^2*Pi*x^4*Zeta[3]))/(8640*nc^3*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, x]*(920160 + 1807040*nc^2 + 886880*nc^4 - (178200*I)*Pi - 
        (1758000*I)*nc^2*Pi - (316200*I)*nc^4*Pi + 403380*Pi^2 + 
        979080*nc^2*Pi^2 - 332580*nc^4*Pi^2 + (135000*I)*Pi^3 + 
        (357120*I)*nc^2*Pi^3 - (60840*I)*nc^4*Pi^3 - 10368*Pi^4 - 
        21024*nc^2*Pi^4 + 360*nc^4*Pi^4 - 920160*x - 1807040*nc^2*x - 
        886880*nc^4*x + (8229600*I)*Pi*x + (16325480*I)*nc^2*Pi*x - 
        (2511880*I)*nc^4*Pi*x - 2779920*Pi^2*x - 5594420*nc^2*Pi^2*x + 
        2891140*nc^4*Pi^2*x - (1021680*I)*Pi^3*x - (2326080*I)*nc^2*Pi^3*x + 
        (1098600*I)*nc^4*Pi^3*x - 5103*Pi^4*x - 77844*nc^2*Pi^4*x - 
        29703*nc^4*Pi^4*x - (4140*I)*Pi^5*x - (27126*I)*nc^2*Pi^5*x + 
        (90*I)*nc^4*Pi^5*x - (7853760*I)*Pi*x^2 - (11780640*I)*nc^2*Pi*x^2 + 
        (3926880*I)*nc^4*Pi*x^2 + 3333420*Pi^2*x^2 + 5405940*nc^2*Pi^2*x^2 - 
        3446280*nc^4*Pi^2*x^2 + (1688040*I)*Pi^3*x^2 + (3189780*I)*nc^2*Pi^3*
         x^2 - (1482300*I)*nc^4*Pi^3*x^2 + 66240*Pi^4*x^2 + 
        245178*nc^2*Pi^4*x^2 + 50022*nc^4*Pi^4*x^2 + (27540*I)*Pi^5*x^2 + 
        (82620*I)*nc^2*Pi^5*x^2 - 1579500*Pi^2*x^3 - 2407320*nc^2*Pi^2*x^3 + 
        827820*nc^4*Pi^2*x^3 - (1006020*I)*Pi^3*x^3 - (1639440*I)*nc^2*Pi^3*
         x^3 + (419580*I)*nc^4*Pi^3*x^3 - 26190*Pi^4*x^3 - 
        81675*nc^2*Pi^4*x^3 - 8775*nc^4*Pi^4*x^3 - (13770*I)*Pi^5*x^3 - 
        (41310*I)*nc^2*Pi^5*x^3 - 429840*Zeta[3] - 1208160*nc^2*Zeta[3] - 
        272880*nc^4*Zeta[3] + (246240*I)*Pi*Zeta[3] + (907200*I)*nc^2*Pi*
         Zeta[3] - (95040*I)*nc^4*Pi*Zeta[3] - 1663200*x*Zeta[3] - 
        4332600*nc^2*x*Zeta[3] + 441000*nc^4*x*Zeta[3] - 
        (4099680*I)*Pi*x*Zeta[3] - (11275920*I)*nc^2*Pi*x*Zeta[3] + 
        (2237040*I)*nc^4*Pi*x*Zeta[3] + 414720*Pi^2*x*Zeta[3] + 
        1156680*nc^2*Pi^2*x*Zeta[3] - 85320*nc^4*Pi^2*x*Zeta[3] + 
        4137480*x^2*Zeta[3] + 8783640*nc^2*x^2*Zeta[3] - 
        2002320*nc^4*x^2*Zeta[3] + (7484400*I)*Pi*x^2*Zeta[3] + 
        (18176400*I)*nc^2*Pi*x^2*Zeta[3] - (3499200*I)*nc^4*Pi*x^2*Zeta[3] - 
        680400*Pi^2*x^2*Zeta[3] - 2041200*nc^2*Pi^2*x^2*Zeta[3] - 
        2196720*x^3*Zeta[3] - 3207600*nc^2*x^3*Zeta[3] + 
        2293920*nc^4*x^3*Zeta[3] - (3596400*I)*Pi*x^3*Zeta[3] - 
        (7873200*I)*nc^2*Pi*x^3*Zeta[3] + (972000*I)*nc^4*Pi*x^3*Zeta[3] + 
        340200*Pi^2*x^3*Zeta[3] + 1020600*nc^2*Pi^2*x^3*Zeta[3] + 
        2475360*x*Zeta[5] + 7212240*nc^2*x*Zeta[5] + 6480*nc^4*x*Zeta[5] - 
        4568400*x^2*Zeta[5] - 13705200*nc^2*x^2*Zeta[5] + 
        2284200*x^3*Zeta[5] + 6852600*nc^2*x^3*Zeta[5]))/
      (51840*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*((6441120*I)*nc^2*Pi + (6208160*I)*nc^4*Pi - 767340*Pi^2 - 
        892080*nc^2*Pi^2 - 2408420*nc^4*Pi^2 - (1398600*I)*Pi^3 - 
        (3205860*I)*nc^2*Pi^3 + (557340*I)*nc^4*Pi^3 - 42525*Pi^4 - 
        213360*nc^2*Pi^4 + 243285*nc^4*Pi^4 - (18270*I)*Pi^5 - 
        (106722*I)*nc^2*Pi^5 + (76860*I)*nc^4*Pi^5 - (6441120*I)*nc^2*Pi*x - 
        (6208160*I)*nc^4*Pi*x - 16106580*Pi^2*x - 32027940*nc^2*Pi^2*x + 
        13147400*nc^4*Pi^2*x + (7340760*I)*Pi^3*x + (15484420*I)*nc^2*Pi^3*
         x - (14345660*I)*nc^4*Pi^3*x + 1311219*Pi^4*x + 
        3702895*nc^2*Pi^4*x - 190022*nc^4*Pi^4*x + (635481*I)*Pi^5*x + 
        (1312878*I)*nc^2*Pi^5*x - (524265*I)*nc^4*Pi^5*x - 44922*Pi^6*x - 
        32004*nc^2*Pi^6*x + 9708*nc^4*Pi^6*x + 33747840*Pi^2*x^2 + 
        58230900*nc^2*Pi^2*x^2 - 19175940*nc^4*Pi^2*x^2 - 
        (16817220*I)*Pi^3*x^2 - (29359260*I)*nc^2*Pi^3*x^2 + 
        (20525400*I)*nc^4*Pi^3*x^2 - 2242611*Pi^4*x^2 - 
        4902471*nc^2*Pi^4*x^2 - 227304*nc^4*Pi^4*x^2 - (1283310*I)*Pi^5*x^2 - 
        (2054052*I)*nc^2*Pi^5*x^2 + (622566*I)*nc^4*Pi^5*x^2 + 
        58380*Pi^6*x^2 + 810*nc^2*Pi^6*x^2 - 16873920*Pi^2*x^3 - 
        25310880*nc^2*Pi^2*x^3 + 8436960*nc^4*Pi^2*x^3 + 
        (12315240*I)*Pi^3*x^3 + (18472860*I)*nc^2*Pi^3*x^3 - 
        (6157620*I)*nc^4*Pi^3*x^3 + 1064259*Pi^4*x^3 + 
        1684746*nc^2*Pi^4*x^3 - 59157*nc^4*Pi^4*x^3 + (665847*I)*Pi^5*x^3 + 
        (864486*I)*nc^2*Pi^5*x^3 - (172935*I)*nc^4*Pi^5*x^3 - 
        29190*Pi^6*x^3 - 405*nc^2*Pi^6*x^3 - 7801920*Zeta[3] - 
        15669360*nc^2*Zeta[3] + 3588480*nc^4*Zeta[3] - 
        (6940080*I)*Pi*Zeta[3] - (19202400*I)*nc^2*Pi*Zeta[3] + 
        (6451200*I)*nc^4*Pi*Zeta[3] + 680400*Pi^2*Zeta[3] + 
        1670760*nc^2*Pi^2*Zeta[3] - 294840*nc^4*Pi^2*Zeta[3] + 
        120612240*x*Zeta[3] + 179843160*nc^2*x*Zeta[3] + 
        782040*nc^4*x*Zeta[3] + (60442200*I)*Pi*x*Zeta[3] + 
        (128157120*I)*nc^2*Pi*x*Zeta[3] - (67709880*I)*nc^4*Pi*x*Zeta[3] - 
        4456620*Pi^2*x*Zeta[3] - 8575560*nc^2*Pi^2*x*Zeta[3] + 
        1603980*nc^4*Pi^2*x*Zeta[3] + (194040*I)*Pi^3*x*Zeta[3] + 
        (2819880*I)*nc^2*Pi^3*x*Zeta[3] + (342720*I)*nc^4*Pi^3*x*Zeta[3] - 
        196023240*x^2*Zeta[3] - 284384520*nc^2*x^2*Zeta[3] + 
        29438640*nc^4*x^2*Zeta[3] - (106550640*I)*Pi*x^2*Zeta[3] - 
        (190512000*I)*nc^2*Pi*x^2*Zeta[3] + (85866480*I)*nc^4*Pi*x^2*
         Zeta[3] + 4611600*Pi^2*x^2*Zeta[3] + 11937240*nc^2*Pi^2*x^2*
         Zeta[3] - 68040*nc^4*Pi^2*x^2*Zeta[3] - (1360800*I)*Pi^3*x^2*
         Zeta[3] - (7484400*I)*nc^2*Pi^3*x^2*Zeta[3] + 74571840*x^3*Zeta[3] + 
        111857760*nc^2*x^3*Zeta[3] - 37285920*nc^4*x^3*Zeta[3] + 
        (59330880*I)*Pi*x^3*Zeta[3] + (88996320*I)*nc^2*Pi*x^3*Zeta[3] - 
        (25174800*I)*nc^4*Pi*x^3*Zeta[3] - 2154600*Pi^2*x^3*Zeta[3] - 
        6293700*nc^2*Pi^2*x^3*Zeta[3] + 283500*nc^4*Pi^2*x^3*Zeta[3] + 
        (680400*I)*Pi^3*x^3*Zeta[3] + (3742200*I)*nc^2*Pi^3*x^3*Zeta[3] - 
        10258920*x*Zeta[3]^2 - 19164600*nc^2*x*Zeta[3]^2 - 
        831600*nc^4*x*Zeta[3]^2 + 18370800*x^2*Zeta[3]^2 + 
        36741600*nc^2*x^2*Zeta[3]^2 - 9185400*x^3*Zeta[3]^2 - 
        18370800*nc^2*x^3*Zeta[3]^2 + 5284440*Zeta[5] + 
        14946120*nc^2*Zeta[5] + 1043280*nc^4*Zeta[5] - 15104880*x*Zeta[5] - 
        51687720*nc^2*x*Zeta[5] - 1701000*nc^4*x*Zeta[5] + 
        (25764480*I)*Pi*x*Zeta[5] + (18915120*I)*nc^2*Pi*x*Zeta[5] - 
        (6758640*I)*nc^4*Pi*x*Zeta[5] + 19368720*x^2*Zeta[5] + 
        64592640*nc^2*x^2*Zeta[5] + 1179360*nc^4*x^2*Zeta[5] - 
        (64638000*I)*Pi*x^2*Zeta[5] - (46947600*I)*nc^2*Pi*x^2*Zeta[5] - 
        11192580*x^3*Zeta[5] - 30243780*nc^2*x^3*Zeta[5] - 
        4082400*nc^4*x^3*Zeta[5] + (32319000*I)*Pi*x^3*Zeta[5] + 
        (23473800*I)*nc^2*Pi*x^3*Zeta[5]))/(362880*nc^3*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, x]*((981720*I)*Pi + (3373280*I)*nc^2*Pi - 
        (1137240*I)*nc^4*Pi - 204660*Pi^2 - 576140*nc^2*Pi^2 + 
        258120*nc^4*Pi^2 + (10260*I)*Pi^3 + (72480*I)*nc^2*Pi^3 - 
        (3780*I)*nc^4*Pi^3 + 11817*Pi^4 + 20406*nc^2*Pi^4 - 25983*nc^4*Pi^4 + 
        (1188*I)*Pi^5 + (2898*I)*nc^2*Pi^5 - (4266*I)*nc^4*Pi^5 + 920160*x + 
        886880*nc^2*x - (9211320*I)*Pi*x - (19322920*I)*nc^2*Pi*x + 
        (6441120*I)*nc^4*Pi*x + 439560*Pi^2*x + 1112380*nc^2*Pi^2*x + 
        232740*nc^4*Pi^2*x - (253260*I)*Pi^3*x - (983940*I)*nc^2*Pi^3*x + 
        (768240*I)*nc^4*Pi^3*x - 23040*Pi^4*x - 47958*nc^2*Pi^4*x + 
        24336*nc^4*Pi^4*x - (2376*I)*Pi^5*x - (5796*I)*nc^2*Pi^5*x + 
        (8532*I)*nc^4*Pi^5*x - 920160*x^2 - 886880*nc^2*x^2 + 
        (16083360*I)*Pi*x^2 + (27730280*I)*nc^2*Pi*x^2 - 
        (9230760*I)*nc^4*Pi*x^2 + 1170180*Pi^2*x^2 + 1862980*nc^2*Pi^2*x^2 - 
        2171880*nc^4*Pi^2*x^2 + (739800*I)*Pi^3*x^2 + (2119200*I)*nc^2*Pi^3*
         x^2 - (1226400*I)*nc^4*Pi^3*x^2 + 104580*Pi^4*x^2 + 
        182310*nc^2*Pi^4*x^2 - 24882*nc^4*Pi^4*x^2 + (31788*I)*Pi^5*x^2 + 
        (7182*I)*nc^2*Pi^5*x^2 - (2862*I)*nc^4*Pi^5*x^2 - 
        (7853760*I)*Pi*x^3 - (11780640*I)*nc^2*Pi*x^3 + 
        (3926880*I)*nc^4*Pi*x^3 - 2984580*Pi^2*x^3 - 4730400*nc^2*Pi^2*x^3 + 
        2432700*nc^4*Pi^2*x^3 - (613980*I)*Pi^3*x^3 - (1292760*I)*nc^2*Pi^3*
         x^3 + (490860*I)*nc^4*Pi^3*x^3 - 190908*Pi^4*x^3 - 
        313938*nc^2*Pi^4*x^3 + 54504*nc^4*Pi^4*x^3 - (48600*I)*Pi^5*x^3 + 
        1579500*Pi^2*x^4 + 2331180*nc^2*Pi^2*x^4 - 751680*nc^4*Pi^2*x^4 + 
        (72900*I)*Pi^3*x^4 - (21060*I)*nc^2*Pi^3*x^4 - (119880*I)*nc^4*Pi^3*
         x^4 + 122526*Pi^4*x^4 + 197856*nc^2*Pi^4*x^4 - 15660*nc^4*Pi^4*x^4 + 
        (24300*I)*Pi^5*x^4 + 463320*Zeta[3] + 374040*nc^2*Zeta[3] - 
        226800*nc^4*Zeta[3] + (118800*I)*Pi*Zeta[3] + (301680*I)*nc^2*Pi*
         Zeta[3] - (408240*I)*nc^4*Pi*Zeta[3] + 39960*Pi^2*Zeta[3] + 
        96120*nc^2*Pi^2*Zeta[3] - 32400*nc^4*Pi^2*Zeta[3] - 
        2412720*x*Zeta[3] - 4656240*nc^2*x*Zeta[3] + 678240*nc^4*x*Zeta[3] - 
        (697680*I)*Pi*x*Zeta[3] - (2314080*I)*nc^2*Pi*x*Zeta[3] + 
        (2220480*I)*nc^4*Pi*x*Zeta[3] - 79920*Pi^2*x*Zeta[3] - 
        192240*nc^2*Pi^2*x*Zeta[3] + 64800*nc^4*Pi^2*x*Zeta[3] + 
        9401400*x^2*Zeta[3] + 17123760*nc^2*x^2*Zeta[3] - 
        5954760*nc^4*x^2*Zeta[3] + (1755000*I)*Pi*x^2*Zeta[3] + 
        (2517840*I)*nc^2*Pi*x^2*Zeta[3] - (3059640*I)*nc^4*Pi*x^2*Zeta[3] + 
        189000*Pi^2*x^2*Zeta[3] + 422280*nc^2*Pi^2*x^2*Zeta[3] - 
        56160*nc^4*Pi^2*x^2*Zeta[3] - 14981760*x^3*Zeta[3] - 
        23985720*nc^2*x^3*Zeta[3] + 8751240*nc^4*x^3*Zeta[3] - 
        (2313360*I)*Pi*x^3*Zeta[3] + (155520*I)*nc^2*Pi*x^3*Zeta[3] + 
        (1749600*I)*nc^4*Pi*x^3*Zeta[3] - 194400*Pi^2*x^3*Zeta[3] - 
        583200*nc^2*Pi^2*x^3*Zeta[3] + 7795440*x^4*Zeta[3] + 
        11780640*nc^2*x^4*Zeta[3] - 2702160*nc^4*x^4*Zeta[3] + 
        (1302480*I)*Pi*x^4*Zeta[3] - (524880*I)*nc^2*Pi*x^4*Zeta[3] - 
        (486000*I)*nc^4*Pi*x^4*Zeta[3] + 97200*Pi^2*x^4*Zeta[3] + 
        291600*nc^2*Pi^2*x^4*Zeta[3] + 142560*Zeta[5] + 187920*nc^2*Zeta[5] - 
        298080*nc^4*Zeta[5] - 285120*x*Zeta[5] - 375840*nc^2*x*Zeta[5] + 
        596160*nc^4*x*Zeta[5] + 64800*x^2*Zeta[5] + 1730160*nc^2*x^2*
         Zeta[5] - 187920*nc^4*x^2*Zeta[5] + 97200*x^3*Zeta[5] - 
        3207600*nc^2*x^3*Zeta[5] - 48600*x^4*Zeta[5] + 
        1603800*nc^2*x^4*Zeta[5]))/(51840*nc^3*Pi*(-1 + x)^2*x^2) + 
     nf*((a^3*(-I + nc)*(I + nc)*(-98 + (3*I)*Pi + 210*x - (14*I)*Pi*x + 
          5*Pi^2*x)*H[0, 0, 0, x])/(36*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*(22*I - 7*Pi - (28*I)*x + 7*Pi*x)*H[0, 0, 1, x])/
        (72*nc^2*(-1 + x)*x^2) + (a^3*(-I + nc)*(I + nc)*
         (6*I - (28*I)*x + 7*Pi*x)*H[0, 1, 0, x])/(72*nc^2*(-1 + x)^2*x) + 
       (a^3*(-112 + (33*I)*Pi - 12*Pi^2 + 154*x - (42*I)*Pi*x + 12*Pi^2*x)*
         H[0, 1, 1, x])/(108*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(-42 + (9*I)*Pi + 154*x - (42*I)*Pi*x + 
          12*Pi^2*x)*H[1, 0, 0, x])/(108*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*(22*I - 7*Pi - (28*I)*x + 7*Pi*x)*H[1, 0, 1, x])/
        (72*nc^2*(-1 + x)*x^2) + (a^3*(-I + nc)*(I + nc)*
         (6*I - (28*I)*x + 7*Pi*x)*H[1, 1, 0, x])/(72*nc^2*(-1 + x)^2*x) + 
       (a^3*(-112 + (11*I)*Pi - 5*Pi^2 + 210*x - (14*I)*Pi*x + 5*Pi^2*x)*
         H[1, 1, 1, x])/(36*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(45 - 122*x + (3*I)*Pi*x)*H[0, 0, 0, 0, x])/
        (36*nc^2*Pi*(-1 + x)^2*x) - ((I/12)*a^3*H[0, 0, 0, 1, x])/
        (nc^2*x^2) + ((I/12)*a^3*(1 + nc^2)*H[0, 0, 1, 0, x])/
        (nc^2*(-1 + x)^2) + (a^3*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*
         H[0, 0, 1, 1, x])/(36*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(3 - 14*x + (3*I)*Pi*x)*H[0, 1, 0, 0, x])/
        (36*nc^2*Pi*(-1 + x)^2*x) - ((I/12)*a^3*H[0, 1, 0, 1, x])/
        (nc^2*x^2) + ((I/12)*a^3*(1 + nc^2)*H[0, 1, 1, 0, x])/
        (nc^2*(-1 + x)^2) + (a^3*(-11 + I*Pi + 14*x - I*Pi*x)*
         H[0, 1, 1, 1, x])/(12*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(3 - 14*x + I*Pi*x)*H[1, 0, 0, 0, x])/
        (12*nc^2*Pi*(-1 + x)^2*x) - ((I/12)*a^3*H[1, 0, 0, 1, x])/
        (nc^2*x^2) + ((I/12)*a^3*(1 + nc^2)*H[1, 0, 1, 0, x])/
        (nc^2*(-1 + x)^2) + (a^3*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*
         H[1, 0, 1, 1, x])/(36*nc^2*Pi*(-1 + x)*x^2) + 
       (a^3*(-I + nc)*(I + nc)*(3 - 14*x + (3*I)*Pi*x)*H[1, 1, 0, 0, x])/
        (36*nc^2*Pi*(-1 + x)^2*x) - ((I/12)*a^3*H[1, 1, 0, 1, x])/
        (nc^2*x^2) + ((I/12)*a^3*(1 + nc^2)*H[1, 1, 1, 0, x])/
        (nc^2*(-1 + x)^2) + (a^3*(-77 + (3*I)*Pi + 122*x - (3*I)*Pi*x)*
         H[1, 1, 1, 1, x])/(36*nc^2*Pi*(-1 + x)*x^2) + 
       (5*a^3*(1 + nc^2)*H[0, 0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[0, 0, 0, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[0, 0, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[0, 0, 1, 1, 1, x])/(4*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[0, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[0, 1, 0, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[0, 1, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (7*a^3*H[0, 1, 1, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (7*a^3*(1 + nc^2)*H[1, 0, 0, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[1, 0, 0, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[1, 0, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[1, 0, 1, 1, 1, x])/(4*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[1, 1, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
       (a^3*H[1, 1, 0, 1, 1, x])/(12*nc^2*Pi*x^2) + 
       (a^3*(1 + nc^2)*H[1, 1, 1, 0, 0, x])/(12*nc^2*Pi*(-1 + x)^2) + 
       (5*a^3*H[1, 1, 1, 1, 1, x])/(4*nc^2*Pi*x^2) + 
       (a^3*(-I + nc)*(I + nc)*H[1, 0, x]*((-84*I)*Pi + 21*Pi^2 + 
          (308*I)*Pi*x - 98*Pi^2*x - (12*I)*Pi^3*x - 36*x*Zeta[3]))/
        (216*nc^2*Pi*(-1 + x)^2*x) + (a^3*(-I + nc)*(I + nc)*H[0, 0, x]*
         (1386 - (126*I)*Pi + 45*Pi^2 - 2474*x + (462*I)*Pi*x - 177*Pi^2*x - 
          (18*I)*Pi^3*x + 180*x*Zeta[3]))/(324*nc^2*Pi*(-1 + x)^2*x) - 
       (a^3*(-I + nc)*(I + nc)*H[0, x]*(62000 - (18480*I)*Pi + 6720*Pi^2 + 
          (720*I)*Pi^3 - 62000*x + (62000*I)*Pi*x - 22400*Pi^2*x - 
          (3360*I)*Pi^3*x + 303*Pi^4*x - 7200*Zeta[3] - 720*x*Zeta[3] - 
          (11520*I)*Pi*x*Zeta[3]))/(12960*nc^2*Pi*(-1 + x)^2*x) + 
       (a^3*H[1, 1, x]*(2176 - (672*I)*Pi + 264*Pi^2 + (45*I)*Pi^3 - 7124*x + 
          (1596*I)*Pi*x - 618*Pi^2*x - (90*I)*Pi^3*x + 4948*x^2 - 
          (924*I)*Pi*x^2 + 354*Pi^2*x^2 + (54*I)*Pi^3*x^2 + 
          (9*I)*nc^2*Pi^3*x^2 - 414*Zeta[3] + 828*x*Zeta[3] - 
          468*x^2*Zeta[3] - 54*nc^2*x^2*Zeta[3]))/(648*nc^2*Pi*(-1 + x)^2*
         x^2) + (a^3*H[0, 1, x]*((-224*I)*Pi + 77*Pi^2 + (15*I)*Pi^3 + 
          (532*I)*Pi*x - 175*Pi^2*x - (30*I)*Pi^3*x - (308*I)*Pi*x^2 + 
          98*Pi^2*x^2 + (18*I)*Pi^3*x^2 + (3*I)*nc^2*Pi^3*x^2 + 18*Zeta[3] - 
          36*x*Zeta[3] - 18*nc^2*x^2*Zeta[3]))/(216*nc^2*Pi*(-1 + x)^2*x^2) + 
       (a^3*H[1, x]*((-43520*I)*Pi + 15680*Pi^2 + (3300*I)*Pi^3 - 516*Pi^4 - 
          62000*x + (105520*I)*Pi*x - 38080*Pi^2*x - (7320*I)*Pi^3*x + 
          (180*I)*nc^2*Pi^3*x + 1032*Pi^4*x + 62000*x^2 - (62000*I)*Pi*x^2 + 
          22400*Pi^2*x^2 + (3360*I)*Pi^3*x^2 - (840*I)*nc^2*Pi^3*x^2 - 
          303*Pi^4*x^2 + 213*nc^2*Pi^4*x^2 + 3960*Zeta[3] + 
          (11520*I)*Pi*Zeta[3] - 720*x*Zeta[3] - 1080*nc^2*x*Zeta[3] - 
          (23040*I)*Pi*x*Zeta[3] + 720*x^2*Zeta[3] + 5040*nc^2*x^2*Zeta[3] + 
          (11520*I)*Pi*x^2*Zeta[3]))/(12960*nc^2*Pi*(-1 + x)^2*x^2) + 
       (a^3*((-62000*I)*nc^2*Pi + 21560*nc^2*Pi^2 - (840*I)*Pi^3 + 
          (3360*I)*nc^2*Pi^3 + 213*Pi^4 - 303*nc^2*Pi^4 + 
          (62000*I)*nc^2*Pi*x - 21560*nc^2*Pi^2*x + (3080*I)*Pi^3*x - 
          (1120*I)*nc^2*Pi^3*x - 994*Pi^4*x - 478*nc^2*Pi^4*x - 
          (129*I)*Pi^5*x - (129*I)*nc^2*Pi^5*x + 5040*Zeta[3] + 
          10080*nc^2*Zeta[3] + (11520*I)*nc^2*Pi*Zeta[3] - 18480*x*Zeta[3] - 
          23520*nc^2*x*Zeta[3] - (11520*I)*nc^2*Pi*x*Zeta[3] - 
          180*Pi^2*x*Zeta[3] - 180*nc^2*Pi^2*x*Zeta[3] - 3240*x*Zeta[5] - 
          3240*nc^2*x*Zeta[5]))/(12960*nc^2*Pi*(-1 + x)^2*x))), 
  -(a^3*(36 - 144*nc^2 - (342*I)*Pi - (126*I)*nc^2*Pi + 1359*x + 307*nc^2*x + 
       (873*I)*Pi*x - (339*I)*nc^2*Pi*x + 90*Pi^2*x - 6*nc^2*Pi^2*x - 
       1134*x^2 + 378*nc^2*x^2 - (810*I)*Pi*x^2 + (810*I)*nc^2*Pi*x^2 - 
       270*Pi^2*x^2 - 90*nc^2*Pi^2*x^2 + 162*x^3 - 54*nc^2*x^3 + 
       (810*I)*Pi*x^3 - (270*I)*nc^2*Pi*x^3 + 135*Pi^2*x^3 + 
       45*nc^2*Pi^2*x^3)*H[0, 0, x])/(144*nc^2*Pi*(-1 + x)^2*x) - 
   (a^3*((120*I)*Pi - (97*I)*nc^2*Pi + (29*I)*nc^4*Pi - 45*Pi^2 + 
      24*nc^2*Pi^2 - 3*nc^4*Pi^2 + 81*x - 27*nc^2*x - (624*I)*Pi*x + 
      (578*I)*nc^2*Pi*x - (184*I)*nc^4*Pi*x + 90*Pi^2*x - 48*nc^2*Pi^2*x + 
      6*nc^4*Pi^2*x - 27*x^2 + 9*nc^2*x^2 + (1071*I)*Pi*x^2 - 
      (850*I)*nc^2*Pi*x^2 + (245*I)*nc^4*Pi*x^2 - 15*Pi^2*x^2 - 
      22*nc^2*Pi^2*x^2 + 15*nc^4*Pi^2*x^2 - 108*x^3 + 36*nc^2*x^3 - 
      (810*I)*Pi*x^3 + (450*I)*nc^2*Pi*x^3 - (90*I)*nc^4*Pi*x^3 - 
      90*Pi^2*x^3 + 90*nc^2*Pi^2*x^3 - 30*nc^4*Pi^2*x^3 + 54*x^4 - 
      18*nc^2*x^4 + (270*I)*Pi*x^4 - (90*I)*nc^2*Pi*x^4 + 45*Pi^2*x^4 - 
      45*nc^2*Pi^2*x^4 + 15*nc^4*Pi^2*x^4)*H[0, 1, x])/
    (48*nc^2*Pi*(-1 + x)^2*x^2) - 
   (a^3*((27*I)*Pi - (9*I)*nc^2*Pi - 15*Pi^2 + 11*nc^2*Pi^2 + 81*x - 
      27*nc^2*x - (120*I)*Pi*x - (24*I)*nc^2*Pi*x + 30*Pi^2*x - 
      22*nc^2*Pi^2*x - 27*x^2 + 9*nc^2*x^2 + (225*I)*Pi*x^2 - 
      (131*I)*nc^2*Pi*x^2 + 21*Pi^2*x^2 + 29*nc^2*Pi^2*x^2 - 108*x^3 + 
      36*nc^2*x^3 - (270*I)*Pi*x^3 + (270*I)*nc^2*Pi*x^3 - 90*Pi^2*x^3 - 
      30*nc^2*Pi^2*x^3 + 54*x^4 - 18*nc^2*x^4 + (270*I)*Pi*x^4 - 
      (90*I)*nc^2*Pi*x^4 + 45*Pi^2*x^4 + 15*nc^2*Pi^2*x^4)*H[1, 0, x])/
    (48*nc^2*Pi*(-1 + x)^2*x^2) - 
   (a^3*(477 + 244*nc^2 - 239*nc^4 - (387*I)*Pi + (345*I)*nc^2*Pi - 
      (114*I)*nc^4*Pi + 153*Pi^2 - 144*nc^2*Pi^2 + 42*nc^4*Pi^2 - 1683*x + 
      116*nc^2*x + 275*nc^4*x + (1395*I)*Pi*x - (1425*I)*nc^2*Pi*x + 
      (492*I)*nc^4*Pi*x - 153*Pi^2*x + 144*nc^2*Pi^2*x - 42*nc^4*Pi^2*x + 
      648*x^2 - 216*nc^2*x^2 - (1620*I)*Pi*x^2 + (1080*I)*nc^2*Pi*x^2 - 
      (270*I)*nc^4*Pi*x^2 - 135*Pi^2*x^2 + 135*nc^2*Pi^2*x^2 - 
      45*nc^4*Pi^2*x^2 + 162*x^3 - 54*nc^2*x^3 + (810*I)*Pi*x^3 - 
      (270*I)*nc^2*Pi*x^3 + 135*Pi^2*x^3 - 135*nc^2*Pi^2*x^3 + 
      45*nc^4*Pi^2*x^3)*H[1, 1, x])/(144*nc^2*Pi*(-1 + x)*x^2) + 
   (((-I/8)*a^3*(-1 + nc)*(1 + nc))/((-1 + x)*x) + 
     (a^3*(-1 + nc)*(1 + nc)*(1 - x + I*Pi*x)*H[0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x) + (a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*
       (I*Pi + x - I*Pi*x)*H[1, x])/(8*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-1 + nc)*(1 + nc)*H[0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*H[1, 1, x])/(8*nc^2*Pi*x^2))/ep^2 + 
   (a^3*(32 + 16*nc^2 - 17*x + 3*nc^2*x + (61*I)*Pi*x + (19*I)*nc^2*Pi*x - 
      39*x^2 - 17*nc^2*x^2 - (90*I)*Pi*x^2 - (30*I)*nc^2*Pi*x^2 + 
      (45*I)*Pi*x^3 + (15*I)*nc^2*Pi*x^3)*H[0, 0, 0, x])/
    (8*nc^2*Pi*(-1 + x)^2*x) + 
   (a^3*((-10*I)*Pi + (8*I)*nc^2*Pi - (2*I)*nc^4*Pi + 18*x - 6*nc^2*x + 
      (20*I)*Pi*x - (16*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 51*x^2 - 
      17*nc^2*x^2 - (94*I)*Pi*x^2 + (84*I)*nc^2*Pi*x^2 - (26*I)*nc^4*Pi*x^2 - 
      168*x^3 + 56*nc^2*x^3 + (180*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 + 
      (60*I)*nc^4*Pi*x^3 + 90*x^4 - 30*nc^2*x^4 - (90*I)*Pi*x^4 + 
      (90*I)*nc^2*Pi*x^4 - (30*I)*nc^4*Pi*x^4)*H[0, 0, 1, x])/
    (16*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*((-12*I)*Pi + (4*I)*nc^2*Pi + 18*x - 6*nc^2*x + (24*I)*Pi*x - 
      (8*I)*nc^2*Pi*x + 51*x^2 - 17*nc^2*x^2 + (82*I)*Pi*x^2 + 
      (34*I)*nc^2*Pi*x^2 - 168*x^3 + 56*nc^2*x^3 - (180*I)*Pi*x^3 - 
      (60*I)*nc^2*Pi*x^3 + 90*x^4 - 30*nc^2*x^4 + (90*I)*Pi*x^4 + 
      (30*I)*nc^2*Pi*x^4)*H[0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(120 - 97*nc^2 + 29*nc^4 - (54*I)*Pi + (54*I)*nc^2*Pi - 
      (18*I)*nc^4*Pi - 642*x + 584*nc^2*x - 184*nc^4*x + (108*I)*Pi*x - 
      (108*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x + 1296*x^2 - 925*nc^2*x^2 + 
      245*nc^4*x^2 - (342*I)*Pi*x^2 + (330*I)*nc^2*Pi*x^2 - 
      (108*I)*nc^4*Pi*x^2 - 1314*x^3 + 618*nc^2*x^3 - 90*nc^4*x^3 + 
      (540*I)*Pi*x^3 - (540*I)*nc^2*Pi*x^3 + (180*I)*nc^4*Pi*x^3 + 540*x^4 - 
      180*nc^2*x^4 - (270*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4 - 
      (90*I)*nc^4*Pi*x^4)*H[0, 1, 1, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*((9*I)*Pi - (3*I)*nc^2*Pi + 60*x + 12*nc^2*x - (18*I)*Pi*x + 
      (6*I)*nc^2*Pi*x - 279*x^2 + 121*nc^2*x^2 + (171*I)*Pi*x^2 + 
      (51*I)*nc^2*Pi*x^2 + 423*x^3 - 231*nc^2*x^3 - (270*I)*Pi*x^3 - 
      (90*I)*nc^2*Pi*x^3 - 270*x^4 + 90*nc^2*x^4 + (135*I)*Pi*x^4 + 
      (45*I)*nc^2*Pi*x^4)*H[1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(9 - 3*nc^2 - (20*I)*Pi + (12*I)*nc^2*Pi - (2*I)*nc^4*Pi - 24*x + 
      8*nc^2*x + (40*I)*Pi*x - (24*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 87*x^2 + 
      29*nc^2*x^2 - (98*I)*Pi*x^2 + (98*I)*nc^2*Pi*x^2 - (32*I)*nc^4*Pi*x^2 + 
      192*x^3 - 64*nc^2*x^3 + (180*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 + 
      (60*I)*nc^4*Pi*x^3 - 90*x^4 + 30*nc^2*x^4 - (90*I)*Pi*x^4 + 
      (90*I)*nc^2*Pi*x^4 - (30*I)*nc^4*Pi*x^4)*H[1, 0, 1, x])/
    (16*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(9 - 3*nc^2 - (6*I)*Pi - (10*I)*nc^2*Pi - 24*x + 8*nc^2*x + 
      (12*I)*Pi*x + (20*I)*nc^2*Pi*x - 87*x^2 + 29*nc^2*x^2 + (86*I)*Pi*x^2 + 
      (22*I)*nc^2*Pi*x^2 + 192*x^3 - 64*nc^2*x^3 - (180*I)*Pi*x^3 - 
      (60*I)*nc^2*Pi*x^3 - 90*x^4 + 30*nc^2*x^4 + (90*I)*Pi*x^4 + 
      (30*I)*nc^2*Pi*x^4)*H[1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(-36 + 21*nc^2 - 4*nc^4 + (8*I)*Pi - (10*I)*nc^2*Pi + (4*I)*nc^4*Pi + 
      115*x - 106*nc^2*x + 33*nc^4*x - (8*I)*Pi*x + (10*I)*nc^2*Pi*x - 
      (4*I)*nc^4*Pi*x - 39*x^2 + 43*nc^2*x^2 - 15*nc^4*x^2 + (45*I)*Pi*x^2 - 
      (45*I)*nc^2*Pi*x^2 + (15*I)*nc^4*Pi*x^2 - (45*I)*Pi*x^3 + 
      (45*I)*nc^2*Pi*x^3 - (15*I)*nc^4*Pi*x^3)*H[1, 1, 1, x])/
    (8*nc^2*Pi*(-1 + x)*x^2) + 
   (a^3*(77 + 31*nc^2 - 90*x - 30*nc^2*x + 45*x^2 + 15*nc^2*x^2)*
     H[0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
   (a^3*(-3 + nc^2)*H[0, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2) - 
   (a^3*(-3 + nc^2)*H[0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
   (a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 47*x^2 - 
      42*nc^2*x^2 + 13*nc^4*x^2 - 90*x^3 + 90*nc^2*x^3 - 30*nc^4*x^3 + 
      45*x^4 - 45*nc^2*x^4 + 15*nc^4*x^4)*H[0, 0, 1, 1, x])/
    (8*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(50 + 14*nc^2 - 90*x - 30*nc^2*x + 45*x^2 + 15*nc^2*x^2)*
     H[0, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
   (a^3*(-3 + nc^2)*(2 - 4*x + x^2)*H[0, 1, 0, 1, x])/
    (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(2 - 4*x + x^2)*
     H[0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(25 - 19*nc^2 + 5*nc^4 + 45*x^2 - 45*nc^2*x^2 + 15*nc^4*x^2)*
     H[0, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
   (a^3*(62 + 18*nc^2 - 90*x - 30*nc^2*x + 45*x^2 + 15*nc^2*x^2)*
     H[1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
   (a^3*(-3 + nc^2)*(-1 + 2*x + x^2)*H[1, 0, 0, 1, x])/
    (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(-1 + 2*x + x^2)*
     H[1, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
   (a^3*(13 - 7*nc^2 + nc^4 + 45*x^2 - 45*nc^2*x^2 + 15*nc^4*x^2)*
     H[1, 0, 1, 1, x])/(8*nc^2*Pi*x^2) + 
   (a^3*(-3 - 5*nc^2 + 6*x + 10*nc^2*x + 43*x^2 + 11*nc^2*x^2 - 90*x^3 - 
      30*nc^2*x^3 + 45*x^4 + 15*nc^2*x^4)*H[1, 1, 0, 0, x])/
    (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*H[1, 1, 0, 1, x])/
    (4*nc^2*Pi*x^2) - (a^3*(-3 + nc^2)*H[1, 1, 1, 0, x])/(4*nc^2*Pi*x^2) + 
   (a^3*(40 - 42*nc^2 + 14*nc^4 + 45*x^2 - 45*nc^2*x^2 + 15*nc^4*x^2)*
     H[1, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
   (a^3*H[0, x]*(-936 - 536*nc^2 - (90*I)*Pi + (102*I)*nc^2*Pi - 180*Pi^2 + 
      108*nc^2*Pi^2 + 936*x + 536*nc^2*x - (2376*I)*Pi*x - 
      (536*I)*nc^2*Pi*x + 1065*Pi^2*x - 283*nc^2*Pi^2*x + (330*I)*Pi^3*x + 
      (90*I)*nc^2*Pi^3*x + (1620*I)*Pi*x^2 - (540*I)*nc^2*Pi*x^2 - 
      1314*Pi^2*x^2 + 618*nc^2*Pi^2*x^2 - (540*I)*Pi^3*x^2 - 
      (180*I)*nc^2*Pi^3*x^2 + 810*Pi^2*x^3 - 270*nc^2*Pi^2*x^3 + 
      (270*I)*Pi^3*x^3 + (90*I)*nc^2*Pi^3*x^3 - 1584*x*Zeta[3] - 
      864*nc^2*x*Zeta[3] + 3240*x^2*Zeta[3] + 1080*nc^2*x^2*Zeta[3] - 
      1620*x^3*Zeta[3] - 540*nc^2*x^3*Zeta[3]))/(288*nc^2*Pi*(-1 + x)^2*x) - 
   (a^3*((4680*I)*nc^2*Pi + (2680*I)*nc^4*Pi - 1350*Pi^2 - 420*nc^2*Pi^2 - 
      850*nc^4*Pi^2 - (660*I)*Pi^3 - (840*I)*nc^2*Pi^3 + (60*I)*nc^4*Pi^3 - 
      (4680*I)*nc^2*Pi*x - (2680*I)*nc^4*Pi*x + 2970*Pi^2*x - 
      2280*nc^2*Pi^2*x + 1390*nc^4*Pi^2*x + (7110*I)*Pi^3*x - 
      (2510*I)*nc^2*Pi^3*x - (60*I)*nc^4*Pi^3*x + 1773*Pi^4*x - 
      43*nc^2*Pi^4*x + 132*nc^4*Pi^4*x - 3240*Pi^2*x^2 + 3240*nc^2*Pi^2*x^2 - 
      540*nc^4*Pi^2*x^2 - (13500*I)*Pi^3*x^2 + (6300*I)*nc^2*Pi^3*x^2 - 
      3510*Pi^4*x^2 + 150*nc^2*Pi^4*x^2 - 330*nc^4*Pi^4*x^2 + 1620*Pi^2*x^3 - 
      540*nc^2*Pi^2*x^3 + (8100*I)*Pi^3*x^3 - (2700*I)*nc^2*Pi^3*x^3 + 
      1755*Pi^4*x^3 - 75*nc^2*Pi^4*x^3 + 165*nc^4*Pi^4*x^3 + 3960*Zeta[3] + 
      3600*nc^2*Zeta[3] + 1080*nc^4*Zeta[3] + 54540*x*Zeta[3] - 
      15900*nc^2*x*Zeta[3] - 1080*nc^4*x*Zeta[3] + (30240*I)*Pi*x*Zeta[3] - 
      (10080*I)*nc^2*Pi*x*Zeta[3] + (6480*I)*nc^4*Pi*x*Zeta[3] - 
      113400*x^2*Zeta[3] + 27000*nc^2*x^2*Zeta[3] - 
      (64800*I)*Pi*x^2*Zeta[3] + (21600*I)*nc^2*Pi*x^2*Zeta[3] - 
      (10800*I)*nc^4*Pi*x^2*Zeta[3] + 48600*x^3*Zeta[3] - 
      16200*nc^2*x^3*Zeta[3] + (32400*I)*Pi*x^3*Zeta[3] - 
      (10800*I)*nc^2*Pi*x^3*Zeta[3] + (5400*I)*nc^4*Pi*x^3*Zeta[3]))/
    (2880*nc^2*Pi*(-1 + x)^2*x) + 
   (a^3*H[1, x]*((-954*I)*Pi - (488*I)*nc^2*Pi + (478*I)*nc^4*Pi + 183*Pi^2 + 
      98*nc^2*Pi^2 - 103*nc^4*Pi^2 + (102*I)*Pi^3 - (96*I)*nc^2*Pi^3 + 
      (6*I)*nc^4*Pi^3 - 936*x - 68*nc^2*x + 268*nc^4*x + (3330*I)*Pi*x + 
      (646*I)*nc^2*Pi*x - (1016*I)*nc^4*Pi*x - 96*Pi^2*x - 364*nc^2*Pi^2*x + 
      254*nc^4*Pi^2*x - (204*I)*Pi^3*x + (192*I)*nc^2*Pi^3*x - 
      (12*I)*nc^4*Pi^3*x + 936*x^2 + 68*nc^2*x^2 - 268*nc^4*x^2 - 
      (3996*I)*Pi*x^2 + (382*I)*nc^2*Pi*x^2 + (538*I)*nc^4*Pi*x^2 - 
      1203*Pi^2*x^2 + 818*nc^2*Pi^2*x^2 - 241*nc^4*Pi^2*x^2 + 
      (342*I)*Pi^3*x^2 + (12*I)*nc^2*Pi^3*x^2 + (6*I)*nc^4*Pi^3*x^2 + 
      (1620*I)*Pi*x^3 - (540*I)*nc^2*Pi*x^3 + 1926*Pi^2*x^3 - 
      822*nc^2*Pi^2*x^3 + 90*nc^4*Pi^2*x^3 - (540*I)*Pi^3*x^3 - 
      (180*I)*nc^2*Pi^3*x^3 - 810*Pi^2*x^4 + 270*nc^2*Pi^2*x^4 + 
      (270*I)*Pi^3*x^4 + (90*I)*nc^2*Pi^3*x^4 - 432*Zeta[3] + 
      180*nc^2*Zeta[3] + 108*nc^4*Zeta[3] + 864*x*Zeta[3] - 
      360*nc^2*x*Zeta[3] - 216*nc^4*x*Zeta[3] - 1872*x^2*Zeta[3] - 
      468*nc^2*x^2*Zeta[3] + 108*nc^4*x^2*Zeta[3] + 3240*x^3*Zeta[3] + 
      1080*nc^2*x^3*Zeta[3] - 1620*x^4*Zeta[3] - 540*nc^2*x^4*Zeta[3]))/
    (288*nc^2*Pi*(-1 + x)^2*x^2) + 
   nf*(-(a^3*(-28 + (6*I)*Pi + 28*x - (28*I)*Pi*x + 7*Pi^2*x)*H[0, x])/
      (36*nc*Pi*(-1 + x)^2*x) + (a^3*(-2 + nc^2)*((22*I)*Pi - 7*Pi^2 + 28*x - 
        (28*I)*Pi*x + 7*Pi^2*x)*H[1, x])/(72*nc*Pi*(-1 + x)*x^2) + 
     (a^3*(-9 + 20*x - (3*I)*Pi*x)*H[0, 0, x])/(18*nc*Pi*(-1 + x)^2*x) - 
     ((I/12)*a^3*(-2 + nc^2)*H[0, 1, x])/(nc*x^2) - 
     ((I/6)*a^3*H[1, 0, x])/(nc*(-1 + x)^2) + 
     (a^3*(-2 + nc^2)*(-11 + (3*I)*Pi + 20*x - (3*I)*Pi*x)*H[1, 1, x])/
      (36*nc*Pi*(-1 + x)*x^2) - (a^3*H[0, 0, 0, x])/(2*nc*Pi*(-1 + x)^2) + 
     (a^3*(-2 + nc^2)*H[0, 1, 1, x])/(12*nc*Pi*x^2) - 
     (a^3*H[1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
     (a^3*(-2 + nc^2)*H[1, 1, 1, x])/(4*nc*Pi*x^2) + 
     (a^3*((28*I)*nc^2*Pi - 7*nc^2*Pi^2 - (28*I)*nc^2*Pi*x + 7*nc^2*Pi^2*x - 
        (2*I)*Pi^3*x + 12*x*Zeta[3]))/(72*nc*Pi*(-1 + x)^2*x)) + 
   (-(a^3*(21 + nc^2 + (12*I)*nc^2*Pi - 21*x - nc^2*x + (15*I)*Pi*x - 
         (5*I)*nc^2*Pi*x - 9*Pi^2*x + 3*nc^2*Pi^2*x)*H[0, x])/
      (24*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*(-2 + nc^2)*((-15*I)*Pi - (7*I)*nc^2*Pi + 9*Pi^2 - 3*nc^2*Pi^2 - 
        21*x - nc^2*x + (15*I)*Pi*x - (5*I)*nc^2*Pi*x - 9*Pi^2*x + 
        3*nc^2*Pi^2*x)*H[1, x])/(48*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-6 - 18*nc^2 - 9*x + 11*nc^2*x - (18*I)*Pi*x - (12*I)*nc^2*Pi*x)*
       H[0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-5*I)*Pi + (4*I)*nc^2*Pi - I*nc^4*Pi - 6*x + 2*nc^2*x + 
        (10*I)*Pi*x - (8*I)*nc^2*Pi*x + (2*I)*nc^4*Pi*x + 6*x^2 - 
        2*nc^2*x^2 - (8*I)*Pi*x^2 + (5*I)*nc^2*Pi*x^2 - I*nc^4*Pi*x^2)*
       H[0, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-3*I)*Pi + I*nc^2*Pi - 6*x + 2*nc^2*x + (6*I)*Pi*x - 
        (2*I)*nc^2*Pi*x + 6*x^2 - 2*nc^2*x^2 - (4*I)*Pi*x^2)*H[1, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-30 + nc^2 + 7*nc^4 + (36*I)*Pi - (48*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 90*x - 73*nc^2*x + 17*nc^4*x - (36*I)*Pi*x + 
        (48*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x)*H[1, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x^2) + nf*(((-I/12)*a^3*nc)/((-1 + x)*x) + 
       (a^3*(1 - x + I*Pi*x)*H[0, x])/(6*nc*Pi*(-1 + x)^2*x) + 
       (a^3*(-2 + nc^2)*(I*Pi + x - I*Pi*x)*H[1, x])/(12*nc*Pi*(-1 + x)*
         x^2) + (a^3*H[0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[1, 1, x])/(12*nc*Pi*x^2)) - 
     (a^3*(5 + 7*nc^2)*H[0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(5 - 4*nc^2 + nc^4)*H[0, 1, 1, x])/(8*nc^2*Pi*x^2) - 
     (a^3*(1 + nc^2)*H[1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
     (a^3*(-3 + nc^2)*H[1, 0, 1, x])/(8*nc^2*Pi*x^2) - 
     (a^3*(-3 + nc^2)*H[1, 1, 0, x])/(8*nc^2*Pi*x^2) + 
     (a^3*(13 - 15*nc^2 + 5*nc^4)*H[1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*((-21*I)*nc^2*Pi - I*nc^4*Pi + 9*nc^2*Pi^2 - 3*nc^4*Pi^2 + 
        (21*I)*nc^2*Pi*x + I*nc^4*Pi*x - 9*nc^2*Pi^2*x + 3*nc^4*Pi^2*x + 
        (2*I)*Pi^3*x - (2*I)*nc^2*Pi^3*x - 12*x*Zeta[3] + 12*nc^2*x*Zeta[3]))/
      (48*nc^2*Pi*(-1 + x)^2*x))/ep + 
   ep*(-(a^3*(-594 + 158*nc^2 + (414*I)*Pi + (102*I)*nc^2*Pi - 2097*x - 
         909*nc^2*x - (2229*I)*Pi*x - (73*I)*nc^2*Pi*x + 72*Pi^2*x + 
         44*nc^2*Pi^2*x + 3384*x^2 + 204*nc^2*x^2 + (3186*I)*Pi*x^2 - 
         (54*I)*nc^2*Pi*x^2 - 90*Pi^2*x^2 - 30*nc^2*Pi^2*x^2 - 351*x^3 + 
         117*nc^2*x^3 - (1863*I)*Pi*x^3 + (9*I)*nc^2*Pi*x^3 + 45*Pi^2*x^3 + 
         15*nc^2*Pi^2*x^3)*H[0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-138*I)*Pi + (235*I)*nc^2*Pi - (101*I)*nc^4*Pi + 45*Pi^2 - 
        24*nc^2*Pi^2 + 3*nc^4*Pi^2 + 27*x - 9*nc^2*x + (966*I)*Pi*x - 
        (1400*I)*nc^2*Pi*x + (544*I)*nc^4*Pi*x - 90*Pi^2*x + 48*nc^2*Pi^2*x - 
        6*nc^4*Pi^2*x + 1881*x^2 - 627*nc^2*x^2 - (2676*I)*Pi*x^2 + 
        (2689*I)*nc^2*Pi*x^2 - (905*I)*nc^4*Pi*x^2 + 258*Pi^2*x^2 - 
        203*nc^2*Pi^2*x^2 + 57*nc^4*Pi^2*x^2 - 4086*x^3 + 1362*nc^2*x^3 + 
        (3456*I)*Pi*x^3 - (2772*I)*nc^2*Pi*x^3 + (810*I)*nc^4*Pi*x^3 - 
        450*Pi^2*x^3 + 450*nc^2*Pi^2*x^3 - 150*nc^4*Pi^2*x^3 + 2241*x^4 - 
        747*nc^2*x^4 - (1323*I)*Pi*x^4 + (1053*I)*nc^2*Pi*x^4 - 
        (306*I)*nc^4*Pi*x^4 + 225*Pi^2*x^4 - 225*nc^2*Pi^2*x^4 + 
        75*nc^4*Pi^2*x^4)*H[0, 0, 1, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*((108*I)*Pi - (36*I)*nc^2*Pi + 12*Pi^2 + 2*nc^2*Pi^2 - 27*x + 
        9*nc^2*x - (162*I)*Pi*x + (306*I)*nc^2*Pi*x - 24*Pi^2*x - 
        4*nc^2*Pi^2*x - 1881*x^2 + 627*nc^2*x^2 - (1839*I)*Pi*x^2 - 
        (211*I)*nc^2*Pi*x^2 + 113*Pi^2*x^2 + 33*nc^2*Pi^2*x^2 + 4086*x^3 - 
        1362*nc^2*x^3 + (3726*I)*Pi*x^3 - (234*I)*nc^2*Pi*x^3 - 
        180*Pi^2*x^3 - 60*nc^2*Pi^2*x^3 - 2241*x^4 + 747*nc^2*x^4 - 
        (2133*I)*Pi*x^4 + (99*I)*nc^2*Pi*x^4 + 90*Pi^2*x^4 + 
        30*nc^2*Pi^2*x^4)*H[0, 1, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(2628 - 1475*nc^2 + 265*nc^4 - (684*I)*Pi + (840*I)*nc^2*Pi - 
        (330*I)*nc^4*Pi + 315*Pi^2 - 198*nc^2*Pi^2 + 42*nc^4*Pi^2 - 15057*x + 
        10801*nc^2*x - 2804*nc^4*x + (3870*I)*Pi*x - (4542*I)*nc^2*Pi*x + 
        (1668*I)*nc^4*Pi*x - 630*Pi^2*x + 396*nc^2*Pi^2*x - 84*nc^4*Pi^2*x + 
        32058*x^2 - 19865*nc^2*x^2 + 4537*nc^4*x^2 - (8532*I)*Pi*x^2 + 
        (8508*I)*nc^2*Pi*x^2 - (2850*I)*nc^4*Pi*x^2 + 846*Pi^2*x^2 - 
        681*nc^2*Pi^2*x^2 + 195*nc^4*Pi^2*x^2 - 32022*x^3 + 14670*nc^2*x^3 - 
        1998*nc^4*x^3 + (8748*I)*Pi*x^3 - (7776*I)*nc^2*Pi*x^3 + 
        (2430*I)*nc^4*Pi*x^3 - 1080*Pi^2*x^3 + 1080*nc^2*Pi^2*x^3 - 
        360*nc^4*Pi^2*x^3 + 12393*x^4 - 4131*nc^2*x^4 - (3159*I)*Pi*x^4 + 
        (2889*I)*nc^2*Pi*x^4 - (918*I)*nc^4*Pi*x^4 + 540*Pi^2*x^4 - 
        540*nc^2*Pi^2*x^4 + 180*nc^4*Pi^2*x^4)*H[0, 1, 1, x])/
      (144*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*((243*I)*Pi - (81*I)*nc^2*Pi - 9*Pi^2 - 51*nc^2*Pi^2 - 2133*x + 
        231*nc^2*x - (558*I)*Pi*x + (990*I)*nc^2*Pi*x + 18*Pi^2*x + 
        102*nc^2*Pi^2*x + 9090*x^2 - 6154*nc^2*x^2 - (1674*I)*Pi*x^2 - 
        (1650*I)*nc^2*Pi*x^2 + 738*Pi^2*x^2 + 126*nc^2*Pi^2*x^2 - 17550*x^3 + 
        9846*nc^2*x^3 + (3888*I)*Pi*x^3 + (1188*I)*nc^2*Pi*x^3 - 
        1080*Pi^2*x^3 - 360*nc^2*Pi^2*x^3 + 12393*x^4 - 4131*nc^2*x^4 - 
        (3159*I)*Pi*x^4 - (783*I)*nc^2*Pi*x^4 + 540*Pi^2*x^4 + 
        180*nc^2*Pi^2*x^4)*H[1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-63 + 21*nc^2 - (204*I)*Pi + (220*I)*nc^2*Pi - (80*I)*nc^4*Pi + 
        91*Pi^2 - 55*nc^2*Pi^2 + 9*nc^4*Pi^2 + 495*x - 165*nc^2*x + 
        (1146*I)*Pi*x - (1190*I)*nc^2*Pi*x + (406*I)*nc^4*Pi*x - 182*Pi^2*x + 
        110*nc^2*Pi^2*x - 18*nc^4*Pi^2*x - 3069*x^2 + 1023*nc^2*x^2 - 
        (3507*I)*Pi*x^2 + (2653*I)*nc^2*Pi*x^2 - (740*I)*nc^4*Pi*x^2 + 
        193*Pi^2*x^2 - 155*nc^2*Pi^2*x^2 + 42*nc^4*Pi^2*x^2 + 4878*x^3 - 
        1626*nc^2*x^3 + (4806*I)*Pi*x^3 - (3042*I)*nc^2*Pi*x^3 + 
        (720*I)*nc^4*Pi*x^3 - 180*Pi^2*x^3 + 180*nc^2*Pi^2*x^3 - 
        60*nc^4*Pi^2*x^3 - 2241*x^4 + 747*nc^2*x^4 - (2133*I)*Pi*x^4 + 
        (1323*I)*nc^2*Pi*x^4 - (306*I)*nc^4*Pi*x^4 + 90*Pi^2*x^4 - 
        90*nc^2*Pi^2*x^4 + 30*nc^4*Pi^2*x^4)*H[1, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(63 - 21*nc^2 + (93*I)*Pi + (21*I)*nc^2*Pi - 12*Pi^2 - 
        38*nc^2*Pi^2 - 495*x + 165*nc^2*x - (498*I)*Pi*x + 
        (318*I)*nc^2*Pi*x + 24*Pi^2*x + 76*nc^2*Pi^2*x + 3069*x^2 - 
        1023*nc^2*x^2 - (402*I)*Pi*x^2 - (514*I)*nc^2*Pi*x^2 + 222*Pi^2*x^2 + 
        34*nc^2*Pi^2*x^2 - 4878*x^3 + 1626*nc^2*x^3 + (1836*I)*Pi*x^3 + 
        (216*I)*nc^2*Pi*x^3 - 450*Pi^2*x^3 - 150*nc^2*Pi^2*x^3 + 2241*x^4 - 
        747*nc^2*x^4 - (1323*I)*Pi*x^4 - (171*I)*nc^2*Pi*x^4 + 225*Pi^2*x^4 + 
        75*nc^2*Pi^2*x^4)*H[1, 1, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-918 + 134*nc^2 + 110*nc^4 + (228*I)*Pi - (190*I)*nc^2*Pi + 
        (68*I)*nc^4*Pi - 75*Pi^2 + 75*nc^2*Pi^2 - 23*nc^4*Pi^2 + 4122*x - 
        2556*nc^2*x + 570*nc^4*x - (1038*I)*Pi*x + (880*I)*nc^2*Pi*x - 
        (284*I)*nc^4*Pi*x + 75*Pi^2*x - 75*nc^2*Pi^2*x + 23*nc^4*Pi^2*x - 
        2331*x^2 + 2109*nc^2*x^2 - 666*nc^4*x^2 + (2403*I)*Pi*x^2 - 
        (1629*I)*nc^2*Pi*x^2 + (414*I)*nc^4*Pi*x^2 - 45*Pi^2*x^2 + 
        45*nc^2*Pi^2*x^2 - 15*nc^4*Pi^2*x^2 - 351*x^3 + 117*nc^2*x^3 - 
        (1863*I)*Pi*x^3 + (1233*I)*nc^2*Pi*x^3 - (306*I)*nc^4*Pi*x^3 + 
        45*Pi^2*x^3 - 45*nc^2*Pi^2*x^3 + 15*nc^4*Pi^2*x^3)*H[1, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(-444 - 132*nc^2 + 951*x + 107*nc^2*x - (747*I)*Pi*x - 
        (213*I)*nc^2*Pi*x - 576*x^2 - 132*nc^2*x^2 + (1350*I)*Pi*x^2 + 
        (450*I)*nc^2*Pi*x^2 + 459*x^3 + 153*nc^2*x^3 - (675*I)*Pi*x^3 - 
        (225*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, x])/(24*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-10*I)*Pi + (8*I)*nc^2*Pi - (2*I)*nc^4*Pi - 30*x + 10*nc^2*x + 
        (20*I)*Pi*x - (16*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x - 177*x^2 + 
        59*nc^2*x^2 - (274*I)*Pi*x^2 + (240*I)*nc^2*Pi*x^2 - 
        (74*I)*nc^4*Pi*x^2 + 522*x^3 - 174*nc^2*x^3 + (540*I)*Pi*x^3 - 
        (540*I)*nc^2*Pi*x^3 + (180*I)*nc^4*Pi*x^3 - 315*x^4 + 105*nc^2*x^4 - 
        (270*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4 - (90*I)*nc^4*Pi*x^4)*
       H[0, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-12*I)*Pi + (4*I)*nc^2*Pi - 30*x + 10*nc^2*x + (24*I)*Pi*x - 
        (8*I)*nc^2*Pi*x - 177*x^2 + 59*nc^2*x^2 - (450*I)*Pi*x^2 - 
        (126*I)*nc^2*Pi*x^2 + 522*x^3 - 174*nc^2*x^3 + (900*I)*Pi*x^3 + 
        (300*I)*nc^2*Pi*x^3 - 315*x^4 + 105*nc^2*x^4 - (450*I)*Pi*x^4 - 
        (150*I)*nc^2*Pi*x^4)*H[0, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(138 - 235*nc^2 + 101*nc^4 - (54*I)*Pi + (54*I)*nc^2*Pi - 
        (18*I)*nc^4*Pi - 948*x + 1394*nc^2*x - 544*nc^4*x + (108*I)*Pi*x - 
        (108*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x + 2451*x^2 - 2614*nc^2*x^2 + 
        905*nc^4*x^2 - (810*I)*Pi*x^2 + (774*I)*nc^2*Pi*x^2 - 
        (252*I)*nc^4*Pi*x^2 - 2898*x^3 + 2586*nc^2*x^3 - 810*nc^4*x^3 + 
        (1620*I)*Pi*x^3 - (1620*I)*nc^2*Pi*x^3 + (540*I)*nc^4*Pi*x^3 + 
        918*x^4 - 918*nc^2*x^4 + 306*nc^4*x^4 - (810*I)*Pi*x^4 + 
        (810*I)*nc^2*Pi*x^4 - (270*I)*nc^4*Pi*x^4)*H[0, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((108*I)*Pi - (36*I)*nc^2*Pi - 378*x - 126*nc^2*x - (216*I)*Pi*x + 
        (72*I)*nc^2*Pi*x + 2667*x^2 - 65*nc^2*x^2 - (1542*I)*Pi*x^2 - 
        (522*I)*nc^2*Pi*x^2 - 4392*x^3 + 456*nc^2*x^3 + (3240*I)*Pi*x^3 + 
        (1080*I)*nc^2*Pi*x^3 + 2538*x^4 - 234*nc^2*x^4 - (1620*I)*Pi*x^4 - 
        (540*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(36 - 12*nc^2 - (20*I)*Pi + (12*I)*nc^2*Pi - (2*I)*nc^4*Pi - 
        144*x + 48*nc^2*x + (40*I)*Pi*x - (24*I)*nc^2*Pi*x + 
        (4*I)*nc^4*Pi*x + 378*x^2 - 126*nc^2*x^2 - (230*I)*Pi*x^2 + 
        (166*I)*nc^2*Pi*x^2 - (44*I)*nc^4*Pi*x^2 - 558*x^3 + 186*nc^2*x^3 + 
        (360*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 + (120*I)*nc^4*Pi*x^3 + 
        315*x^4 - 105*nc^2*x^4 - (180*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4 - 
        (60*I)*nc^4*Pi*x^4)*H[0, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(36 - 12*nc^2 + (24*I)*Pi - (20*I)*nc^2*Pi - 144*x + 48*nc^2*x - 
        (48*I)*Pi*x + (40*I)*nc^2*Pi*x + 378*x^2 - 126*nc^2*x^2 - 
        (490*I)*Pi*x^2 - (178*I)*nc^2*Pi*x^2 - 558*x^3 + 186*nc^2*x^3 + 
        (1080*I)*Pi*x^3 + (360*I)*nc^2*Pi*x^3 + 315*x^4 - 105*nc^2*x^4 - 
        (540*I)*Pi*x^4 - (180*I)*nc^2*Pi*x^4)*H[0, 1, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(96 - 85*nc^2 + 28*nc^4 - (8*I)*Pi + (10*I)*nc^2*Pi - 
        (4*I)*nc^4*Pi - 501*x + 471*nc^2*x - 154*nc^4*x + (16*I)*Pi*x - 
        (20*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x + 1095*x^2 - 844*nc^2*x^2 + 
        240*nc^4*x^2 - (107*I)*Pi*x^2 + (103*I)*nc^2*Pi*x^2 - 
        (34*I)*nc^4*Pi*x^2 - 1203*x^3 + 731*nc^2*x^3 - 165*nc^4*x^3 + 
        (180*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 + (60*I)*nc^4*Pi*x^3 + 513*x^4 - 
        273*nc^2*x^4 + 51*nc^4*x^4 - (90*I)*Pi*x^4 + (90*I)*nc^2*Pi*x^4 - 
        (30*I)*nc^4*Pi*x^4)*H[0, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-9*I)*Pi + (3*I)*nc^2*Pi - 108*x - 30*nc^2*x + (18*I)*Pi*x - 
        (6*I)*nc^2*Pi*x + 576*x^2 - 88*nc^2*x^2 - (115*I)*Pi*x^2 - 
        (31*I)*nc^2*Pi*x^2 - 849*x^3 + 205*nc^2*x^3 + (180*I)*Pi*x^3 + 
        (60*I)*nc^2*Pi*x^3 + 513*x^4 - 69*nc^2*x^4 - (90*I)*Pi*x^4 - 
        (30*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(27 - 9*nc^2 - (38*I)*Pi - (2*I)*nc^2*Pi + (10*I)*nc^4*Pi - 198*x + 
        66*nc^2*x + (76*I)*Pi*x + (4*I)*nc^2*Pi*x - (20*I)*nc^4*Pi*x + 
        594*x^2 - 198*nc^2*x^2 - (554*I)*Pi*x^2 + (542*I)*nc^2*Pi*x^2 - 
        (176*I)*nc^4*Pi*x^2 - 702*x^3 + 234*nc^2*x^3 + (1080*I)*Pi*x^3 - 
        (1080*I)*nc^2*Pi*x^3 + (360*I)*nc^4*Pi*x^3 + 315*x^4 - 105*nc^2*x^4 - 
        (540*I)*Pi*x^4 + (540*I)*nc^2*Pi*x^4 - (180*I)*nc^4*Pi*x^4)*
       H[1, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(27 - 9*nc^2 - (30*I)*Pi + (46*I)*nc^2*Pi - 198*x + 66*nc^2*x + 
        (60*I)*Pi*x - (92*I)*nc^2*Pi*x + 594*x^2 - 198*nc^2*x^2 - 
        (214*I)*Pi*x^2 - (14*I)*nc^2*Pi*x^2 - 702*x^3 + 234*nc^2*x^3 + 
        (360*I)*Pi*x^3 + (120*I)*nc^2*Pi*x^3 + 315*x^4 - 105*nc^2*x^4 - 
        (180*I)*Pi*x^4 - (60*I)*nc^2*Pi*x^4)*H[1, 0, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(339 - 265*nc^2 + 80*nc^4 - (78*I)*Pi - (6*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi - 1884*x + 1436*nc^2*x - 406*nc^4*x + (156*I)*Pi*x + 
        (12*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x + 4767*x^2 - 3073*nc^2*x^2 + 
        740*nc^4*x^2 - (1590*I)*Pi*x^2 + (1578*I)*nc^2*Pi*x^2 - 
        (522*I)*nc^4*Pi*x^2 - 5760*x^3 + 3360*nc^2*x^3 - 720*nc^4*x^3 + 
        (3240*I)*Pi*x^3 - (3240*I)*nc^2*Pi*x^3 + (1080*I)*nc^4*Pi*x^3 + 
        2538*x^4 - 1458*nc^2*x^4 + 306*nc^4*x^4 - (1620*I)*Pi*x^4 + 
        (1620*I)*nc^2*Pi*x^4 - (540*I)*nc^4*Pi*x^4)*H[1, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-147 - 3*nc^2 + (54*I)*Pi + (54*I)*nc^2*Pi + 876*x - 444*nc^2*x - 
        (108*I)*Pi*x - (108*I)*nc^2*Pi*x - 579*x^2 + 841*nc^2*x^2 - 
        (810*I)*Pi*x^2 - (234*I)*nc^2*Pi*x^2 - 774*x^3 - 570*nc^2*x^3 + 
        (1620*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3 + 918*x^4 + 306*nc^2*x^4 - 
        (810*I)*Pi*x^4 - (270*I)*nc^2*Pi*x^4)*H[1, 1, 0, 0, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-36*I)*Pi + (8*I)*nc^4*Pi + 78*x - 26*nc^2*x + (72*I)*Pi*x - 
        (16*I)*nc^4*Pi*x - 501*x^2 + 167*nc^2*x^2 - (498*I)*Pi*x^2 + 
        (454*I)*nc^2*Pi*x^2 - (142*I)*nc^4*Pi*x^2 + 738*x^3 - 246*nc^2*x^3 + 
        (900*I)*Pi*x^3 - (900*I)*nc^2*Pi*x^3 + (300*I)*nc^4*Pi*x^3 - 
        315*x^4 + 105*nc^2*x^4 - (450*I)*Pi*x^4 + (450*I)*nc^2*Pi*x^4 - 
        (150*I)*nc^4*Pi*x^4)*H[1, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((6*I)*Pi + (34*I)*nc^2*Pi + 78*x - 26*nc^2*x - (12*I)*Pi*x - 
        (68*I)*nc^2*Pi*x - 501*x^2 + 167*nc^2*x^2 - (266*I)*Pi*x^2 - 
        (58*I)*nc^2*Pi*x^2 + 738*x^3 - 246*nc^2*x^3 + (540*I)*Pi*x^3 + 
        (180*I)*nc^2*Pi*x^3 - 315*x^4 + 105*nc^2*x^4 - (270*I)*Pi*x^4 - 
        (90*I)*nc^2*Pi*x^4)*H[1, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-330 + 221*nc^2 - 58*nc^4 + (6*I)*nc^2*Pi + 1092*x - 1037*nc^2*x + 
        340*nc^4*x - (6*I)*nc^2*Pi*x - 801*x^2 + 861*nc^2*x^2 - 
        297*nc^4*x^2 + (675*I)*Pi*x^2 - (675*I)*nc^2*Pi*x^2 + 
        (225*I)*nc^4*Pi*x^2 + 459*x^3 - 459*nc^2*x^3 + 153*nc^4*x^3 - 
        (675*I)*Pi*x^3 + (675*I)*nc^2*Pi*x^3 - (225*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 1, x])/(24*nc^2*Pi*(-1 + x)*x^2) - 
     (a^3*(409 + 131*nc^2 - 630*x - 210*nc^2*x + 315*x^2 + 105*nc^2*x^2)*
       H[0, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 143*x^2 - 
        122*nc^2*x^2 + 37*nc^4*x^2 - 270*x^3 + 270*nc^2*x^3 - 90*nc^4*x^3 + 
        135*x^4 - 135*nc^2*x^4 + 45*nc^4*x^4)*H[0, 0, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(75 + 21*nc^2 - 150*x - 50*nc^2*x + 75*x^2 + 25*nc^2*x^2)*
       H[0, 0, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
     (a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*H[0, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*
       H[0, 0, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(25 - 19*nc^2 + 5*nc^4 - 50*x + 38*nc^2*x - 10*nc^4*x + 241*x^2 - 
        217*nc^2*x^2 + 68*nc^4*x^2 - 450*x^3 + 450*nc^2*x^3 - 150*nc^4*x^3 + 
        225*x^4 - 225*nc^2*x^4 + 75*nc^4*x^4)*H[0, 0, 1, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(381 + 107*nc^2 - 720*x - 240*nc^2*x + 360*x^2 + 120*nc^2*x^2)*
       H[0, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*(3 - 6*x + 4*x^2)*H[0, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(3 - 6*x + 4*x^2)*
       H[0, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(4 - 4*nc^2 + nc^4 - 8*x + 8*nc^2*x - 2*nc^4*x + 97*x^2 - 
        77*nc^2*x^2 + 22*nc^4*x^2 - 180*x^3 + 180*nc^2*x^3 - 60*nc^4*x^3 + 
        90*x^4 - 90*nc^2*x^4 + 30*nc^4*x^4)*H[0, 1, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-9 + 6*nc^2 + 18*x - 12*nc^2*x + 121*x^2 + 45*nc^2*x^2 - 270*x^3 - 
        90*nc^2*x^3 + 135*x^4 + 45*nc^2*x^4)*H[0, 1, 1, 0, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (3*a^3*(-3 + nc^2)*(2 - 4*x + x^2)*
       H[0, 1, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-3 + nc^2)*(2 - 4*x + x^2)*H[0, 1, 1, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(38 - 27*nc^2 + 7*nc^4 + 90*x^2 - 90*nc^2*x^2 + 30*nc^4*x^2)*
       H[0, 1, 1, 1, 1, x])/(4*nc^2*Pi*x^2) - 
     (a^3*(62 + 16*nc^2 - 90*x - 30*nc^2*x + 45*x^2 + 15*nc^2*x^2)*
       H[1, 0, 0, 0, 0, x])/(2*nc^2*Pi*(-1 + x)^2) + 
     (3*a^3*(-3 + nc^2)*(-1 + 2*x + x^2)*H[1, 0, 0, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + (3*a^3*(-3 + nc^2)*(-1 + 2*x + x^2)*
       H[1, 0, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(22 - 5*nc^4 - 44*x + 10*nc^4*x + 274*x^2 - 270*nc^2*x^2 + 
        88*nc^4*x^2 - 540*x^3 + 540*nc^2*x^3 - 180*nc^4*x^3 + 270*x^4 - 
        270*nc^2*x^4 + 90*nc^4*x^4)*H[1, 0, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(3 - 19*nc^2 - 6*x + 38*nc^2*x + 89*x^2 + 13*nc^2*x^2 - 180*x^3 - 
        60*nc^2*x^3 + 90*x^4 + 30*nc^2*x^4)*H[1, 0, 1, 0, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(1 - 2*x + 4*x^2)*
       H[1, 0, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 + nc^2)*(1 - 2*x + 4*x^2)*H[1, 0, 1, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(45 - 15*nc^2 - nc^4 + 360*x^2 - 360*nc^2*x^2 + 120*nc^4*x^2)*
       H[1, 0, 1, 1, 1, x])/(8*nc^2*Pi*x^2) - 
     (a^3*(-9 - 21*nc^2 + 18*x + 42*nc^2*x + 233*x^2 + 57*nc^2*x^2 - 
        450*x^3 - 150*nc^2*x^3 + 225*x^4 + 75*nc^2*x^4)*H[1, 1, 0, 0, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*
       H[1, 1, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*H[1, 1, 0, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(24 - 2*nc^2 - 4*nc^4 + 225*x^2 - 225*nc^2*x^2 + 75*nc^4*x^2)*
       H[1, 1, 0, 1, 1, x])/(8*nc^2*Pi*x^2) - 
     (a^3*(3 - 19*nc^2 - 6*x + 38*nc^2*x + 139*x^2 + 27*nc^2*x^2 - 270*x^3 - 
        90*nc^2*x^3 + 135*x^4 + 45*nc^2*x^4)*H[1, 1, 1, 0, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*H[1, 1, 1, 0, 1, x])/
      (4*nc^2*Pi*x^2) - (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, x])/
      (4*nc^2*Pi*x^2) + (a^3*(86 - 84*nc^2 + 28*nc^4 + 315*x^2 - 
        315*nc^2*x^2 + 105*nc^4*x^2)*H[1, 1, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*H[0, 0, x]*(3348 + 9468*nc^2 + (9774*I)*Pi - (954*I)*nc^2*Pi - 
        54*Pi^2 - 666*nc^2*Pi^2 - 44280*x - 13432*nc^2*x - (12420*I)*Pi*x + 
        (23964*I)*nc^2*Pi*x - 6669*Pi^2*x - 777*nc^2*Pi^2*x - 
        (3366*I)*Pi^3*x - (1134*I)*nc^2*Pi^3*x + 14580*x^2 - 4860*nc^2*x^2 + 
        (26244*I)*Pi*x^2 - (32724*I)*nc^2*Pi*x^2 + 14472*Pi^2*x^2 + 
        1440*nc^2*Pi^2*x^2 + (8100*I)*Pi^3*x^2 + (2700*I)*nc^2*Pi^3*x^2 + 
        20412*x^3 - 6804*nc^2*x^3 - (35964*I)*Pi*x^3 + 
        (11988*I)*nc^2*Pi*x^3 - 6804*Pi^2*x^3 + 432*nc^2*Pi^2*x^3 - 
        (4050*I)*Pi^3*x^3 - (1350*I)*nc^2*Pi^3*x^3 + 34812*x*Zeta[3] + 
        12276*nc^2*x*Zeta[3] - 68040*x^2*Zeta[3] - 22680*nc^2*x^2*Zeta[3] + 
        34020*x^3*Zeta[3] + 11340*nc^2*x^3*Zeta[3]))/
      (864*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[0, x]*(-95040 - 78400*nc^2 + (3240*I)*Pi + (53880*I)*nc^2*Pi - 
        31770*Pi^2 + 2670*nc^2*Pi^2 - (10980*I)*Pi^3 - (1260*I)*nc^2*Pi^3 + 
        95040*x + 78400*nc^2*x - (616680*I)*Pi*x - (25480*I)*nc^2*Pi*x + 
        259200*Pi^2*x - 72440*nc^2*Pi^2*x + (97650*I)*Pi^3*x - 
        (5430*I)*nc^2*Pi^3*x + 2214*Pi^4*x + 726*nc^2*Pi^4*x + 
        (554040*I)*Pi*x^2 - (184680*I)*nc^2*Pi*x^2 - 366390*Pi^2*x^2 + 
        168570*nc^2*Pi^2*x^2 - (160380*I)*Pi^3*x^2 + (23220*I)*nc^2*Pi^3*
         x^2 - 9450*Pi^4*x^2 - 3150*nc^2*Pi^4*x^2 + 201690*Pi^2*x^3 - 
        67230*nc^2*Pi^2*x^3 + (88290*I)*Pi^3*x^3 - (11070*I)*nc^2*Pi^3*x^3 + 
        4725*Pi^4*x^3 + 1575*nc^2*Pi^4*x^3 + 98640*Zeta[3] + 
        28800*nc^2*Zeta[3] - 218520*x*Zeta[3] - 39960*nc^2*x*Zeta[3] + 
        (198000*I)*Pi*x*Zeta[3] + (89280*I)*nc^2*Pi*x*Zeta[3] + 
        100440*x^2*Zeta[3] + 83160*nc^2*x^2*Zeta[3] - (486000*I)*Pi*x^2*
         Zeta[3] - (162000*I)*nc^2*Pi*x^2*Zeta[3] + 4860*x^3*Zeta[3] - 
        111780*nc^2*x^3*Zeta[3] + (243000*I)*Pi*x^3*Zeta[3] + 
        (81000*I)*nc^2*Pi*x^3*Zeta[3]))/(8640*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 0, x]*((378*I)*Pi - (126*I)*nc^2*Pi + 609*Pi^2 - 
        255*nc^2*Pi^2 + (36*I)*Pi^3 + (24*I)*nc^2*Pi^3 - 864*x + 288*nc^2*x + 
        (324*I)*Pi*x + (852*I)*nc^2*Pi*x - 2796*Pi^2*x + 804*nc^2*Pi^2*x - 
        (72*I)*Pi^3*x - (48*I)*nc^2*Pi^3*x + 7668*x^2 - 2556*nc^2*x^2 + 
        (558*I)*Pi*x^2 + (6062*I)*nc^2*Pi*x^2 + 5757*Pi^2*x^2 - 
        3191*nc^2*Pi^2*x^2 - (402*I)*Pi^3*x^2 - (210*I)*nc^2*Pi^3*x^2 - 
        13608*x^3 + 4536*nc^2*x^3 + (7128*I)*Pi*x^3 - (10368*I)*nc^2*Pi*x^3 - 
        6138*Pi^2*x^3 + 4314*nc^2*Pi^2*x^3 + (1080*I)*Pi^3*x^3 + 
        (360*I)*nc^2*Pi^3*x^3 + 6804*x^4 - 2268*nc^2*x^4 - (11988*I)*Pi*x^4 + 
        (3996*I)*nc^2*Pi*x^4 + 3402*Pi^2*x^4 - 1746*nc^2*Pi^2*x^4 - 
        (540*I)*Pi^3*x^4 - (180*I)*nc^2*Pi^3*x^4 + 432*Zeta[3] - 
        360*nc^2*Zeta[3] - 864*x*Zeta[3] + 720*nc^2*x*Zeta[3] + 
        7416*x^2*Zeta[3] + 1944*nc^2*x^2*Zeta[3] - 12960*x^3*Zeta[3] - 
        4320*nc^2*x^3*Zeta[3] + 6480*x^4*Zeta[3] + 2160*nc^2*x^4*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((-5256*I)*Pi + (2950*I)*nc^2*Pi - (530*I)*nc^4*Pi + 
        966*Pi^2 - 559*nc^2*Pi^2 + 113*nc^4*Pi^2 + (354*I)*Pi^3 - 
        (180*I)*nc^2*Pi^3 + (6*I)*nc^4*Pi^3 - 864*x + 288*nc^2*x + 
        (29304*I)*Pi*x - (21332*I)*nc^2*Pi*x + (5608*I)*nc^4*Pi*x - 
        4656*Pi^2*x + 3422*nc^2*Pi^2*x - 904*nc^4*Pi^2*x - (708*I)*Pi^3*x + 
        (360*I)*nc^2*Pi^3*x - (12*I)*nc^4*Pi^3*x + 7668*x^2 - 2556*nc^2*x^2 - 
        (52506*I)*Pi*x^2 + (35860*I)*nc^2*Pi*x^2 - (9074*I)*nc^4*Pi*x^2 + 
        8175*Pi^2*x^2 - 4690*nc^2*Pi^2*x^2 + 965*nc^4*Pi^2*x^2 - 
        (1062*I)*Pi^3*x^2 - (624*I)*nc^2*Pi^3*x^2 - (30*I)*nc^4*Pi^3*x^2 - 
        13608*x^3 + 4536*nc^2*x^3 + (40824*I)*Pi*x^3 - 
        (21600*I)*nc^2*Pi*x^3 + (3996*I)*nc^4*Pi*x^3 - 7470*Pi^2*x^3 + 
        2310*nc^2*Pi^2*x^3 + 90*nc^4*Pi^2*x^3 + (3240*I)*Pi^3*x^3 + 
        (1080*I)*nc^2*Pi^3*x^3 + 6804*x^4 - 2268*nc^2*x^4 - 
        (11988*I)*Pi*x^4 + (3996*I)*nc^2*Pi*x^4 + 3402*Pi^2*x^4 - 
        522*nc^2*Pi^2*x^4 - 306*nc^4*Pi^2*x^4 - (1620*I)*Pi^3*x^4 - 
        (540*I)*nc^2*Pi^3*x^4 - 432*Zeta[3] + 180*nc^2*Zeta[3] + 
        108*nc^4*Zeta[3] + 864*x*Zeta[3] - 360*nc^2*x*Zeta[3] - 
        216*nc^4*x*Zeta[3] + 11952*x^2*Zeta[3] - 612*nc^2*x^2*Zeta[3] + 
        1404*nc^4*x^2*Zeta[3] - 25920*x^3*Zeta[3] - 2160*nc^4*x^3*Zeta[3] + 
        12960*x^4*Zeta[3] + 1080*nc^4*x^4*Zeta[3]))/(288*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*H[1, 1, x]*(10476 + 10012*nc^2 - 7436*nc^4 - 
        (11934*I)*Pi + (5718*I)*nc^2*Pi - (888*I)*nc^4*Pi + 1917*Pi^2 - 
        1626*nc^2*Pi^2 + 453*nc^4*Pi^2 + (1206*I)*Pi^3 - (450*I)*nc^2*Pi^3 + 
        (162*I)*nc^4*Pi^3 - 80352*x - 8972*nc^2*x + 19552*nc^4*x + 
        (73710*I)*Pi*x - (52926*I)*nc^2*Pi*x + (14448*I)*nc^4*Pi*x - 
        5616*Pi^2*x + 7338*nc^2*Pi^2*x - 2616*nc^4*Pi^2*x - (2412*I)*Pi^3*x + 
        (900*I)*nc^2*Pi^3*x - (324*I)*nc^4*Pi^3*x + 145692*x^2 - 
        26312*nc^2*x^2 - 12116*nc^4*x^2 - (143424*I)*Pi*x^2 + 
        (98400*I)*nc^2*Pi*x^2 - (25548*I)*nc^4*Pi*x^2 - 2241*Pi^2*x^2 - 
        4488*nc^2*Pi^2*x^2 + 2541*nc^4*Pi^2*x^2 - (1134*I)*Pi^3*x^2 - 
        (1314*I)*nc^2*Pi^3*x^2 + (162*I)*nc^4*Pi^3*x^2 - 96228*x^3 + 
        32076*nc^2*x^3 + (117612*I)*Pi*x^3 - (63180*I)*nc^2*Pi*x^3 + 
        (11988*I)*nc^4*Pi*x^3 + 12744*Pi^2*x^3 - 5328*nc^2*Pi^2*x^3 + 
        540*nc^4*Pi^2*x^3 + (4860*I)*Pi^3*x^3 + (1620*I)*nc^2*Pi^3*x^3 + 
        20412*x^4 - 6804*nc^2*x^4 - (35964*I)*Pi*x^4 + 
        (11988*I)*nc^2*Pi*x^4 - 6804*Pi^2*x^4 + 4104*nc^2*Pi^2*x^4 - 
        918*nc^4*Pi^2*x^4 - (2430*I)*Pi^3*x^4 - (810*I)*nc^2*Pi^3*x^4 - 
        4356*Zeta[3] - 1620*nc^2*Zeta[3] + 792*nc^4*Zeta[3] + 
        8712*x*Zeta[3] + 3240*nc^2*x*Zeta[3] - 1584*nc^4*x*Zeta[3] + 
        19404*x^2*Zeta[3] - 6156*nc^2*x^2*Zeta[3] + 4032*nc^4*x^2*Zeta[3] - 
        48600*x^3*Zeta[3] + 9720*nc^2*x^3*Zeta[3] - 6480*nc^4*x^3*Zeta[3] + 
        24300*x^4*Zeta[3] - 4860*nc^2*x^4*Zeta[3] + 3240*nc^4*x^4*Zeta[3]))/
      (864*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, x]*((104760*I)*Pi + (100120*I)*nc^2*Pi - (74360*I)*nc^4*Pi - 
        18990*Pi^2 - 25720*nc^2*Pi^2 + 19430*nc^4*Pi^2 - (2790*I)*Pi^3 + 
        (240*I)*nc^2*Pi^3 + (1590*I)*nc^4*Pi^3 + 1338*Pi^4 - 1170*nc^2*Pi^4 - 
        282*nc^4*Pi^4 + 95040*x + 30880*nc^2*x - 39200*nc^4*x - 
        (721440*I)*Pi*x - (94280*I)*nc^2*Pi*x + (179440*I)*nc^4*Pi*x - 
        8820*Pi^2*x + 115910*nc^2*Pi^2*x - 64210*nc^4*Pi^2*x - 
        (7380*I)*Pi^3*x + (7440*I)*nc^2*Pi^3*x - (1380*I)*nc^4*Pi^3*x - 
        2676*Pi^4*x + 2340*nc^2*Pi^4*x + 564*nc^4*Pi^4*x - 95040*x^2 - 
        30880*nc^2*x^2 + 39200*nc^4*x^2 + (1170720*I)*Pi*x^2 - 
        (190520*I)*nc^2*Pi*x^2 - (105080*I)*nc^4*Pi*x^2 + 266490*Pi^2*x^2 - 
        216190*nc^2*Pi^2*x^2 + 68000*nc^4*Pi^2*x^2 + (13500*I)*Pi^3*x^2 - 
        (22110*I)*nc^2*Pi^3*x^2 - (210*I)*nc^4*Pi^3*x^2 + 13623*Pi^4*x^2 - 
        3939*nc^2*Pi^4*x^2 + 1302*nc^4*Pi^4*x^2 - (554040*I)*Pi*x^3 + 
        (184680*I)*nc^2*Pi*x^3 - 440370*Pi^2*x^3 + 193230*nc^2*Pi^2*x^3 - 
        23220*nc^4*Pi^2*x^3 + (6480*I)*Pi^3*x^3 + (22680*I)*nc^2*Pi^3*x^3 - 
        22140*Pi^4*x^3 + 4500*nc^2*Pi^4*x^3 - 2970*nc^4*Pi^4*x^3 + 
        201690*Pi^2*x^4 - 67230*nc^2*Pi^2*x^4 - (15390*I)*Pi^3*x^4 - 
        (13230*I)*nc^2*Pi^3*x^4 + 11070*Pi^4*x^4 - 2250*nc^2*Pi^4*x^4 + 
        1485*nc^4*Pi^4*x^4 + 37800*Zeta[3] - 12780*nc^2*Zeta[3] - 
        5220*nc^4*Zeta[3] - (15480*I)*Pi*Zeta[3] + (9720*I)*nc^2*Pi*Zeta[3] - 
        (5040*I)*nc^4*Pi*Zeta[3] - 192600*x*Zeta[3] - 48960*nc^2*x*Zeta[3] + 
        46440*nc^4*x*Zeta[3] + (30960*I)*Pi*x*Zeta[3] - 
        (19440*I)*nc^2*Pi*x*Zeta[3] + (10080*I)*nc^4*Pi*x*Zeta[3] + 
        876780*x^2*Zeta[3] - 34200*nc^2*x^2*Zeta[3] - 
        73620*nc^4*x^2*Zeta[3] + (72000*I)*Pi*x^2*Zeta[3] - 
        (181440*I)*nc^2*Pi*x^2*Zeta[3] + (40320*I)*nc^4*Pi*x^2*Zeta[3] - 
        1315440*x^3*Zeta[3] + 224640*nc^2*x^3*Zeta[3] + 
        32400*nc^4*x^3*Zeta[3] - (97200*I)*Pi*x^3*Zeta[3] + 
        (356400*I)*nc^2*Pi*x^3*Zeta[3] - (97200*I)*nc^4*Pi*x^3*Zeta[3] + 
        626940*x^4*Zeta[3] - 98820*nc^2*x^4*Zeta[3] + (48600*I)*Pi*x^4*
         Zeta[3] - (178200*I)*nc^2*Pi*x^4*Zeta[3] + (48600*I)*nc^4*Pi*x^4*
         Zeta[3]))/(8640*nc^2*Pi*(-1 + x)^2*x^2) + 
     nf*((a^3*(-126 + (9*I)*Pi + 238*x - (42*I)*Pi*x + 12*Pi^2*x)*H[0, 0, x])/
        (54*nc*Pi*(-1 + x)^2*x) + (a^3*(-2 + nc^2)*(22*I - 7*Pi - (28*I)*x + 
          7*Pi*x)*H[0, 1, x])/(72*nc*(-1 + x)*x^2) + 
       (a^3*(6*I - (28*I)*x + 7*Pi*x)*H[1, 0, x])/(36*nc*(-1 + x)^2*x) + 
       (a^3*(-2 + nc^2)*(-112 + (33*I)*Pi - 12*Pi^2 + 238*x - (42*I)*Pi*x + 
          12*Pi^2*x)*H[1, 1, x])/(108*nc*Pi*(-1 + x)*x^2) + 
       (a^3*(7 - 18*x + I*Pi*x)*H[0, 0, 0, x])/(6*nc*Pi*(-1 + x)^2*x) - 
       ((I/12)*a^3*(-2 + nc^2)*H[0, 0, 1, x])/(nc*x^2) + 
       ((I/6)*a^3*H[0, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*H[0, 1, 1, x])/
        (36*nc*Pi*(-1 + x)*x^2) + (a^3*(3 - 14*x + (3*I)*Pi*x)*H[1, 0, 0, x])/
        (18*nc*Pi*(-1 + x)^2*x) - ((I/12)*a^3*(-2 + nc^2)*H[1, 0, 1, x])/
        (nc*x^2) + ((I/6)*a^3*H[1, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-11 + I*Pi + 18*x - I*Pi*x)*H[1, 1, 1, x])/
        (12*nc*Pi*(-1 + x)*x^2) + (7*a^3*H[0, 0, 0, 0, x])/
        (6*nc*Pi*(-1 + x)^2) + (a^3*(-2 + nc^2)*H[0, 0, 1, 1, x])/
        (12*nc*Pi*x^2) + (a^3*H[0, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[0, 1, 1, 1, x])/(4*nc*Pi*x^2) + 
       (a^3*H[1, 0, 0, 0, x])/(2*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[1, 0, 1, 1, x])/(12*nc*Pi*x^2) + 
       (a^3*H[1, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (7*a^3*(-2 + nc^2)*H[1, 1, 1, 1, x])/(12*nc*Pi*x^2) + 
       (a^3*H[0, x]*(308 - (84*I)*Pi + 24*Pi^2 - 308*x + (308*I)*Pi*x - 
          101*Pi^2*x - (12*I)*Pi^3*x - 36*x*Zeta[3]))/(108*nc*Pi*(-1 + x)^2*
         x) + (a^3*((3080*I)*nc^2*Pi - 980*nc^2*Pi^2 + (60*I)*Pi^3 - 
          (150*I)*nc^2*Pi^3 - (3080*I)*nc^2*Pi*x + 980*nc^2*Pi^2*x - 
          (280*I)*Pi^3*x + (150*I)*nc^2*Pi^3*x + 71*Pi^4*x - 360*Zeta[3] - 
          180*nc^2*Zeta[3] + 1680*x*Zeta[3] + 180*nc^2*x*Zeta[3]))/
        (2160*nc*Pi*(-1 + x)^2*x) + 
       (a^3*H[1, x]*((448*I)*Pi - (224*I)*nc^2*Pi - 154*Pi^2 + 77*nc^2*Pi^2 - 
          (30*I)*Pi^3 + (15*I)*nc^2*Pi^3 + 616*x - 308*nc^2*x - 
          (1064*I)*Pi*x + (532*I)*nc^2*Pi*x + 356*Pi^2*x - 178*nc^2*Pi^2*x + 
          (60*I)*Pi^3*x - (30*I)*nc^2*Pi^3*x - 616*x^2 + 308*nc^2*x^2 + 
          (616*I)*Pi*x^2 - (308*I)*nc^2*Pi*x^2 - 202*Pi^2*x^2 + 
          101*nc^2*Pi^2*x^2 - (24*I)*Pi^3*x^2 + (15*I)*nc^2*Pi^3*x^2 - 
          36*Zeta[3] + 18*nc^2*Zeta[3] + 72*x*Zeta[3] - 36*nc^2*x*Zeta[3] - 
          72*x^2*Zeta[3] + 18*nc^2*x^2*Zeta[3]))/(216*nc*Pi*(-1 + x)^2*
         x^2)) + (a^3*((-95040*I)*nc^2*Pi - (78400*I)*nc^4*Pi + 43200*Pi^2 - 
        7200*nc^2*Pi^2 + 31000*nc^4*Pi^2 + (38340*I)*Pi^3 + 
        (4920*I)*nc^2*Pi^3 + (2820*I)*nc^4*Pi^3 + 1830*Pi^4 - 
        2166*nc^2*Pi^4 - 564*nc^4*Pi^4 + (95040*I)*nc^2*Pi*x + 
        (78400*I)*nc^4*Pi*x + 160920*Pi^2*x + 16920*nc^2*Pi^2*x - 
        50440*nc^4*Pi^2*x - (269280*I)*Pi^3*x + (144140*I)*nc^2*Pi^3*x - 
        (2820*I)*nc^4*Pi^3*x - 47067*Pi^4*x - 7051*nc^2*Pi^4*x - 
        1548*nc^4*Pi^4*x - (10458*I)*Pi^5*x + (5526*I)*nc^2*Pi^5*x - 
        (2844*I)*nc^4*Pi^5*x - 408240*Pi^2*x^2 + 58320*nc^2*Pi^2*x^2 + 
        19440*nc^4*Pi^2*x^2 + (550800*I)*Pi^3*x^2 - (263520*I)*nc^2*Pi^3*
         x^2 + 94266*Pi^4*x^2 + 3822*nc^2*Pi^4*x^2 + 5940*nc^4*Pi^4*x^2 + 
        (25380*I)*Pi^5*x^2 - (13140*I)*nc^2*Pi^5*x^2 + 
        (5400*I)*nc^4*Pi^5*x^2 + 204120*Pi^2*x^3 - 68040*nc^2*Pi^2*x^3 - 
        (359640*I)*Pi^3*x^3 + (119880*I)*nc^2*Pi^3*x^3 - 46332*Pi^4*x^3 + 
        5040*nc^2*Pi^4*x^3 - 3366*nc^4*Pi^4*x^3 - (12690*I)*Pi^5*x^3 + 
        (6570*I)*nc^2*Pi^5*x^3 - (2700*I)*nc^4*Pi^5*x^3 + 77760*Zeta[3] - 
        19800*nc^2*Zeta[3] - 16920*nc^4*Zeta[3] + (112320*I)*Pi*Zeta[3] + 
        (27360*I)*nc^2*Pi*Zeta[3] - (10080*I)*nc^4*Pi*Zeta[3] - 
        3143880*x*Zeta[3] + 453840*nc^2*x*Zeta[3] + 55800*nc^4*x*Zeta[3] - 
        (1645920*I)*Pi*x*Zeta[3] + (499680*I)*nc^2*Pi*x*Zeta[3] - 
        (89280*I)*nc^4*Pi*x*Zeta[3] + 115200*Pi^2*x*Zeta[3] - 
        5760*nc^2*Pi^2*x*Zeta[3] + 12960*nc^4*Pi^2*x*Zeta[3] + 
        5598720*x^2*Zeta[3] - 1231200*nc^2*x^2*Zeta[3] - 
        38880*nc^4*x^2*Zeta[3] + (3071520*I)*Pi*x^2*Zeta[3] - 
        (1049760*I)*nc^2*Pi*x^2*Zeta[3] + (194400*I)*nc^4*Pi*x^2*Zeta[3] - 
        162000*Pi^2*x^2*Zeta[3] - 54000*nc^2*Pi^2*x^2*Zeta[3] - 
        2293920*x^3*Zeta[3] + 764640*nc^2*x^3*Zeta[3] - 
        (1632960*I)*Pi*x^3*Zeta[3] + (544320*I)*nc^2*Pi*x^3*Zeta[3] - 
        (110160*I)*nc^4*Pi*x^3*Zeta[3] + 81000*Pi^2*x^3*Zeta[3] + 
        27000*nc^2*Pi^2*x^3*Zeta[3] + 801360*x*Zeta[5] + 
        23760*nc^2*x*Zeta[5] + 51840*nc^4*x*Zeta[5] - 1555200*x^2*Zeta[5] - 
        129600*nc^4*x^2*Zeta[5] + 777600*x^3*Zeta[5] + 
        64800*nc^4*x^3*Zeta[5]))/(17280*nc^2*Pi*(-1 + x)^2*x)) + 
   ep^2*((a^3*(-9306 + 846*nc^2 + (3474*I)*Pi + (810*I)*nc^2*Pi - 8343*x - 
        6955*nc^2*x - (26091*I)*Pi*x - (3927*I)*nc^2*Pi*x + 1476*Pi^2*x + 
        648*nc^2*Pi^2*x + 23220*x^2 - 72*nc^2*x^2 + (41310*I)*Pi*x^2 + 
        (5670*I)*nc^2*Pi*x^2 - 3240*Pi^2*x^2 - 1080*nc^2*Pi^2*x^2 + 
        1377*x^3 + 3105*nc^2*x^3 - (21465*I)*Pi*x^3 - (2025*I)*nc^2*Pi*x^3 + 
        1620*Pi^2*x^3 + 540*nc^2*Pi^2*x^3)*H[0, 0, 0, 0, x])/
      (144*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-174*I)*Pi + (511*I)*nc^2*Pi - (245*I)*nc^4*Pi + 45*Pi^2 - 
        24*nc^2*Pi^2 + 3*nc^4*Pi^2 - 27*x + 9*nc^2*x + (1650*I)*Pi*x - 
        (3044*I)*nc^2*Pi*x + (1264*I)*nc^4*Pi*x - 90*Pi^2*x + 
        48*nc^2*Pi^2*x - 6*nc^4*Pi^2*x - 5310*x^2 + 1770*nc^2*x^2 - 
        (5886*I)*Pi*x^2 + (6367*I)*nc^2*Pi*x^2 - (2225*I)*nc^4*Pi*x^2 + 
        879*Pi^2*x^2 - 698*nc^2*Pi^2*x^2 + 201*nc^4*Pi^2*x^2 + 12312*x^3 - 
        4104*nc^2*x^3 + (8964*I)*Pi*x^3 - (7488*I)*nc^2*Pi*x^3 + 
        (2250*I)*nc^4*Pi*x^3 - 1530*Pi^2*x^3 + 1530*nc^2*Pi^2*x^3 - 
        510*nc^4*Pi^2*x^3 - 7614*x^4 + 2538*nc^2*x^4 - (3969*I)*Pi*x^4 + 
        (3159*I)*nc^2*Pi*x^4 - (918*I)*nc^4*Pi*x^4 + 765*Pi^2*x^4 - 
        765*nc^2*Pi^2*x^4 + 255*nc^4*Pi^2*x^4)*H[0, 0, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-108*I)*Pi + (36*I)*nc^2*Pi - 12*Pi^2 - 2*nc^2*Pi^2 - 27*x + 
        9*nc^2*x + (1206*I)*Pi*x + (366*I)*nc^2*Pi*x + 24*Pi^2*x + 
        4*nc^2*Pi^2*x - 5310*x^2 + 1770*nc^2*x^2 - (8940*I)*Pi*x^2 - 
        (1420*I)*nc^2*Pi*x^2 + 865*Pi^2*x^2 + 227*nc^2*Pi^2*x^2 + 12312*x^3 - 
        4104*nc^2*x^3 + (14796*I)*Pi*x^3 + (1548*I)*nc^2*Pi*x^3 - 
        1710*Pi^2*x^3 - 570*nc^2*Pi^2*x^3 - 7614*x^4 + 2538*nc^2*x^4 - 
        (7560*I)*Pi*x^4 - (540*I)*nc^2*Pi*x^4 + 855*Pi^2*x^4 + 
        285*nc^2*Pi^2*x^4)*H[0, 0, 1, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(4230 - 4013*nc^2 + 1273*nc^4 - (792*I)*Pi + (1668*I)*nc^2*Pi - 
        (762*I)*nc^4*Pi + 315*Pi^2 - 198*nc^2*Pi^2 + 42*nc^4*Pi^2 - 26397*x + 
        27685*nc^2*x - 9302*nc^4*x + (5922*I)*Pi*x - (9474*I)*nc^2*Pi*x + 
        (3828*I)*nc^4*Pi*x - 630*Pi^2*x + 396*nc^2*Pi^2*x - 84*nc^4*Pi^2*x + 
        52704*x^2 - 47207*nc^2*x^2 + 14761*nc^4*x^2 - (20349*I)*Pi*x^2 + 
        (20271*I)*nc^2*Pi*x^2 - (6810*I)*nc^4*Pi*x^2 + 2322*Pi^2*x^2 - 
        1965*nc^2*Pi^2*x^2 + 591*nc^4*Pi^2*x^2 - 42093*x^3 + 31419*nc^2*x^3 - 
        8694*nc^4*x^3 + (29970*I)*Pi*x^3 - (23490*I)*nc^2*Pi*x^3 + 
        (6750*I)*nc^4*Pi*x^3 - 4050*Pi^2*x^3 + 4050*nc^2*Pi^2*x^3 - 
        1350*nc^4*Pi^2*x^3 + 4941*x^4 - 5211*nc^2*x^4 + 1782*nc^4*x^4 - 
        (13122*I)*Pi*x^4 + (9882*I)*nc^2*Pi*x^4 - (2754*I)*nc^4*Pi*x^4 + 
        2025*Pi^2*x^4 - 2025*nc^2*Pi^2*x^4 + 675*nc^4*Pi^2*x^4)*
       H[0, 0, 1, 1, x])/(144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((972*I)*Pi - (324*I)*nc^2*Pi + 90*Pi^2 + 24*nc^2*Pi^2 - 5625*x - 
        885*nc^2*x - (522*I)*Pi*x + (2718*I)*nc^2*Pi*x - 180*Pi^2*x - 
        48*nc^2*Pi^2*x + 31608*x^2 - 9160*nc^2*x^2 - (24237*I)*Pi*x^2 - 
        (7185*I)*nc^2*Pi*x^2 + 3927*Pi^2*x^2 + 1077*nc^2*Pi^2*x^2 - 
        61182*x^3 + 20070*nc^2*x^3 + (44712*I)*Pi*x^3 + 
        (8100*I)*nc^2*Pi*x^3 - 7290*Pi^2*x^3 - 2430*nc^2*Pi^2*x^3 + 
        42120*x^4 - 10476*nc^2*x^4 - (22599*I)*Pi*x^4 - 
        (3483*I)*nc^2*Pi*x^4 + 3645*Pi^2*x^4 + 1215*nc^2*Pi^2*x^4)*
       H[0, 1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(387 - 129*nc^2 - (240*I)*Pi + (496*I)*nc^2*Pi - (224*I)*nc^4*Pi - 
        17*Pi^2 - 19*nc^2*Pi^2 + 9*nc^4*Pi^2 - 2457*x + 819*nc^2*x + 
        (1908*I)*Pi*x - (2912*I)*nc^2*Pi*x + (1150*I)*nc^4*Pi*x + 34*Pi^2*x + 
        38*nc^2*Pi^2*x - 18*nc^4*Pi^2*x + 8640*x^2 - 2880*nc^2*x^2 - 
        (3810*I)*Pi*x^2 + (4846*I)*nc^2*Pi*x^2 - (1808*I)*nc^4*Pi*x^2 + 
        616*Pi^2*x^2 - 488*nc^2*Pi^2*x^2 + 138*nc^4*Pi^2*x^2 - 13230*x^3 + 
        4410*nc^2*x^3 + (3726*I)*Pi*x^3 - (4482*I)*nc^2*Pi*x^3 + 
        (1620*I)*nc^4*Pi*x^3 - 1170*Pi^2*x^3 + 1170*nc^2*Pi^2*x^3 - 
        390*nc^4*Pi^2*x^3 + 7749*x^4 - 2583*nc^2*x^4 - (1161*I)*Pi*x^4 + 
        (1611*I)*nc^2*Pi*x^4 - (612*I)*nc^4*Pi*x^4 + 585*Pi^2*x^4 - 
        585*nc^2*Pi^2*x^4 + 195*nc^4*Pi^2*x^4)*H[0, 1, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(387 - 129*nc^2 + (312*I)*Pi - (156*I)*nc^2*Pi - 204*Pi^2 + 
        110*nc^2*Pi^2 - 2457*x + 819*nc^2*x - (102*I)*Pi*x + 
        (1038*I)*nc^2*Pi*x + 408*Pi^2*x - 220*nc^2*Pi^2*x + 8640*x^2 - 
        2880*nc^2*x^2 - (8574*I)*Pi*x^2 - (2374*I)*nc^2*Pi*x^2 + 
        1247*Pi^2*x^2 + 495*nc^2*Pi^2*x^2 - 13230*x^3 + 4410*nc^2*x^3 + 
        (15930*I)*Pi*x^3 + (2358*I)*nc^2*Pi*x^3 - 2880*Pi^2*x^3 - 
        960*nc^2*Pi^2*x^3 + 7749*x^4 - 2583*nc^2*x^4 - (7938*I)*Pi*x^4 - 
        (1026*I)*nc^2*Pi*x^4 + 1440*Pi^2*x^4 + 480*nc^2*Pi^2*x^4)*
       H[0, 1, 1, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(3786 - 2426*nc^2 + 562*nc^4 - (264*I)*Pi + (466*I)*nc^2*Pi - 
        (212*I)*nc^4*Pi + 183*Pi^2 - 111*nc^2*Pi^2 + 23*nc^4*Pi^2 - 22548*x + 
        17230*nc^2*x - 4802*nc^4*x + (1956*I)*Pi*x - (2720*I)*nc^2*Pi*x + 
        (1078*I)*nc^4*Pi*x - 366*Pi^2*x + 222*nc^2*Pi^2*x - 46*nc^4*Pi^2*x + 
        48723*x^2 - 32063*nc^2*x^2 + 7876*nc^4*x^2 - (4689*I)*Pi*x^2 + 
        (5269*I)*nc^2*Pi*x^2 - (1874*I)*nc^4*Pi*x^2 + 543*Pi^2*x^2 - 
        453*nc^2*Pi^2*x^2 + 134*nc^4*Pi^2*x^2 - 48753*x^3 + 24711*nc^2*x^3 - 
        4230*nc^4*x^3 + (4752*I)*Pi*x^3 - (4824*I)*nc^2*Pi*x^3 + 
        (1620*I)*nc^4*Pi*x^3 - 810*Pi^2*x^3 + 810*nc^2*Pi^2*x^3 - 
        270*nc^4*Pi^2*x^3 + 18792*x^4 - 7452*nc^2*x^4 + 594*nc^4*x^4 - 
        (1566*I)*Pi*x^4 + (1746*I)*nc^2*Pi*x^4 - (612*I)*nc^4*Pi*x^4 + 
        405*Pi^2*x^4 - 405*nc^2*Pi^2*x^4 + 135*nc^4*Pi^2*x^4)*
       H[0, 1, 1, 1, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((189*I)*Pi - (63*I)*nc^2*Pi - 45*Pi^2 - 33*nc^2*Pi^2 - 3447*x - 
        63*nc^2*x - (618*I)*Pi*x + (714*I)*nc^2*Pi*x + 90*Pi^2*x + 
        66*nc^2*Pi^2*x + 14376*x^2 - 7432*nc^2*x^2 - (333*I)*Pi*x^2 - 
        (1345*I)*nc^2*Pi*x^2 + 495*Pi^2*x^2 + 95*nc^2*Pi^2*x^2 - 26415*x^3 + 
        12513*nc^2*x^3 + (1512*I)*Pi*x^3 + (1152*I)*nc^2*Pi*x^3 - 
        810*Pi^2*x^3 - 270*nc^2*Pi^2*x^3 + 18792*x^4 - 5076*nc^2*x^4 - 
        (1566*I)*Pi*x^4 - (702*I)*nc^2*Pi*x^4 + 405*Pi^2*x^4 + 
        135*nc^2*Pi^2*x^4)*H[1, 0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1089 - 363*nc^2 - (276*I)*Pi + (352*I)*nc^2*Pi - (134*I)*nc^4*Pi + 
        235*Pi^2 - 43*nc^2*Pi^2 - 27*nc^4*Pi^2 - 6129*x + 2043*nc^2*x + 
        (1596*I)*Pi*x - (1772*I)*nc^2*Pi*x + (604*I)*nc^4*Pi*x - 470*Pi^2*x + 
        86*nc^2*Pi^2*x + 54*nc^4*Pi^2*x + 15444*x^2 - 5148*nc^2*x^2 - 
        (9084*I)*Pi*x^2 + (7456*I)*nc^2*Pi*x^2 - (2186*I)*nc^4*Pi*x^2 + 
        1471*Pi^2*x^2 - 1457*nc^2*Pi^2*x^2 + 474*nc^4*Pi^2*x^2 - 17766*x^3 + 
        5922*nc^2*x^3 + (15822*I)*Pi*x^3 - (12294*I)*nc^2*Pi*x^3 + 
        (3510*I)*nc^4*Pi*x^3 - 2880*Pi^2*x^3 + 2880*nc^2*Pi^2*x^3 - 
        960*nc^4*Pi^2*x^3 + 7749*x^4 - 2583*nc^2*x^4 - (7938*I)*Pi*x^4 + 
        (6318*I)*nc^2*Pi*x^4 - (1836*I)*nc^4*Pi*x^4 + 1440*Pi^2*x^4 - 
        1440*nc^2*Pi^2*x^4 + 480*nc^4*Pi^2*x^4)*H[1, 0, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1089 - 363*nc^2 - (153*I)*Pi + (207*I)*nc^2*Pi + 48*Pi^2 - 
        148*nc^2*Pi^2 - 6129*x + 2043*nc^2*x - (150*I)*Pi*x + 
        (270*I)*nc^2*Pi*x - 96*Pi^2*x + 296*nc^2*Pi^2*x + 15444*x^2 - 
        5148*nc^2*x^2 - (78*I)*Pi*x^2 - (1294*I)*nc^2*Pi*x^2 + 536*Pi^2*x^2 + 
        84*nc^2*Pi^2*x^2 - 17766*x^3 + 5922*nc^2*x^3 + (918*I)*Pi*x^3 + 
        (1350*I)*nc^2*Pi*x^3 - 1170*Pi^2*x^3 - 390*nc^2*Pi^2*x^3 + 7749*x^4 - 
        2583*nc^2*x^4 - (1161*I)*Pi*x^4 - (837*I)*nc^2*Pi*x^4 + 
        585*Pi^2*x^4 + 195*nc^2*Pi^2*x^4)*H[1, 0, 1, 0, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(8145 - 4877*nc^2 + 1030*nc^4 - (594*I)*Pi + (660*I)*nc^2*Pi - 
        (276*I)*nc^4*Pi + 600*Pi^2 - 204*nc^2*Pi^2 - 15*nc^4*Pi^2 - 46629*x + 
        29845*nc^2*x - 6980*nc^4*x + (3816*I)*Pi*x - (3948*I)*nc^2*Pi*x + 
        (1398*I)*nc^4*Pi*x - 1200*Pi^2*x + 408*nc^2*Pi^2*x + 30*nc^4*Pi^2*x + 
        103662*x^2 - 57062*nc^2*x^2 + 11134*nc^4*x^2 - (25335*I)*Pi*x^2 + 
        (20703*I)*nc^2*Pi*x^2 - (6144*I)*nc^4*Pi*x^2 + 4335*Pi^2*x^2 - 
        3933*nc^2*Pi^2*x^2 + 1227*nc^4*Pi^2*x^2 - 107298*x^3 + 
        49698*nc^2*x^3 - 6966*nc^4*x^3 + (45684*I)*Pi*x^3 - 
        (36288*I)*nc^2*Pi*x^3 + (10530*I)*nc^4*Pi*x^3 - 7290*Pi^2*x^3 + 
        7290*nc^2*Pi^2*x^3 - 2430*nc^4*Pi^2*x^3 + 42120*x^4 - 
        17604*nc^2*x^4 + 1782*nc^4*x^4 - (22599*I)*Pi*x^4 + 
        (18549*I)*nc^2*Pi*x^4 - (5508*I)*nc^4*Pi*x^4 + 3645*Pi^2*x^4 - 
        3645*nc^2*Pi^2*x^4 + 1215*nc^4*Pi^2*x^4)*H[1, 0, 1, 1, x])/
      (144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-5319 + 1629*nc^2 + (477*I)*Pi + (153*I)*nc^2*Pi - 18*Pi^2 - 
        246*nc^2*Pi^2 + 26928*x - 11604*nc^2*x - (1350*I)*Pi*x + 
        (1782*I)*nc^2*Pi*x + 36*Pi^2*x + 492*nc^2*Pi^2*x - 45333*x^2 + 
        13619*nc^2*x^2 - (10755*I)*Pi*x^2 - (2847*I)*nc^2*Pi*x^2 + 
        2214*Pi^2*x^2 + 426*nc^2*Pi^2*x^2 + 22329*x^3 - 4311*nc^2*x^3 + 
        (22518*I)*Pi*x^3 + (1026*I)*nc^2*Pi*x^3 - 4050*Pi^2*x^3 - 
        1350*nc^2*Pi^2*x^3 + 4941*x^4 + 1917*nc^2*x^4 - (13122*I)*Pi*x^4 - 
        (1134*I)*nc^2*Pi*x^4 + 2025*Pi^2*x^4 + 675*nc^2*Pi^2*x^4)*
       H[1, 1, 0, 0, x])/(144*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-639 + 213*nc^2 - (438*I)*Pi + (316*I)*nc^2*Pi - (92*I)*nc^4*Pi + 
        230*Pi^2 - 80*nc^2*Pi^2 - 7*nc^4*Pi^2 + 4167*x - 1389*nc^2*x + 
        (2622*I)*Pi*x - (1730*I)*nc^2*Pi*x + (424*I)*nc^4*Pi*x - 460*Pi^2*x + 
        160*nc^2*Pi^2*x + 14*nc^4*Pi^2*x - 14058*x^2 + 4686*nc^2*x^2 - 
        (10176*I)*Pi*x^2 + (6778*I)*nc^2*Pi*x^2 - (1682*I)*nc^4*Pi*x^2 + 
        1073*Pi^2*x^2 - 925*nc^2*Pi^2*x^2 + 275*nc^4*Pi^2*x^2 + 18144*x^3 - 
        6048*nc^2*x^3 + (15444*I)*Pi*x^3 - (10908*I)*nc^2*Pi*x^3 + 
        (2880*I)*nc^4*Pi*x^3 - 1710*Pi^2*x^3 + 1710*nc^2*Pi^2*x^3 - 
        570*nc^4*Pi^2*x^3 - 7614*x^4 + 2538*nc^2*x^4 - (7560*I)*Pi*x^4 + 
        (5580*I)*nc^2*Pi*x^4 - (1530*I)*nc^4*Pi*x^4 + 855*Pi^2*x^4 - 
        855*nc^2*Pi^2*x^4 + 285*nc^4*Pi^2*x^4)*H[1, 1, 0, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-639 + 213*nc^2 + (9*I)*Pi + (153*I)*nc^2*Pi + 69*Pi^2 - 
        137*nc^2*Pi^2 + 4167*x - 1389*nc^2*x - (222*I)*Pi*x + 
        (402*I)*nc^2*Pi*x - 138*Pi^2*x + 274*nc^2*Pi^2*x - 14058*x^2 + 
        4686*nc^2*x^2 - (3348*I)*Pi*x^2 - (940*I)*nc^2*Pi*x^2 + 
        843*Pi^2*x^2 + 115*nc^2*Pi^2*x^2 + 18144*x^3 - 6048*nc^2*x^3 + 
        (6912*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3 - 1530*Pi^2*x^3 - 
        510*nc^2*Pi^2*x^3 - 7614*x^4 + 2538*nc^2*x^4 - (3969*I)*Pi*x^4 - 
        (513*I)*nc^2*Pi*x^4 + 765*Pi^2*x^4 + 255*nc^2*Pi^2*x^4)*
       H[1, 1, 1, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-8388 + 2396*nc^2 + 260*nc^4 + (684*I)*Pi - (102*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi - 144*Pi^2 + 180*nc^2*Pi^2 - 54*nc^4*Pi^2 + 40716*x - 
        29486*nc^2*x + 8020*nc^4*x - (4770*I)*Pi*x + (2100*I)*nc^2*Pi*x - 
        (384*I)*nc^4*Pi*x + 144*Pi^2*x - 180*nc^2*Pi^2*x + 54*nc^4*Pi^2*x - 
        27351*x^2 + 27477*nc^2*x^2 - 9180*nc^4*x^2 + (23085*I)*Pi*x^2 - 
        (15795*I)*nc^2*Pi*x^2 + (4050*I)*nc^4*Pi*x^2 - 1620*Pi^2*x^2 + 
        1620*nc^2*Pi^2*x^2 - 540*nc^4*Pi^2*x^2 + 1377*x^3 - 4023*nc^2*x^3 + 
        1782*nc^4*x^3 - (21465*I)*Pi*x^3 + (16335*I)*nc^2*Pi*x^3 - 
        (4590*I)*nc^4*Pi*x^3 + 1620*Pi^2*x^3 - 1620*nc^2*Pi^2*x^3 + 
        540*nc^4*Pi^2*x^3)*H[1, 1, 1, 1, x])/(144*nc^2*Pi*(-1 + x)*x^2) + 
     (a^3*(516 + 124*nc^2 - 1869*x - 361*nc^2*x + (781*I)*Pi*x + 
        (219*I)*nc^2*Pi*x + 2046*x^2 + 614*nc^2*x^2 - (1530*I)*Pi*x^2 - 
        (510*I)*nc^2*Pi*x^2 - 1071*x^3 - 357*nc^2*x^3 + (765*I)*Pi*x^3 + 
        (255*I)*nc^2*Pi*x^3)*H[0, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-10*I)*Pi + (8*I)*nc^2*Pi - (2*I)*nc^4*Pi + 54*x - 18*nc^2*x + 
        (20*I)*Pi*x - (16*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 429*x^2 - 
        143*nc^2*x^2 - (586*I)*Pi*x^2 + (536*I)*nc^2*Pi*x^2 - 
        (170*I)*nc^4*Pi*x^2 - 1266*x^3 + 422*nc^2*x^3 + (1260*I)*Pi*x^3 - 
        (1260*I)*nc^2*Pi*x^3 + (420*I)*nc^4*Pi*x^3 + 855*x^4 - 285*nc^2*x^4 - 
        (630*I)*Pi*x^4 + (630*I)*nc^2*Pi*x^4 - (210*I)*nc^4*Pi*x^4)*
       H[0, 0, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-12*I)*Pi + (4*I)*nc^2*Pi + 54*x - 18*nc^2*x + (24*I)*Pi*x - 
        (8*I)*nc^2*Pi*x + 429*x^2 - 143*nc^2*x^2 + (1386*I)*Pi*x^2 + 
        (438*I)*nc^2*Pi*x^2 - 1266*x^3 + 422*nc^2*x^3 - (3060*I)*Pi*x^3 - 
        (1020*I)*nc^2*Pi*x^3 + 855*x^4 - 285*nc^2*x^4 + (1530*I)*Pi*x^4 + 
        (510*I)*nc^2*Pi*x^4)*H[0, 0, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(174 - 511*nc^2 + 245*nc^4 - (54*I)*Pi + (54*I)*nc^2*Pi - 
        (18*I)*nc^4*Pi - 1668*x + 3050*nc^2*x - 1264*nc^4*x + (108*I)*Pi*x - 
        (108*I)*nc^2*Pi*x + (36*I)*nc^4*Pi*x + 6111*x^2 - 6442*nc^2*x^2 + 
        2225*nc^4*x^2 - (1890*I)*Pi*x^2 + (1710*I)*nc^2*Pi*x^2 - 
        (540*I)*nc^4*Pi*x^2 - 9630*x^3 + 7710*nc^2*x^3 - 2250*nc^4*x^3 + 
        (3780*I)*Pi*x^3 - (3780*I)*nc^2*Pi*x^3 + (1260*I)*nc^4*Pi*x^3 + 
        4644*x^4 - 3384*nc^2*x^4 + 918*nc^4*x^4 - (1890*I)*Pi*x^4 + 
        (1890*I)*nc^2*Pi*x^4 - (630*I)*nc^4*Pi*x^4)*H[0, 0, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((108*I)*Pi - (36*I)*nc^2*Pi + 990*x + 438*nc^2*x - (216*I)*Pi*x + 
        (72*I)*nc^2*Pi*x - 9381*x^2 - 1273*nc^2*x^2 + (5550*I)*Pi*x^2 + 
        (1554*I)*nc^2*Pi*x^2 + 16290*x^3 + 1050*nc^2*x^3 - (11340*I)*Pi*x^3 - 
        (3780*I)*nc^2*Pi*x^3 - 8775*x^4 - 135*nc^2*x^4 + (5670*I)*Pi*x^4 + 
        (1890*I)*nc^2*Pi*x^4)*H[0, 0, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(36 - 12*nc^2 - (20*I)*Pi + (12*I)*nc^2*Pi - 
        (2*I)*nc^4*Pi - 132*x + 44*nc^2*x + (40*I)*Pi*x - (24*I)*nc^2*Pi*x + 
        (4*I)*nc^4*Pi*x - 501*x^2 + 167*nc^2*x^2 - (458*I)*Pi*x^2 + 
        (434*I)*nc^2*Pi*x^2 - (140*I)*nc^4*Pi*x^2 + 1542*x^3 - 514*nc^2*x^3 + 
        (1080*I)*Pi*x^3 - (1080*I)*nc^2*Pi*x^3 + (360*I)*nc^4*Pi*x^3 - 
        1035*x^4 + 345*nc^2*x^4 - (540*I)*Pi*x^4 + (540*I)*nc^2*Pi*x^4 - 
        (180*I)*nc^4*Pi*x^4)*H[0, 0, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(36 - 12*nc^2 + (24*I)*Pi - (20*I)*nc^2*Pi - 132*x + 
        44*nc^2*x - (48*I)*Pi*x + (40*I)*nc^2*Pi*x - 501*x^2 + 167*nc^2*x^2 + 
        (1746*I)*Pi*x^2 + (510*I)*nc^2*Pi*x^2 + 1542*x^3 - 514*nc^2*x^3 - 
        (3780*I)*Pi*x^3 - (1260*I)*nc^2*Pi*x^3 - 1035*x^4 + 345*nc^2*x^4 + 
        (1890*I)*Pi*x^4 + (630*I)*nc^2*Pi*x^4)*H[0, 0, 1, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(216 - 354*nc^2 + 152*nc^4 - (16*I)*Pi + (20*I)*nc^2*Pi - 
        (8*I)*nc^4*Pi - 1422*x + 2026*nc^2*x - 788*nc^4*x + (32*I)*Pi*x - 
        (40*I)*nc^2*Pi*x + (16*I)*nc^4*Pi*x + 3394*x^2 - 3828*nc^2*x^2 + 
        1360*nc^4*x^2 - (490*I)*Pi*x^2 + (490*I)*nc^2*Pi*x^2 - 
        (164*I)*nc^4*Pi*x^2 - 3720*x^3 + 3820*nc^2*x^3 - 1290*nc^4*x^3 + 
        (1080*I)*Pi*x^3 - (1080*I)*nc^2*Pi*x^3 + (360*I)*nc^4*Pi*x^3 + 
        1035*x^4 - 1365*nc^2*x^4 + 510*nc^4*x^4 - (540*I)*Pi*x^4 + 
        (540*I)*nc^2*Pi*x^4 - (180*I)*nc^4*Pi*x^4)*H[0, 0, 1, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*((-96*I)*Pi + (32*I)*nc^2*Pi + 638*x + 238*nc^2*x + (192*I)*Pi*x - 
        (64*I)*nc^2*Pi*x - 5269*x^2 - 489*nc^2*x^2 + (994*I)*Pi*x^2 + 
        (342*I)*nc^2*Pi*x^2 + 8844*x^3 + 280*nc^2*x^3 - (2160*I)*Pi*x^3 - 
        (720*I)*nc^2*Pi*x^3 - 4833*x^4 - 21*nc^2*x^4 + (1080*I)*Pi*x^4 + 
        (360*I)*nc^2*Pi*x^4)*H[0, 1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(-54 + 18*nc^2 - (19*I)*Pi - I*nc^2*Pi + (5*I)*nc^4*Pi + 
        222*x - 74*nc^2*x + (38*I)*Pi*x + (2*I)*nc^2*Pi*x - 
        (10*I)*nc^4*Pi*x - 399*x^2 + 133*nc^2*x^2 - (181*I)*Pi*x^2 + 
        (83*I)*nc^2*Pi*x^2 - (10*I)*nc^4*Pi*x^2 + 474*x^3 - 158*nc^2*x^3 + 
        (270*I)*Pi*x^3 - (270*I)*nc^2*Pi*x^3 + (90*I)*nc^4*Pi*x^3 - 315*x^4 + 
        105*nc^2*x^4 - (135*I)*Pi*x^4 + (135*I)*nc^2*Pi*x^4 - 
        (45*I)*nc^4*Pi*x^4)*H[0, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-54 + 18*nc^2 - (60*I)*Pi + (38*I)*nc^2*Pi + 222*x - 74*nc^2*x + 
        (120*I)*Pi*x - (76*I)*nc^2*Pi*x - 399*x^2 + 133*nc^2*x^2 + 
        (437*I)*Pi*x^2 + (195*I)*nc^2*Pi*x^2 + 474*x^3 - 158*nc^2*x^3 - 
        (1080*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 - 315*x^4 + 105*nc^2*x^4 + 
        (540*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4)*H[0, 1, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(132 - 460*nc^2 + 224*nc^4 - (114*I)*Pi + (6*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi - 1440*x + 2756*nc^2*x - 1150*nc^4*x + (228*I)*Pi*x - 
        (12*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x + 3684*x^2 - 4804*nc^2*x^2 + 
        1808*nc^4*x^2 - (1158*I)*Pi*x^2 + (678*I)*nc^2*Pi*x^2 - 
        (144*I)*nc^4*Pi*x^2 - 4230*x^3 + 4650*nc^2*x^3 - 1620*nc^4*x^3 + 
        (1620*I)*Pi*x^3 - (1620*I)*nc^2*Pi*x^3 + (540*I)*nc^4*Pi*x^3 + 
        1161*x^4 - 1611*nc^2*x^4 + 612*nc^4*x^4 - (810*I)*Pi*x^4 + 
        (810*I)*nc^2*Pi*x^4 - (270*I)*nc^4*Pi*x^4)*H[0, 1, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(420 - 192*nc^2 - (72*I)*Pi + (96*I)*nc^2*Pi - 642*x + 
        1218*nc^2*x + (144*I)*Pi*x - (192*I)*nc^2*Pi*x - 7503*x^2 - 
        2731*nc^2*x^2 + (3990*I)*Pi*x^2 + (1386*I)*nc^2*Pi*x^2 + 14778*x^3 + 
        2742*nc^2*x^3 - (8640*I)*Pi*x^3 - (2880*I)*nc^2*Pi*x^3 - 7398*x^4 - 
        1206*nc^2*x^4 + (4320*I)*Pi*x^4 + (1440*I)*nc^2*Pi*x^4)*
       H[0, 1, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(108 - 36*nc^2 - (12*I)*nc^2*Pi + (8*I)*nc^4*Pi - 468*x + 
        156*nc^2*x + (24*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x + 1113*x^2 - 
        371*nc^2*x^2 - (222*I)*Pi*x^2 + (86*I)*nc^2*Pi*x^2 - 
        (4*I)*nc^4*Pi*x^2 - 1500*x^3 + 500*nc^2*x^3 + (360*I)*Pi*x^3 - 
        (360*I)*nc^2*Pi*x^3 + (120*I)*nc^4*Pi*x^3 + 810*x^4 - 270*nc^2*x^4 - 
        (180*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4 - (60*I)*nc^4*Pi*x^4)*
       H[0, 1, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(108 - 36*nc^2 - (48*I)*Pi + (52*I)*nc^2*Pi - 468*x + 156*nc^2*x + 
        (96*I)*Pi*x - (104*I)*nc^2*Pi*x + 1113*x^2 - 371*nc^2*x^2 + 
        (1258*I)*Pi*x^2 + (482*I)*nc^2*Pi*x^2 - 1500*x^3 + 500*nc^2*x^3 - 
        (2880*I)*Pi*x^3 - (960*I)*nc^2*Pi*x^3 + 810*x^4 - 270*nc^2*x^4 + 
        (1440*I)*Pi*x^4 + (480*I)*nc^2*Pi*x^4)*H[0, 1, 1, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(870 - 797*nc^2 + 274*nc^4 + (36*I)*Pi - (18*I)*nc^2*Pi - 4686*x + 
        4420*nc^2*x - 1463*nc^4*x - (72*I)*Pi*x + (36*I)*nc^2*Pi*x + 
        10584*x^2 - 8255*nc^2*x^2 + 2377*nc^4*x^2 - (333*I)*Pi*x^2 + 
        (285*I)*nc^2*Pi*x^2 - (90*I)*nc^4*Pi*x^2 - 11844*x^3 + 
        7548*nc^2*x^3 - 1800*nc^4*x^3 + (540*I)*Pi*x^3 - 
        (540*I)*nc^2*Pi*x^3 + (180*I)*nc^4*Pi*x^3 + 5076*x^4 - 
        2916*nc^2*x^4 + 612*nc^4*x^4 - (270*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4 - 
        (90*I)*nc^4*Pi*x^4)*H[0, 1, 1, 1, 1, x])/(24*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*((99*I)*Pi - (33*I)*nc^2*Pi + 1086*x + 288*nc^2*x - 
        (198*I)*Pi*x + (66*I)*nc^2*Pi*x - 5832*x^2 + 592*nc^2*x^2 + 
        (405*I)*Pi*x^2 + (57*I)*nc^2*Pi*x^2 + 8460*x^3 - 1524*nc^2*x^3 - 
        (540*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3 - 5076*x^4 + 468*nc^2*x^4 + 
        (270*I)*Pi*x^4 + (90*I)*nc^2*Pi*x^4)*H[1, 0, 0, 0, 0, x])/
      (24*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-63 + 21*nc^2 - (26*I)*Pi - (46*I)*nc^2*Pi + (34*I)*nc^4*Pi + 
        498*x - 166*nc^2*x + (52*I)*Pi*x + (92*I)*nc^2*Pi*x - 
        (68*I)*nc^4*Pi*x - 1473*x^2 + 491*nc^2*x^2 - (1418*I)*Pi*x^2 + 
        (1414*I)*nc^2*Pi*x^2 - (464*I)*nc^4*Pi*x^2 + 1740*x^3 - 
        580*nc^2*x^3 + (2880*I)*Pi*x^3 - (2880*I)*nc^2*Pi*x^3 + 
        (960*I)*nc^4*Pi*x^3 - 810*x^4 + 270*nc^2*x^4 - (1440*I)*Pi*x^4 + 
        (1440*I)*nc^2*Pi*x^4 - (480*I)*nc^4*Pi*x^4)*H[1, 0, 0, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-63 + 21*nc^2 + (42*I)*Pi - (110*I)*nc^2*Pi + 498*x - 166*nc^2*x - 
        (84*I)*Pi*x + (220*I)*nc^2*Pi*x - 1473*x^2 + 491*nc^2*x^2 + 
        (174*I)*Pi*x^2 - (58*I)*nc^2*Pi*x^2 + 1740*x^3 - 580*nc^2*x^3 - 
        (360*I)*Pi*x^3 - (120*I)*nc^2*Pi*x^3 - 810*x^4 + 270*nc^2*x^4 + 
        (180*I)*Pi*x^4 + (60*I)*nc^2*Pi*x^4)*H[1, 0, 0, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(249 - 343*nc^2 + 134*nc^4 - (78*I)*Pi - (126*I)*nc^2*Pi + 
        (90*I)*nc^4*Pi - 1290*x + 1670*nc^2*x - 604*nc^4*x + (156*I)*Pi*x + 
        (252*I)*nc^2*Pi*x - (180*I)*nc^4*Pi*x + 8229*x^2 - 7171*nc^2*x^2 + 
        2186*nc^4*x^2 - (4326*I)*Pi*x^2 + (4242*I)*nc^2*Pi*x^2 - 
        (1386*I)*nc^4*Pi*x^2 - 14814*x^3 + 11958*nc^2*x^3 - 3510*nc^4*x^3 + 
        (8640*I)*Pi*x^3 - (8640*I)*nc^2*Pi*x^3 + (2880*I)*nc^4*Pi*x^3 + 
        7398*x^4 - 6138*nc^2*x^4 + 1836*nc^4*x^4 - (4320*I)*Pi*x^4 + 
        (4320*I)*nc^2*Pi*x^4 - (1440*I)*nc^4*Pi*x^4)*H[1, 0, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(117 + 117*nc^2 + (234*I)*Pi - (294*I)*nc^2*Pi - 1446*x + 
        702*nc^2*x - (468*I)*Pi*x + (588*I)*nc^2*Pi*x + 1560*x^2 - 
        1840*nc^2*x^2 + (1110*I)*Pi*x^2 - (90*I)*nc^2*Pi*x^2 + 414*x^3 + 
        1518*nc^2*x^3 - (1620*I)*Pi*x^3 - (540*I)*nc^2*Pi*x^3 - 1161*x^4 - 
        837*nc^2*x^4 + (810*I)*Pi*x^4 + (270*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(72 - 24*nc^2 - (37*I)*Pi - (5*I)*nc^2*Pi + (12*I)*nc^4*Pi - 
        414*x + 138*nc^2*x + (74*I)*Pi*x + (10*I)*nc^2*Pi*x - 
        (24*I)*nc^4*Pi*x + 867*x^2 - 289*nc^2*x^2 - (517*I)*Pi*x^2 + 
        (533*I)*nc^2*Pi*x^2 - (177*I)*nc^4*Pi*x^2 - 786*x^3 + 262*nc^2*x^3 + 
        (1080*I)*Pi*x^3 - (1080*I)*nc^2*Pi*x^3 + (360*I)*nc^4*Pi*x^3 + 
        315*x^4 - 105*nc^2*x^4 - (540*I)*Pi*x^4 + (540*I)*nc^2*Pi*x^4 - 
        (180*I)*nc^4*Pi*x^4)*H[1, 0, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)^2*
       x^2) + (a^3*(72 - 24*nc^2 + (27*I)*Pi - (69*I)*nc^2*Pi - 414*x + 
        138*nc^2*x - (54*I)*Pi*x + (138*I)*nc^2*Pi*x + 867*x^2 - 
        289*nc^2*x^2 + (149*I)*Pi*x^2 - (35*I)*nc^2*Pi*x^2 - 786*x^3 + 
        262*nc^2*x^3 - (270*I)*Pi*x^3 - (90*I)*nc^2*Pi*x^3 + 315*x^4 - 
        105*nc^2*x^4 + (135*I)*Pi*x^4 + (45*I)*nc^2*Pi*x^4)*
       H[1, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(436 - 298*nc^2 + 84*nc^4 - (26*I)*Pi - (34*I)*nc^2*Pi + 
        (22*I)*nc^4*Pi - 2508*x + 1672*nc^2*x - 426*nc^4*x + (52*I)*Pi*x + 
        (68*I)*nc^2*Pi*x - (44*I)*nc^4*Pi*x + 7727*x^2 - 4927*nc^2*x^2 + 
        1176*nc^4*x^2 - (1010*I)*Pi*x^2 + (1014*I)*nc^2*Pi*x^2 - 
        (338*I)*nc^4*Pi*x^2 - 10488*x^3 + 6796*nc^2*x^3 - 1650*nc^4*x^3 + 
        (2160*I)*Pi*x^3 - (2160*I)*nc^2*Pi*x^3 + (720*I)*nc^4*Pi*x^3 + 
        4833*x^4 - 3243*nc^2*x^4 + 816*nc^4*x^4 - (1080*I)*Pi*x^4 + 
        (1080*I)*nc^2*Pi*x^4 - (360*I)*nc^4*Pi*x^4)*H[1, 0, 1, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(241 - 11*nc^2 - (66*I)*Pi - (26*I)*nc^2*Pi - 1382*x + 710*nc^2*x + 
        (132*I)*Pi*x + (52*I)*nc^2*Pi*x + 1276*x^2 - 1572*nc^2*x^2 + 
        (506*I)*Pi*x^2 + (162*I)*nc^2*Pi*x^2 + 420*x^3 + 1360*nc^2*x^3 - 
        (1080*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 - 1035*x^4 - 675*nc^2*x^4 + 
        (540*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4)*H[1, 1, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(90 - 30*nc^2 - (24*I)*Pi - (100*I)*nc^2*Pi + (62*I)*nc^4*Pi - 
        648*x + 216*nc^2*x + (48*I)*Pi*x + (200*I)*nc^2*Pi*x - 
        (124*I)*nc^4*Pi*x + 2085*x^2 - 695*nc^2*x^2 - (1938*I)*Pi*x^2 + 
        (1786*I)*nc^2*Pi*x^2 - (562*I)*nc^4*Pi*x^2 - 2598*x^3 + 
        866*nc^2*x^3 + (3780*I)*Pi*x^3 - (3780*I)*nc^2*Pi*x^3 + 
        (1260*I)*nc^4*Pi*x^3 + 1035*x^4 - 345*nc^2*x^4 - (1890*I)*Pi*x^4 + 
        (1890*I)*nc^2*Pi*x^4 - (630*I)*nc^4*Pi*x^4)*H[1, 1, 0, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(90 - 30*nc^2 - (102*I)*Pi - (50*I)*nc^2*Pi - 648*x + 216*nc^2*x + 
        (204*I)*Pi*x + (100*I)*nc^2*Pi*x + 2085*x^2 - 695*nc^2*x^2 + 
        (442*I)*Pi*x^2 + (130*I)*nc^2*Pi*x^2 - 2598*x^3 + 866*nc^2*x^3 - 
        (1080*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3 + 1035*x^4 - 345*nc^2*x^4 + 
        (540*I)*Pi*x^4 + (180*I)*nc^2*Pi*x^4)*H[1, 1, 0, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(708 - 406*nc^2 + 92*nc^4 - (12*I)*Pi - (312*I)*nc^2*Pi + 
        (168*I)*nc^4*Pi - 4098*x + 2222*nc^2*x - 424*nc^4*x + (24*I)*Pi*x + 
        (624*I)*nc^2*Pi*x - (336*I)*nc^4*Pi*x + 13425*x^2 - 7861*nc^2*x^2 + 
        1682*nc^4*x^2 - (5790*I)*Pi*x^2 + (5394*I)*nc^2*Pi*x^2 - 
        (1722*I)*nc^4*Pi*x^2 - 18810*x^3 + 12030*nc^2*x^3 - 2880*nc^4*x^3 + 
        (11340*I)*Pi*x^3 - (11340*I)*nc^2*Pi*x^3 + (3780*I)*nc^4*Pi*x^3 + 
        8775*x^4 - 5985*nc^2*x^4 + 1530*nc^4*x^4 - (5670*I)*Pi*x^4 + 
        (5670*I)*nc^2*Pi*x^4 - (1890*I)*nc^4*Pi*x^4)*H[1, 1, 0, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-207 + 225*nc^2 - (54*I)*Pi - (198*I)*nc^2*Pi + 912*x + 
        24*nc^2*x + (108*I)*Pi*x + (396*I)*nc^2*Pi*x - 5625*x^2 - 
        181*nc^2*x^2 + (1890*I)*Pi*x^2 + (450*I)*nc^2*Pi*x^2 + 8946*x^3 - 
        138*nc^2*x^3 - (3780*I)*Pi*x^3 - (1260*I)*nc^2*Pi*x^3 - 4644*x^4 - 
        288*nc^2*x^4 + (1890*I)*Pi*x^4 + (630*I)*nc^2*Pi*x^4)*
       H[1, 1, 1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-72 + 24*nc^2 - (12*I)*Pi - (80*I)*nc^2*Pi + (48*I)*nc^4*Pi + 
        534*x - 178*nc^2*x + (24*I)*Pi*x + (160*I)*nc^2*Pi*x - 
        (96*I)*nc^4*Pi*x - 1761*x^2 + 587*nc^2*x^2 - (1530*I)*Pi*x^2 + 
        (1446*I)*nc^2*Pi*x^2 - (462*I)*nc^4*Pi*x^2 + 2154*x^3 - 
        718*nc^2*x^3 + (3060*I)*Pi*x^3 - (3060*I)*nc^2*Pi*x^3 + 
        (1020*I)*nc^4*Pi*x^3 - 855*x^4 + 285*nc^2*x^4 - (1530*I)*Pi*x^4 + 
        (1530*I)*nc^2*Pi*x^4 - (510*I)*nc^4*Pi*x^4)*H[1, 1, 1, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-72 + 24*nc^2 - (54*I)*Pi - (66*I)*nc^2*Pi + 534*x - 178*nc^2*x + 
        (108*I)*Pi*x + (132*I)*nc^2*Pi*x - 1761*x^2 + 587*nc^2*x^2 + 
        (578*I)*Pi*x^2 + (146*I)*nc^2*Pi*x^2 + 2154*x^3 - 718*nc^2*x^3 - 
        (1260*I)*Pi*x^3 - (420*I)*nc^2*Pi*x^3 - 855*x^4 + 285*nc^2*x^4 + 
        (630*I)*Pi*x^4 + (210*I)*nc^2*Pi*x^4)*H[1, 1, 1, 1, 0, x])/
      (16*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-222 + 141*nc^2 - 40*nc^4 - (40*I)*Pi + (58*I)*nc^2*Pi - 
        (20*I)*nc^4*Pi + 762*x - 731*nc^2*x + 248*nc^4*x + (40*I)*Pi*x - 
        (58*I)*nc^2*Pi*x + (20*I)*nc^4*Pi*x - 1167*x^2 + 1235*nc^2*x^2 - 
        423*nc^4*x^2 + (765*I)*Pi*x^2 - (765*I)*nc^2*Pi*x^2 + 
        (255*I)*nc^4*Pi*x^2 + 1071*x^3 - 1071*nc^2*x^3 + 357*nc^4*x^3 - 
        (765*I)*Pi*x^3 + (765*I)*nc^2*Pi*x^3 - (255*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)*x^2) + 
     (3*a^3*(531 + 161*nc^2 - 930*x - 310*nc^2*x + 465*x^2 + 155*nc^2*x^2)*
       H[0, 0, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2) + 
     (a^3*(5 - 4*nc^2 + nc^4 - 10*x + 8*nc^2*x - 2*nc^4*x + 275*x^2 - 
        262*nc^2*x^2 + 85*nc^4*x^2 - 630*x^3 + 630*nc^2*x^3 - 210*nc^4*x^3 + 
        315*x^4 - 315*nc^2*x^4 + 105*nc^4*x^4)*H[0, 0, 0, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(243 + 69*nc^2 - 510*x - 170*nc^2*x + 255*x^2 + 85*nc^2*x^2)*
       H[0, 0, 0, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
     (a^3*(-3 + nc^2)*(1 - 2*x + 4*x^2)*H[0, 0, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(1 - 2*x + 4*x^2)*
       H[0, 0, 0, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(25 - 19*nc^2 + 5*nc^4 - 50*x + 38*nc^2*x - 10*nc^4*x + 625*x^2 - 
        537*nc^2*x^2 + 164*nc^4*x^2 - 1170*x^3 + 1170*nc^2*x^3 - 
        390*nc^4*x^3 + 585*x^4 - 585*nc^2*x^4 + 195*nc^4*x^4)*
       H[0, 0, 0, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (5*a^3*(275 + 77*nc^2 - 558*x - 186*nc^2*x + 279*x^2 + 93*nc^2*x^2)*
       H[0, 0, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
     (3*a^3*(-3 + nc^2)*(-1 + 2*x)*H[0, 0, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (3*a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[0, 0, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(4 - 4*nc^2 + nc^4 - 8*x + 8*nc^2*x - 2*nc^4*x + 253*x^2 - 
        225*nc^2*x^2 + 70*nc^4*x^2 - 540*x^3 + 540*nc^2*x^3 - 180*nc^4*x^3 + 
        270*x^4 - 270*nc^2*x^4 + 90*nc^4*x^4)*H[0, 0, 1, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(18 - 12*nc^2 - 36*x + 24*nc^2*x + 885*x^2 + 251*nc^2*x^2 - 
        1890*x^3 - 630*nc^2*x^3 + 945*x^4 + 315*nc^2*x^4)*
       H[0, 0, 1, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*H[0, 0, 1, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (3*a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*
       H[0, 0, 1, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(76 - 54*nc^2 + 14*nc^4 - 152*x + 108*nc^2*x - 28*nc^4*x + 
        763*x^2 - 691*nc^2*x^2 + 218*nc^4*x^2 - 1440*x^3 + 1440*nc^2*x^3 - 
        480*nc^4*x^3 + 720*x^4 - 720*nc^2*x^4 + 240*nc^4*x^4)*
       H[0, 0, 1, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(1337 + 359*nc^2 - 2520*x - 840*nc^2*x + 1260*x^2 + 420*nc^2*x^2)*
       H[0, 1, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2) - 
     (a^3*(-3 + nc^2)*(8 - 16*x + 13*x^2)*H[0, 1, 0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(8 - 16*x + 13*x^2)*
       H[0, 1, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(31 - 3*nc^2 - 5*nc^4 - 62*x + 6*nc^2*x + 10*nc^4*x + 211*x^2 - 
        93*nc^2*x^2 + 10*nc^4*x^2 - 270*x^3 + 270*nc^2*x^3 - 90*nc^4*x^3 + 
        135*x^4 - 135*nc^2*x^4 + 45*nc^4*x^4)*H[0, 1, 0, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-54 + 36*nc^2 + 108*x - 72*nc^2*x + 443*x^2 + 193*nc^2*x^2 - 
        1080*x^3 - 360*nc^2*x^3 + 540*x^4 + 180*nc^2*x^4)*
       H[0, 1, 0, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*(5 - 10*x + 7*x^2)*H[0, 1, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(5 - 10*x + 7*x^2)*
       H[0, 1, 0, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2 - nc^4 + 6*x - 2*nc^2*x + 2*nc^4*x + 345*x^2 - 
        253*nc^2*x^2 + 68*nc^4*x^2 - 630*x^3 + 630*nc^2*x^3 - 210*nc^4*x^3 + 
        315*x^4 - 315*nc^2*x^4 + 105*nc^4*x^4)*H[0, 1, 0, 1, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-96 + 56*nc^2 + 192*x - 112*nc^2*x + 1131*x^2 + 417*nc^2*x^2 - 
        2520*x^3 - 840*nc^2*x^3 + 1260*x^4 + 420*nc^2*x^4)*
       H[0, 1, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*(8 - 16*x + 3*x^2)*H[0, 1, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(8 - 16*x + 3*x^2)*
       H[0, 1, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-12 + 10*nc^2 - 4*nc^4 + 24*x - 20*nc^2*x + 8*nc^4*x + 111*x^2 - 
        43*nc^2*x^2 + 2*nc^4*x^2 - 180*x^3 + 180*nc^2*x^3 - 60*nc^4*x^3 + 
        90*x^4 - 90*nc^2*x^4 + 30*nc^4*x^4)*H[0, 1, 1, 0, 1, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-9 + 12*nc^2 + 18*x - 24*nc^2*x + 310*x^2 + 122*nc^2*x^2 - 
        720*x^3 - 240*nc^2*x^3 + 360*x^4 + 120*nc^2*x^4)*
       H[0, 1, 1, 1, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 + nc^2)*(14 - 28*x + 3*x^2)*H[0, 1, 1, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(14 - 28*x + 3*x^2)*
       H[0, 1, 1, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(91 - 58*nc^2 + 14*nc^4 + 225*x^2 - 225*nc^2*x^2 + 75*nc^4*x^2)*
       H[0, 1, 1, 1, 1, 1, x])/(4*nc^2*Pi*x^2) + 
     (a^3*(320 + 72*nc^2 - 450*x - 150*nc^2*x + 225*x^2 + 75*nc^2*x^2)*
       H[1, 0, 0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)^2) - 
     (a^3*(-3 + nc^2)*(-11 + 22*x + 3*x^2)*H[1, 0, 0, 0, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(-11 + 22*x + 3*x^2)*
       H[1, 0, 0, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-2 + 28*nc^2 - 17*nc^4 + 4*x - 56*nc^2*x + 34*nc^4*x + 700*x^2 - 
        704*nc^2*x^2 + 232*nc^4*x^2 - 1440*x^3 + 1440*nc^2*x^3 - 
        480*nc^4*x^3 + 720*x^4 - 720*nc^2*x^4 + 240*nc^4*x^4)*
       H[1, 0, 0, 0, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(33 - 59*nc^2 - 66*x + 118*nc^2*x + 87*x^2 - 29*nc^2*x^2 - 
        180*x^3 - 60*nc^2*x^3 + 90*x^4 + 30*nc^2*x^4)*H[1, 0, 0, 1, 0, 0, x])/
      (8*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(-5 + 10*x + 3*x^2)*
       H[1, 0, 0, 1, 0, 1, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*(-5 + 10*x + 3*x^2)*H[1, 0, 0, 1, 1, 0, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(87 + 11*nc^2 - 25*nc^4 - 174*x - 22*nc^2*x + 50*nc^4*x + 
        1251*x^2 - 1241*nc^2*x^2 + 407*nc^4*x^2 - 2520*x^3 + 2520*nc^2*x^3 - 
        840*nc^4*x^3 + 1260*x^4 - 1260*nc^2*x^4 + 420*nc^4*x^4)*
       H[1, 0, 0, 1, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(33 - 83*nc^2 - 66*x + 166*nc^2*x + 321*x^2 + 25*nc^2*x^2 - 
        630*x^3 - 210*nc^2*x^3 + 315*x^4 + 105*nc^2*x^4)*
       H[1, 0, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*(2 - 4*x + 7*x^2)*H[1, 0, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + (a^3*(-3 + nc^2)*(2 - 4*x + 7*x^2)*
       H[1, 0, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(37 + 5*nc^2 - 12*nc^4 - 74*x - 10*nc^2*x + 24*nc^4*x + 523*x^2 - 
        535*nc^2*x^2 + 177*nc^4*x^2 - 1080*x^3 + 1080*nc^2*x^3 - 
        360*nc^4*x^3 + 540*x^4 - 540*nc^2*x^4 + 180*nc^4*x^4)*
       H[1, 0, 1, 0, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(45 - 75*nc^2 - 90*x + 150*nc^2*x + 179*x^2 - 45*nc^2*x^2 - 
        270*x^3 - 90*nc^2*x^3 + 135*x^4 + 45*nc^2*x^4)*
       H[1, 0, 1, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 + nc^2)*(5 - 10*x + 13*x^2)*H[1, 0, 1, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(5 - 10*x + 13*x^2)*
       H[1, 0, 1, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(133 - 23*nc^2 - 13*nc^4 + 1260*x^2 - 1260*nc^2*x^2 + 420*nc^4*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*(-33 - 61*nc^2 + 66*x + 122*nc^2*x + 755*x^2 + 183*nc^2*x^2 - 
        1440*x^3 - 480*nc^2*x^3 + 720*x^4 + 240*nc^2*x^4)*
       H[1, 1, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (3*a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*H[1, 1, 0, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (3*a^3*(-3 + nc^2)*(1 - 2*x + 2*x^2)*
       H[1, 1, 0, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(18 + 48*nc^2 - 31*nc^4 - 36*x - 96*nc^2*x + 62*nc^4*x + 981*x^2 - 
        897*nc^2*x^2 + 281*nc^4*x^2 - 1890*x^3 + 1890*nc^2*x^3 - 
        630*nc^4*x^3 + 945*x^4 - 945*nc^2*x^4 + 315*nc^4*x^4)*
       H[1, 1, 0, 0, 1, 1, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-21 - 35*nc^2 + 42*x + 70*nc^2*x + 245*x^2 + 57*nc^2*x^2 - 
        540*x^3 - 180*nc^2*x^3 + 270*x^4 + 90*nc^2*x^4)*
       H[1, 1, 0, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(-3 + nc^2)*(-1 + 2*x)*H[1, 1, 0, 1, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) + (3*a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[1, 1, 0, 1, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(68 + 42*nc^2 - 36*nc^4 + 1395*x^2 - 1395*nc^2*x^2 + 465*nc^4*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*(15 - 77*nc^2 - 30*x + 154*nc^2*x + 617*x^2 + 121*nc^2*x^2 - 
        1170*x^3 - 390*nc^2*x^3 + 585*x^4 + 195*nc^2*x^4)*
       H[1, 1, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*(-3 + nc^2)*(3 - 6*x + 4*x^2)*H[1, 1, 1, 0, 0, 1, x])/
      (4*nc^2*Pi*(-1 + x)^2*x^2) - (a^3*(-3 + nc^2)*(3 - 6*x + 4*x^2)*
       H[1, 1, 1, 0, 1, 0, x])/(4*nc^2*Pi*(-1 + x)^2*x^2) + 
     (3*a^3*(12 + 10*nc^2 - 8*nc^4 + 255*x^2 - 255*nc^2*x^2 + 85*nc^4*x^2)*
       H[1, 1, 1, 0, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*(-45 - 27*nc^2 + 90*x + 54*nc^2*x + 271*x^2 + 79*nc^2*x^2 - 
        630*x^3 - 210*nc^2*x^3 + 315*x^4 + 105*nc^2*x^4)*
       H[1, 1, 1, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, 1, x])/(4*nc^2*Pi*x^2) + 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 1, 0, x])/(4*nc^2*Pi*x^2) + 
     (3*a^3*(42 - 36*nc^2 + 12*nc^4 + 465*x^2 - 465*nc^2*x^2 + 155*nc^4*x^2)*
       H[1, 1, 1, 1, 1, 1, x])/(8*nc^2*Pi*x^2) + 
     (a^3*H[0, 0, 0, x]*(5796 - 10196*nc^2 - (11322*I)*Pi - (258*I)*nc^2*Pi + 
        522*Pi^2 + 594*nc^2*Pi^2 + 81414*x + 31638*nc^2*x + (40338*I)*Pi*x - 
        (13622*I)*nc^2*Pi*x - 417*Pi^2*x - 565*nc^2*Pi^2*x + 
        (2472*I)*Pi^3*x + (888*I)*nc^2*Pi^3*x - 77058*x^2 - 12330*nc^2*x^2 - 
        (68040*I)*Pi*x^2 + (22032*I)*nc^2*Pi*x^2 - 2376*Pi^2*x^2 + 
        540*nc^2*Pi^2*x^2 - (6480*I)*Pi^3*x^2 - (2160*I)*nc^2*Pi^3*x^2 - 
        19602*x^3 + 6534*nc^2*x^3 + (52650*I)*Pi*x^3 - 
        (10422*I)*nc^2*Pi*x^3 + 1647*Pi^2*x^3 - 1161*nc^2*Pi^2*x^3 + 
        (3240*I)*Pi^3*x^3 + (1080*I)*nc^2*Pi^3*x^3 - 42864*x*Zeta[3] - 
        15888*nc^2*x*Zeta[3] + 97200*x^2*Zeta[3] + 32400*nc^2*x^2*Zeta[3] - 
        48600*x^3*Zeta[3] - 16200*nc^2*x^3*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[0, 0, x]*(677160 + 1311480*nc^2 + (1091880*I)*Pi - 
        (472680*I)*nc^2*Pi + 11070*Pi^2 - 18450*nc^2*Pi^2 + (44280*I)*Pi^3 + 
        (16200*I)*nc^2*Pi^3 - 5227740*x - 1835180*nc^2*x + (524880*I)*Pi*x + 
        (3423360*I)*nc^2*Pi*x - 1489590*Pi^2*x - 85470*nc^2*Pi^2*x - 
        (809460*I)*Pi^3*x - (131940*I)*nc^2*Pi^3*x + 21357*Pi^4*x + 
        8523*nc^2*Pi^4*x - 2682720*x^2 + 894240*nc^2*x^2 + 
        (2026620*I)*Pi*x^2 - (4096980*I)*nc^2*Pi*x^2 + 2613060*Pi^2*x^2 - 
        180900*nc^2*Pi^2*x^2 + (1506600*I)*Pi^3*x^2 + (162000*I)*nc^2*Pi^3*
         x^2 - 42930*Pi^4*x^2 - 14310*nc^2*Pi^4*x^2 + 7231680*x^3 - 
        2410560*nc^2*x^3 - (5277960*I)*Pi*x^3 + (1759320*I)*nc^2*Pi*x^3 - 
        1210140*Pi^2*x^3 + 296460*nc^2*Pi^2*x^3 - (716850*I)*Pi^3*x^3 - 
        (36450*I)*nc^2*Pi^3*x^3 + 21465*Pi^4*x^3 + 7155*nc^2*Pi^4*x^3 - 
        792720*Zeta[3] - 362880*nc^2*Zeta[3] + 4620240*x*Zeta[3] + 
        1612080*nc^2*x*Zeta[3] - (1542240*I)*Pi*x*Zeta[3] - 
        (768960*I)*nc^2*Pi*x*Zeta[3] - 5909760*x^2*Zeta[3] - 
        2326320*nc^2*x^2*Zeta[3] + (4665600*I)*Pi*x^2*Zeta[3] + 
        (1555200*I)*nc^2*Pi*x^2*Zeta[3] + 2230740*x^3*Zeta[3] + 
        1569780*nc^2*x^3*Zeta[3] - (2332800*I)*Pi*x^3*Zeta[3] - 
        (777600*I)*nc^2*Pi*x^3*Zeta[3]))/(25920*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, 0, 0, x]*((-19602*I)*Pi + (6534*I)*nc^2*Pi - 1431*Pi^2 + 
        945*nc^2*Pi^2 + (324*I)*Pi^3 - (324*I)*nc^2*Pi^3 + 57240*x - 
        16944*nc^2*x + (73872*I)*Pi*x - (40680*I)*nc^2*Pi*x + 10602*Pi^2*x - 
        522*nc^2*Pi^2*x - (648*I)*Pi^3*x + (648*I)*nc^2*Pi^3*x - 197262*x^2 + 
        174322*nc^2*x^2 - (128304*I)*Pi*x^2 + (32736*I)*nc^2*Pi*x^2 - 
        41220*Pi^2*x^2 + 5772*nc^2*Pi^2*x^2 - (3708*I)*Pi^3*x^2 - 
        (1044*I)*nc^2*Pi^3*x^2 + 460890*x^3 - 267678*nc^2*x^3 + 
        (54918*I)*Pi*x^3 + (486*I)*nc^2*Pi*x^3 + 57348*Pi^2*x^3 - 
        10800*nc^2*Pi^2*x^3 + (4860*I)*Pi^3*x^3 + (1620*I)*nc^2*Pi^3*x^3 - 
        374706*x^4 + 124902*nc^2*x^4 + (50058*I)*Pi*x^4 + 
        (4698*I)*nc^2*Pi*x^4 - 33291*Pi^2*x^4 + 3753*nc^2*Pi^2*x^4 - 
        (2430*I)*Pi^3*x^4 - (810*I)*nc^2*Pi^3*x^4 - 648*Zeta[3] + 
        3456*nc^2*Zeta[3] + 1296*x*Zeta[3] - 6912*nc^2*x*Zeta[3] - 
        45936*x^2*Zeta[3] - 11808*nc^2*x^2*Zeta[3] + 87480*x^3*Zeta[3] + 
        29160*nc^2*x^3*Zeta[3] - 43740*x^4*Zeta[3] - 14580*nc^2*x^4*Zeta[3]))/
      (864*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 0, x]*((-2322*I)*Pi + (774*I)*nc^2*Pi - 120*Pi^2 - 
        12*nc^2*Pi^2 - (252*I)*Pi^3 + (120*I)*nc^2*Pi^3 - 4104*x + 
        1368*nc^2*x + (3816*I)*Pi*x - (6792*I)*nc^2*Pi*x + 1704*Pi^2*x + 
        756*nc^2*Pi^2*x + (504*I)*Pi^3*x - (240*I)*nc^2*Pi^3*x + 46062*x^2 - 
        15354*nc^2*x^2 + (33948*I)*Pi*x^2 - (8564*I)*nc^2*Pi*x^2 - 
        12699*Pi^2*x^2 + 2585*nc^2*Pi^2*x^2 + (1392*I)*Pi^3*x^2 + 
        (684*I)*nc^2*Pi^3*x^2 - 89856*x^3 + 29952*nc^2*x^3 - 
        (92016*I)*Pi*x^3 + (30024*I)*nc^2*Pi*x^3 + 23472*Pi^2*x^3 - 
        7428*nc^2*Pi^2*x^3 - (3780*I)*Pi^3*x^3 - (1260*I)*nc^2*Pi^3*x^3 + 
        52650*x^4 - 17550*nc^2*x^4 + (64638*I)*Pi*x^4 - 
        (14418*I)*nc^2*Pi*x^4 - 15201*Pi^2*x^4 + 3843*nc^2*Pi^2*x^4 + 
        (1890*I)*Pi^3*x^4 + (630*I)*nc^2*Pi^3*x^4 + 432*Zeta[3] - 
        360*nc^2*Zeta[3] - 864*x*Zeta[3] + 720*nc^2*x*Zeta[3] - 
        28908*x^2*Zeta[3] - 10644*nc^2*x^2*Zeta[3] + 64800*x^3*Zeta[3] + 
        21600*nc^2*x^3*Zeta[3] - 32400*x^4*Zeta[3] - 10800*nc^2*x^4*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, 0, x]*(-4752 + 1584*nc^2 - (7560*I)*Pi + (2232*I)*nc^2*Pi + 
        1488*Pi^2 - 132*nc^2*Pi^2 - (252*I)*Pi^3 + (84*I)*nc^2*Pi^3 + 
        29052*x - 9684*nc^2*x + (34794*I)*Pi*x - (16854*I)*nc^2*Pi*x - 
        9876*Pi^2*x + 3948*nc^2*Pi^2*x + (504*I)*Pi^3*x - 
        (168*I)*nc^2*Pi^3*x - 92394*x^2 + 30798*nc^2*x^2 - (43146*I)*Pi*x^2 + 
        (11398*I)*nc^2*Pi*x^2 + 18669*Pi^2*x^2 - 9175*nc^2*Pi^2*x^2 - 
        (84*I)*Pi^3*x^2 + (228*I)*nc^2*Pi^3*x^2 + 120744*x^3 - 
        40248*nc^2*x^3 - (5670*I)*Pi*x^3 + (8154*I)*nc^2*Pi*x^3 - 
        14112*Pi^2*x^3 + 8484*nc^2*Pi^2*x^3 - (540*I)*Pi^3*x^3 - 
        (180*I)*nc^2*Pi^3*x^3 - 52650*x^4 + 17550*nc^2*x^4 + 
        (28674*I)*Pi*x^4 - (2430*I)*nc^2*Pi*x^4 + 2025*Pi^2*x^4 - 
        3735*nc^2*Pi^2*x^4 + (270*I)*Pi^3*x^4 + (90*I)*nc^2*Pi^3*x^4 + 
        2088*Zeta[3] + 384*nc^2*Zeta[3] - 4176*x*Zeta[3] - 
        768*nc^2*x*Zeta[3] - 11376*x^2*Zeta[3] - 4080*nc^2*x^2*Zeta[3] + 
        25920*x^3*Zeta[3] + 8640*nc^2*x^3*Zeta[3] - 12960*x^4*Zeta[3] - 
        4320*nc^2*x^4*Zeta[3]))/(288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 0, 1, x]*((-8460*I)*Pi + (8026*I)*nc^2*Pi - (2546*I)*nc^4*Pi + 
        1074*Pi^2 - 1387*nc^2*Pi^2 + 545*nc^4*Pi^2 + (354*I)*Pi^3 - 
        (180*I)*nc^2*Pi^3 + (6*I)*nc^4*Pi^3 - 4104*x + 1368*nc^2*x + 
        (52956*I)*Pi*x - (55424*I)*nc^2*Pi*x + (18604*I)*nc^4*Pi*x - 
        6654*Pi^2*x + 8336*nc^2*Pi^2*x - 3064*nc^4*Pi^2*x - (708*I)*Pi^3*x + 
        (360*I)*nc^2*Pi^3*x - (12*I)*nc^4*Pi^3*x + 46062*x^2 - 
        15354*nc^2*x^2 - (114696*I)*Pi*x^2 + (97510*I)*nc^2*Pi*x^2 - 
        (29522*I)*nc^4*Pi*x^2 + 10785*Pi^2*x^2 - 13384*nc^2*Pi^2*x^2 + 
        4925*nc^4*Pi^2*x^2 + (6816*I)*Pi^3*x^2 + (330*I)*nc^2*Pi^3*x^2 + 
        (330*I)*nc^4*Pi^3*x^2 - 89856*x^3 + 29952*nc^2*x^3 + 
        (109026*I)*Pi*x^3 - (71118*I)*nc^2*Pi*x^3 + (17388*I)*nc^4*Pi*x^3 - 
        6012*Pi^2*x^3 + 10464*nc^2*Pi^2*x^3 - 4230*nc^4*Pi^2*x^3 - 
        (14040*I)*Pi^3*x^3 - (1080*I)*nc^2*Pi^3*x^3 - (900*I)*nc^4*Pi^3*x^3 + 
        52650*x^4 - 17550*nc^2*x^4 - (28674*I)*Pi*x^4 + 
        (16686*I)*nc^2*Pi*x^4 - (3564*I)*nc^4*Pi*x^4 - 2025*Pi^2*x^4 - 
        2385*nc^2*Pi^2*x^4 + 1530*nc^4*Pi^2*x^4 + (7020*I)*Pi^3*x^4 + 
        (540*I)*nc^2*Pi^3*x^4 + (450*I)*nc^4*Pi^3*x^4 - 432*Zeta[3] + 
        180*nc^2*Zeta[3] + 108*nc^4*Zeta[3] + 864*x*Zeta[3] - 
        360*nc^2*x*Zeta[3] - 216*nc^4*x*Zeta[3] - 28440*x^2*Zeta[3] - 
        12948*nc^2*x^2*Zeta[3] + 1404*nc^4*x^2*Zeta[3] + 61560*x^3*Zeta[3] + 
        29160*nc^2*x^3*Zeta[3] - 2160*nc^4*x^3*Zeta[3] - 30780*x^4*Zeta[3] - 
        14580*nc^2*x^4*Zeta[3] + 1080*nc^4*x^4*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, 1, x]*(-4752 + 1584*nc^2 - (10512*I)*Pi + 
        (7828*I)*nc^2*Pi - (2060*I)*nc^4*Pi + 2700*Pi^2 - 2068*nc^2*Pi^2 + 
        590*nc^4*Pi^2 + (678*I)*Pi^3 - (642*I)*nc^2*Pi^3 + (6*I)*nc^4*Pi^3 + 
        29052*x - 9684*nc^2*x + (62424*I)*Pi*x - (49412*I)*nc^2*Pi*x + 
        (13960*I)*nc^4*Pi*x - 15042*Pi^2*x + 10934*nc^2*Pi^2*x - 
        2920*nc^4*Pi^2*x - (1356*I)*Pi^3*x + (1284*I)*nc^2*Pi^3*x - 
        (12*I)*nc^4*Pi^3*x - 92394*x^2 + 30798*nc^2*x^2 - (151488*I)*Pi*x^2 + 
        (95512*I)*nc^2*Pi*x^2 - (22268*I)*nc^4*Pi*x^2 + 34785*Pi^2*x^2 - 
        19723*nc^2*Pi^2*x^2 + 4010*nc^4*Pi^2*x^2 + (2652*I)*Pi^3*x^2 - 
        (1824*I)*nc^2*Pi^3*x^2 + (492*I)*nc^4*Pi^3*x^2 + 120744*x^3 - 
        40248*nc^2*x^3 + (166536*I)*Pi*x^3 - (83376*I)*nc^2*Pi*x^3 + 
        (13932*I)*nc^4*Pi*x^3 - 37332*Pi^2*x^3 + 16944*nc^2*Pi^2*x^3 - 
        2250*nc^4*Pi^2*x^3 - (4320*I)*Pi^3*x^3 + (2160*I)*nc^2*Pi^3*x^3 - 
        (900*I)*nc^4*Pi^3*x^3 - 52650*x^4 + 17550*nc^2*x^4 - 
        (64638*I)*Pi*x^4 + (28674*I)*nc^2*Pi*x^4 - (3564*I)*nc^4*Pi*x^4 + 
        15201*Pi^2*x^4 - 6291*nc^2*Pi^2*x^4 + 612*nc^4*Pi^2*x^4 + 
        (2160*I)*Pi^3*x^4 - (1080*I)*nc^2*Pi^3*x^4 + (450*I)*nc^4*Pi^3*x^4 - 
        3924*Zeta[3] + 4020*nc^2*Zeta[3] - 216*nc^4*Zeta[3] + 
        7848*x*Zeta[3] - 8040*nc^2*x*Zeta[3] + 432*nc^4*x*Zeta[3] + 
        6372*x^2*Zeta[3] - 10308*nc^2*x^2*Zeta[3] + 3888*nc^4*x^2*Zeta[3] - 
        16200*x^3*Zeta[3] + 29160*nc^2*x^3*Zeta[3] - 8640*nc^4*x^3*Zeta[3] + 
        8100*x^4*Zeta[3] - 14580*nc^2*x^4*Zeta[3] + 4320*nc^4*x^4*Zeta[3]))/
      (288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 1, 1, x]*(18954 + 3802*nc^2 - 5456*nc^4 - (9594*I)*Pi + 
        (4462*I)*nc^2*Pi - (800*I)*nc^4*Pi + 672*Pi^2 - 1036*nc^2*Pi^2 + 
        404*nc^4*Pi^2 + (546*I)*Pi^3 - (606*I)*nc^2*Pi^3 + (72*I)*nc^4*Pi^3 - 
        157230*x + 61238*nc^2*x - 3736*nc^4*x + (62730*I)*Pi*x - 
        (39818*I)*nc^2*Pi*x + (10000*I)*nc^4*Pi*x - 1524*Pi^2*x + 
        4520*nc^2*Pi^2*x - 1978*nc^4*Pi^2*x - (1092*I)*Pi^3*x + 
        (1212*I)*nc^2*Pi^3*x - (144*I)*nc^4*Pi^3*x + 274140*x^2 - 
        148344*nc^2*x^2 + 28200*nc^4*x^2 - (143046*I)*Pi*x^2 + 
        (86062*I)*nc^2*Pi*x^2 - (19568*I)*nc^4*Pi*x^2 - 1713*Pi^2*x^2 - 
        4717*nc^2*Pi^2*x^2 + 2618*nc^4*Pi^2*x^2 + (3756*I)*Pi^3*x^2 - 
        (1308*I)*nc^2*Pi^3*x^2 + (522*I)*nc^4*Pi^3*x^2 - 155466*x^3 + 
        89838*nc^2*x^3 - 19008*nc^4*x^3 + (142560*I)*Pi*x^3 - 
        (75384*I)*nc^2*Pi*x^3 + (13932*I)*nc^4*Pi*x^3 + 4212*Pi^2*x^3 + 
        1296*nc^2*Pi^2*x^3 - 1350*nc^4*Pi^2*x^3 - (6480*I)*Pi^3*x^3 + 
        (1440*I)*nc^2*Pi^3*x^3 - (900*I)*nc^4*Pi^3*x^3 + 19602*x^4 - 
        6534*nc^2*x^4 - (52650*I)*Pi*x^4 + (24678*I)*nc^2*Pi*x^4 - 
        (3564*I)*nc^4*Pi*x^4 - 1647*Pi^2*x^4 - 63*nc^2*Pi^2*x^4 + 
        306*nc^4*Pi^2*x^4 + (3240*I)*Pi^3*x^4 - (720*I)*nc^2*Pi^3*x^4 + 
        (450*I)*nc^4*Pi^3*x^4 - 5172*Zeta[3] + 3996*nc^2*Zeta[3] - 
        264*nc^4*Zeta[3] + 10344*x*Zeta[3] - 7992*nc^2*x*Zeta[3] + 
        528*nc^4*x*Zeta[3] + 4728*x^2*Zeta[3] - 20952*nc^2*x^2*Zeta[3] + 
        6756*nc^4*x^2*Zeta[3] - 19440*x^3*Zeta[3] + 49680*nc^2*x^3*Zeta[3] - 
        14040*nc^4*x^3*Zeta[3] + 9720*x^4*Zeta[3] - 24840*nc^2*x^4*Zeta[3] + 
        7020*nc^4*x^4*Zeta[3]))/(288*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, 1, x]*(79326 - 36158*nc^2 + 3796*nc^4 - (29646*I)*Pi + 
        (23646*I)*nc^2*Pi - (6936*I)*nc^4*Pi + 6588*Pi^2 - 5361*nc^2*Pi^2 + 
        1641*nc^4*Pi^2 + (1314*I)*Pi^3 - (486*I)*nc^2*Pi^3 + 
        (162*I)*nc^4*Pi^3 - 516942*x + 311062*nc^2*x - 66728*nc^4*x + 
        (180954*I)*Pi*x - (165786*I)*nc^2*Pi*x + (52788*I)*nc^4*Pi*x - 
        32598*Pi^2*x + 28128*nc^2*Pi^2*x - 8646*nc^4*Pi^2*x - 
        (2628*I)*Pi^3*x + (972*I)*nc^2*Pi^3*x - (324*I)*nc^4*Pi^3*x + 
        1100844*x^2 - 610028*nc^2*x^2 + 119956*nc^4*x^2 - (336798*I)*Pi*x^2 + 
        (286914*I)*nc^2*Pi*x^2 - (87324*I)*nc^4*Pi*x^2 + 68238*Pi^2*x^2 - 
        49659*nc^2*Pi^2*x^2 + 13485*nc^4*Pi^2*x^2 + (17172*I)*Pi^3*x^2 - 
        (36*I)*nc^2*Pi^3*x^2 + (1188*I)*nc^4*Pi^3*x^2 - 1037934*x^3 + 
        460026*nc^2*x^3 - 57024*nc^4*x^3 + (255150*I)*Pi*x^3 - 
        (189378*I)*nc^2*Pi*x^3 + (52164*I)*nc^4*Pi*x^3 - 75816*Pi^2*x^3 + 
        46332*nc^2*Pi^2*x^3 - 10530*nc^4*Pi^2*x^3 - (34020*I)*Pi^3*x^3 - 
        (540*I)*nc^2*Pi^3*x^3 - (2700*I)*nc^4*Pi^3*x^3 + 374706*x^4 - 
        124902*nc^2*x^4 - (50058*I)*Pi*x^4 + (38070*I)*nc^2*Pi*x^4 - 
        (10692*I)*nc^4*Pi*x^4 + 33291*Pi^2*x^4 - 18441*nc^2*Pi^2*x^4 + 
        3672*nc^4*Pi^2*x^4 + (17010*I)*Pi^3*x^4 + (270*I)*nc^2*Pi^3*x^4 + 
        (1350*I)*nc^4*Pi^3*x^4 + 1260*Zeta[3] - 3492*nc^2*Zeta[3] + 
        792*nc^4*Zeta[3] - 2520*x*Zeta[3] + 6984*nc^2*x*Zeta[3] - 
        1584*nc^4*x*Zeta[3] - 36864*x^2*Zeta[3] - 62136*nc^2*x^2*Zeta[3] + 
        13104*nc^4*x^2*Zeta[3] + 87480*x^3*Zeta[3] + 119880*nc^2*x^3*
         Zeta[3] - 22680*nc^4*x^3*Zeta[3] - 43740*x^4*Zeta[3] - 
        59940*nc^2*x^4*Zeta[3] + 11340*nc^4*x^4*Zeta[3]))/
      (864*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[1, 0, x]*((142560*I)*Pi - (47520*I)*nc^2*Pi + 104760*Pi^2 - 
        36360*nc^2*Pi^2 + (13320*I)*Pi^3 - (2880*I)*nc^2*Pi^3 - 2889*Pi^4 + 
        225*nc^2*Pi^4 - 89100*x + 29700*nc^2*x - (351000*I)*Pi*x + 
        (138360*I)*nc^2*Pi*x - 603360*Pi^2*x + 189960*nc^2*Pi^2*x - 
        (71820*I)*Pi^3*x + (27900*I)*nc^2*Pi^3*x + 5778*Pi^4*x - 
        450*nc^2*Pi^4*x + 2499660*x^2 - 833220*nc^2*x^2 + 
        (1259280*I)*Pi*x^2 + (665920*I)*nc^2*Pi*x^2 + 1373310*Pi^2*x^2 - 
        689170*nc^2*Pi^2*x^2 + (102240*I)*Pi^3*x^2 - (87360*I)*nc^2*Pi^3*
         x^2 + 21465*Pi^4*x^2 + 8013*nc^2*Pi^4*x^2 - 4821120*x^3 + 
        1607040*nc^2*x^3 + (170100*I)*Pi*x^3 - (1197180*I)*nc^2*Pi*x^3 - 
        1742850*Pi^2*x^3 + 869310*nc^2*Pi^2*x^3 - (59940*I)*Pi^3*x^3 + 
        (96660*I)*nc^2*Pi^3*x^3 - 42660*Pi^4*x^3 - 14220*nc^2*Pi^4*x^3 + 
        2410560*x^4 - 803520*nc^2*x^4 - (1759320*I)*Pi*x^4 + 
        (586440*I)*nc^2*Pi*x^4 + 979290*Pi^2*x^4 - 362070*nc^2*Pi^2*x^4 + 
        (25920*I)*Pi^3*x^4 - (45360*I)*nc^2*Pi^3*x^4 + 21330*Pi^4*x^4 + 
        7110*nc^2*Pi^4*x^4 + 56160*Zeta[3] - 28080*nc^2*Zeta[3] + 
        (34560*I)*Pi*Zeta[3] + (7920*I)*nc^2*Pi*Zeta[3] - 381240*x*Zeta[3] + 
        12600*nc^2*x*Zeta[3] - (69120*I)*Pi*x*Zeta[3] - 
        (15840*I)*nc^2*Pi*x*Zeta[3] + 1702080*x^2*Zeta[3] - 
        53280*nc^2*x^2*Zeta[3] + (130320*I)*Pi*x^2*Zeta[3] - 
        (49680*I)*nc^2*Pi*x^2*Zeta[3] - 2378160*x^3*Zeta[3] + 
        66960*nc^2*x^3*Zeta[3] + (97200*I)*Pi*x^3*Zeta[3] + 
        (32400*I)*nc^2*Pi*x^3*Zeta[3] + 1146960*x^4*Zeta[3] + 
        58320*nc^2*x^4*Zeta[3] - (48600*I)*Pi*x^4*Zeta[3] - 
        (16200*I)*nc^2*Pi*x^4*Zeta[3]))/(8640*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, 1, x]*((-793260*I)*Pi + (361580*I)*nc^2*Pi - 
        (37960*I)*nc^4*Pi + 188550*Pi^2 - 90920*nc^2*Pi^2 + 10810*nc^4*Pi^2 + 
        (38160*I)*Pi^3 - (21930*I)*nc^2*Pi^3 + (3810*I)*nc^4*Pi^3 - 
        4173*Pi^4 + 2115*nc^2*Pi^4 + 282*nc^4*Pi^4 - 89100*x + 29700*nc^2*x + 
        (4994460*I)*Pi*x - (3052300*I)*nc^2*Pi*x + (667280*I)*nc^4*Pi*x - 
        1037070*Pi^2*x + 645550*nc^2*Pi^2*x - 141380*nc^4*Pi^2*x - 
        (142020*I)*Pi^3*x + (132600*I)*nc^2*Pi^3*x - (26880*I)*nc^4*Pi^3*x + 
        8346*Pi^4*x - 4230*nc^2*Pi^4*x - 564*nc^4*Pi^4*x + 2499660*x^2 - 
        833220*nc^2*x^2 - (9166500*I)*Pi*x^2 + (5486300*I)*nc^2*Pi*x^2 - 
        (1199560*I)*nc^4*Pi*x^2 + 2135340*Pi^2*x^2 - 1160330*nc^2*Pi^2*x^2 + 
        219490*nc^4*Pi^2*x^2 - (45900*I)*Pi^3*x^2 - (210150*I)*nc^2*Pi^3*
         x^2 + (34050*I)*nc^4*Pi^3*x^2 + 38526*Pi^4*x^2 + 
        8436*nc^2*Pi^4*x^2 + 2496*nc^4*Pi^4*x^2 - 4821120*x^3 + 
        1607040*nc^2*x^3 + (6867180*I)*Pi*x^3 - (3429540*I)*nc^2*Pi*x^3 + 
        (570240*I)*nc^4*Pi*x^3 - 2174310*Pi^2*x^3 + 870570*nc^2*Pi^2*x^3 - 
        72900*nc^4*Pi^2*x^3 + (322380*I)*Pi^3*x^3 + (149580*I)*nc^2*Pi^3*
         x^3 - (13500*I)*nc^4*Pi^3*x^3 - 87750*Pi^4*x^3 - 
        21690*nc^2*Pi^4*x^3 - 1890*nc^4*Pi^4*x^3 + 2410560*x^4 - 
        803520*nc^2*x^4 - (1759320*I)*Pi*x^4 + (586440*I)*nc^2*Pi*x^4 + 
        979290*Pi^2*x^4 - 290790*nc^2*Pi^2*x^4 - 17820*nc^4*Pi^2*x^4 - 
        (177390*I)*Pi^3*x^4 - (51030*I)*nc^2*Pi^3*x^4 + 43875*Pi^4*x^4 + 
        10845*nc^2*Pi^4*x^4 + 945*nc^4*Pi^4*x^4 - 37800*Zeta[3] + 
        12780*nc^2*Zeta[3] + 5220*nc^4*Zeta[3] + (114840*I)*Pi*Zeta[3] - 
        (42840*I)*nc^2*Pi*Zeta[3] + (5040*I)*nc^4*Pi*Zeta[3] + 
        10800*x*Zeta[3] - 126360*nc^2*x*Zeta[3] - 32040*nc^4*x*Zeta[3] - 
        (229680*I)*Pi*x*Zeta[3] + (85680*I)*nc^2*Pi*x*Zeta[3] - 
        (10080*I)*nc^4*Pi*x*Zeta[3] + 2231280*x^2*Zeta[3] - 
        120060*nc^2*x^2*Zeta[3] + 158580*nc^4*x^2*Zeta[3] - 
        (138960*I)*Pi*x^2*Zeta[3] - (256320*I)*nc^2*Pi*x^2*Zeta[3] + 
        (30960*I)*nc^4*Pi*x^2*Zeta[3] - 4406400*x^3*Zeta[3] + 
        542160*nc^2*x^3*Zeta[3] - 226800*nc^4*x^3*Zeta[3] + 
        (680400*I)*Pi*x^3*Zeta[3] + (356400*I)*nc^2*Pi*x^3*Zeta[3] - 
        (32400*I)*nc^4*Pi*x^3*Zeta[3] + 2366820*x^4*Zeta[3] - 
        348300*nc^2*x^4*Zeta[3] + 110160*nc^4*x^4*Zeta[3] - 
        (340200*I)*Pi*x^4*Zeta[3] - (178200*I)*nc^2*Pi*x^4*Zeta[3] + 
        (16200*I)*nc^4*Pi*x^4*Zeta[3]))/(8640*nc^2*Pi*(-1 + x)^2*x^2) - 
     (a^3*H[1, 1, x]*(-1177740 - 1353140*nc^2 + 922000*nc^4 + 
        (1504980*I)*Pi - (401100*I)*nc^2*Pi - (44880*I)*nc^4*Pi - 
        150120*Pi^2 + 92910*nc^2*Pi^2 - 12030*nc^4*Pi^2 - (88560*I)*Pi^3 + 
        (54720*I)*nc^2*Pi^3 - (19260*I)*nc^4*Pi^3 + 14049*Pi^4 + 
        2106*nc^2*Pi^4 + 126*nc^4*Pi^4 + 14171760*x + 126520*nc^2*x - 
        2553200*nc^4*x - (11944260*I)*Pi*x + (6921300*I)*nc^2*Pi*x - 
        (1509360*I)*nc^4*Pi*x + 564030*Pi^2*x - 785310*nc^2*Pi^2*x + 
        276420*nc^4*Pi^2*x + (372600*I)*Pi^3*x - (358920*I)*nc^2*Pi^3*x + 
        (100620*I)*nc^4*Pi^3*x - 28098*Pi^4*x - 4212*nc^2*Pi^4*x - 
        252*nc^4*Pi^4*x - 32006340*x^2 + 7564060*nc^2*x^2 + 
        1631200*nc^4*x^2 + (24246540*I)*Pi*x^2 - (14544060*I)*nc^2*Pi*x^2 + 
        (3264960*I)*nc^4*Pi*x^2 + 603450*Pi^2*x^2 + 722640*nc^2*Pi^2*x^2 - 
        449070*nc^4*Pi^2*x^2 - (38880*I)*Pi^3*x^2 + (444960*I)*nc^2*Pi^3*
         x^2 - (121860*I)*nc^4*Pi^3*x^2 - 21591*Pi^4*x^2 - 
        49122*nc^2*Pi^4*x^2 + 10359*nc^4*Pi^4*x^2 + 26244000*x^3 - 
        8748000*nc^2*x^3 - (19085220*I)*Pi*x^3 + (9783180*I)*nc^2*Pi*x^3 - 
        (1710720*I)*nc^4*Pi*x^3 - 2227500*Pi^2*x^3 + 480060*nc^2*Pi^2*x^3 + 
        131220*nc^4*Pi^2*x^3 - (592920*I)*Pi^3*x^3 - (139320*I)*nc^2*Pi^3*
         x^3 + (40500*I)*nc^4*Pi^3*x^3 + 63990*Pi^4*x^3 + 
        105570*nc^2*Pi^4*x^3 - 21060*nc^4*Pi^4*x^3 - 7231680*x^4 + 
        2410560*nc^2*x^4 + (5277960*I)*Pi*x^4 - (1759320*I)*nc^2*Pi*x^4 + 
        1210140*Pi^2*x^4 - 510300*nc^2*Pi^2*x^4 + 53460*nc^4*Pi^2*x^4 + 
        (393660*I)*Pi^3*x^4 + (34020*I)*nc^2*Pi^3*x^4 - 31995*Pi^4*x^4 - 
        52785*nc^2*Pi^4*x^4 + 10530*nc^4*Pi^4*x^4 + 477360*Zeta[3] + 
        279360*nc^2*Zeta[3] - 189360*nc^4*Zeta[3] - (427680*I)*Pi*Zeta[3] + 
        (321840*I)*nc^2*Pi*Zeta[3] - (87480*I)*nc^4*Pi*Zeta[3] - 
        2680560*x*Zeta[3] - 312480*nc^2*x*Zeta[3] + 726480*nc^4*x*Zeta[3] + 
        (855360*I)*Pi*x*Zeta[3] - (643680*I)*nc^2*Pi*x*Zeta[3] + 
        (174960*I)*nc^4*Pi*x*Zeta[3] + 3813480*x^2*Zeta[3] - 
        166680*nc^2*x^2*Zeta[3] - 1130040*nc^4*x^2*Zeta[3] + 
        (913680*I)*Pi*x^2*Zeta[3] - (708480*I)*nc^2*Pi*x^2*Zeta[3] + 
        (311040*I)*nc^4*Pi*x^2*Zeta[3] - 1594080*x^3*Zeta[3] + 
        220320*nc^2*x^3*Zeta[3] + 923400*nc^4*x^3*Zeta[3] - 
        (2916000*I)*Pi*x^3*Zeta[3] + (2138400*I)*nc^2*Pi*x^3*Zeta[3] - 
        (777600*I)*nc^4*Pi*x^3*Zeta[3] - 291600*x^4*Zeta[3] - 
        233280*nc^2*x^4*Zeta[3] - 330480*nc^4*x^4*Zeta[3] + 
        (1458000*I)*Pi*x^4*Zeta[3] - (1069200*I)*nc^2*Pi*x^4*Zeta[3] + 
        (388800*I)*nc^4*Pi*x^4*Zeta[3]))/(25920*nc^2*Pi*(-1 + x)^2*x^2) + 
     (a^3*H[0, x]*(-1840320 - 1773760*nc^2 + (748440*I)*Pi + 
        (1503960*I)*nc^2*Pi - 1080540*Pi^2 + 30660*nc^2*Pi^2 - 
        (399600*I)*Pi^3 - (31680*I)*nc^2*Pi^3 + 28674*Pi^4 + 2358*nc^2*Pi^4 + 
        1840320*x + 1773760*nc^2*x - (24312960*I)*Pi*x + 
        (2269760*I)*nc^2*Pi*x + 7796520*Pi^2*x - 2313320*nc^2*Pi^2*x + 
        (2983500*I)*Pi^3*x - (734340*I)*nc^2*Pi^3*x + 31239*Pi^4*x + 
        81411*nc^2*Pi^4*x + (13662*I)*Pi^5*x + (17514*I)*nc^2*Pi^5*x + 
        (23561280*I)*Pi*x^2 - (7853760*I)*nc^2*Pi*x^2 - 10000260*Pi^2*x^2 + 
        4707180*nc^2*Pi^2*x^2 - (5064120*I)*Pi^3*x^2 + (1668600*I)*nc^2*Pi^3*
         x^2 - 198720*Pi^4*x^2 - 162720*nc^2*Pi^4*x^2 - (82620*I)*Pi^5*x^2 - 
        (27540*I)*nc^2*Pi^5*x^2 + 4738500*Pi^2*x^3 - 1579500*nc^2*Pi^2*x^3 + 
        (3018060*I)*Pi^3*x^3 - (792180*I)*nc^2*Pi^3*x^3 + 78570*Pi^4*x^3 + 
        38070*nc^2*Pi^4*x^3 + (41310*I)*Pi^5*x^3 + (13770*I)*nc^2*Pi^5*x^3 + 
        1105920*Zeta[3] + 804960*nc^2*Zeta[3] - (816480*I)*Pi*Zeta[3] - 
        (241920*I)*nc^2*Pi*Zeta[3] + 5202360*x*Zeta[3] + 
        352440*nc^2*x*Zeta[3] + (12281760*I)*Pi*x*Zeta[3] + 
        (856800*I)*nc^2*Pi*x*Zeta[3] - 1173960*Pi^2*x*Zeta[3] - 
        312120*nc^2*Pi^2*x*Zeta[3] - 12412440*x^2*Zeta[3] + 
        1493640*nc^2*x^2*Zeta[3] - (22453200*I)*Pi*x^2*Zeta[3] + 
        (291600*I)*nc^2*Pi*x^2*Zeta[3] + 2041200*Pi^2*x^2*Zeta[3] + 
        680400*nc^2*Pi^2*x^2*Zeta[3] + 6590160*x^3*Zeta[3] - 
        3479760*nc^2*x^3*Zeta[3] + (10789200*I)*Pi*x^3*Zeta[3] - 
        (291600*I)*nc^2*Pi*x^3*Zeta[3] - 1020600*Pi^2*x^3*Zeta[3] - 
        340200*nc^2*Pi^2*x^3*Zeta[3] - 7315920*x*Zeta[5] - 
        2378160*nc^2*x*Zeta[5] + 13705200*x^2*Zeta[5] + 
        4568400*nc^2*x^2*Zeta[5] - 6852600*x^3*Zeta[5] - 
        2284200*nc^2*x^3*Zeta[5]))/(51840*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*((-6441120*I)*nc^2*Pi - (6208160*I)*nc^4*Pi + 2302020*Pi^2 - 
        759780*nc^2*Pi^2 + 2525600*nc^4*Pi^2 + (4415040*I)*Pi^3 - 
        (603960*I)*nc^2*Pi^3 + (236040*I)*nc^4*Pi^3 + 63063*Pi^4 + 
        18543*nc^2*Pi^4 - 69006*nc^4*Pi^4 + (44478*I)*Pi^5 + 
        (23688*I)*nc^2*Pi^5 - (20034*I)*nc^4*Pi^5 + (6441120*I)*nc^2*Pi*x + 
        (6208160*I)*nc^4*Pi*x + 48319740*Pi^2*x - 9037980*nc^2*Pi^2*x - 
        4294640*nc^4*Pi^2*x - (22687560*I)*Pi^3*x + (14444080*I)*nc^2*Pi^3*
         x - (236040*I)*nc^4*Pi^3*x - 3773070*Pi^4*x - 1074542*nc^2*Pi^4*x + 
        23520*nc^4*Pi^4*x - (1872549*I)*Pi^5*x + (582897*I)*nc^2*Pi^5*x - 
        (134442*I)*nc^4*Pi^5*x + 128445*Pi^6*x - 98835*nc^2*Pi^6*x + 
        37608*nc^4*Pi^6*x - 101243520*Pi^2*x^2 + 26671680*nc^2*Pi^2*x^2 + 
        1769040*nc^4*Pi^2*x^2 + (50451660*I)*Pi^3*x^2 - 
        (24800580*I)*nc^2*Pi^3*x^2 + 6727833*Pi^4*x^2 + 
        447993*nc^2*Pi^4*x^2 + 196560*nc^4*Pi^4*x^2 + (3849930*I)*Pi^5*x^2 - 
        (1475334*I)*nc^2*Pi^5*x^2 + (340200*I)*nc^4*Pi^5*x^2 - 
        175140*Pi^6*x^2 + 174060*nc^2*Pi^6*x^2 - 58110*nc^4*Pi^6*x^2 + 
        50621760*Pi^2*x^3 - 16873920*nc^2*Pi^2*x^3 - (36945720*I)*Pi^3*x^3 + 
        (12315240*I)*nc^2*Pi^3*x^3 - 3192777*Pi^4*x^3 + 
        640143*nc^2*Pi^4*x^3 - 137214*nc^4*Pi^4*x^3 - (1997541*I)*Pi^5*x^3 + 
        (832923*I)*nc^2*Pi^5*x^3 - (192780*I)*nc^4*Pi^5*x^3 + 
        87570*Pi^6*x^3 - 87030*nc^2*Pi^6*x^3 + 29055*nc^4*Pi^6*x^3 + 
        22090320*Zeta[3] - 2182320*nc^2*Zeta[3] - 25200*nc^4*Zeta[3] + 
        (20139840*I)*Pi*Zeta[3] - (1617840*I)*nc^2*Pi*Zeta[3] + 
        (1169280*I)*nc^4*Pi*Zeta[3] - 1935360*Pi^2*Zeta[3] - 
        68040*nc^2*Pi^2*Zeta[3] - 52920*nc^4*Pi^2*Zeta[3] - 
        357845040*x*Zeta[3] + 52908240*nc^2*x*Zeta[3] + 
        3699360*nc^4*x*Zeta[3] - (178582320*I)*Pi*x*Zeta[3] + 
        (61629120*I)*nc^2*Pi*x*Zeta[3] - (3936240*I)*nc^4*Pi*x*Zeta[3] + 
        12250980*Pi^2*x*Zeta[3] - 1510740*nc^2*Pi^2*x*Zeta[3] + 
        687960*nc^4*Pi^2*x*Zeta[3] - (705600*I)*Pi^3*x*Zeta[3] - 
        (3603600*I)*nc^2*Pi^3*x*Zeta[3] + (952560*I)*nc^4*Pi^3*x*Zeta[3] + 
        588069720*x^2*Zeta[3] - 133426440*nc^2*x^2*Zeta[3] - 
        3674160*nc^4*x^2*Zeta[3] + (319651920*I)*Pi*x^2*Zeta[3] - 
        (115259760*I)*nc^2*Pi*x^2*Zeta[3] + (6804000*I)*nc^4*Pi*x^2*Zeta[3] - 
        13834800*Pi^2*x^2*Zeta[3] - 2646000*nc^2*Pi^2*x^2*Zeta[3] + 
        (4082400*I)*Pi^3*x^2*Zeta[3] + (5896800*I)*nc^2*Pi^3*x^2*Zeta[3] - 
        (1134000*I)*nc^4*Pi^3*x^2*Zeta[3] - 223715520*x^3*Zeta[3] + 
        74571840*nc^2*x^3*Zeta[3] - (177992640*I)*Pi*x^3*Zeta[3] + 
        (59330880*I)*nc^2*Pi*x^3*Zeta[3] - (4490640*I)*nc^4*Pi*x^3*Zeta[3] + 
        6463800*Pi^2*x^3*Zeta[3] + 1701000*nc^2*Pi^2*x^3*Zeta[3] - 
        (2041200*I)*Pi^3*x^3*Zeta[3] - (2948400*I)*nc^2*Pi^3*x^3*Zeta[3] + 
        (567000*I)*nc^4*Pi^3*x^3*Zeta[3] + 30587760*x*Zeta[3]^2 - 
        2782080*nc^2*x*Zeta[3]^2 + 2449440*nc^4*x*Zeta[3]^2 - 
        55112400*x^2*Zeta[3]^2 + 6123600*nc^2*x^2*Zeta[3]^2 - 
        6123600*nc^4*x^2*Zeta[3]^2 + 27556200*x^3*Zeta[3]^2 - 
        3061800*nc^2*x^3*Zeta[3]^2 + 3061800*nc^4*x^3*Zeta[3]^2 - 
        16397640*Zeta[5] - 3560760*nc^2*Zeta[5] - 1315440*nc^4*Zeta[5] + 
        46403280*x*Zeta[5] + 17871840*nc^2*x*Zeta[5] + 
        4218480*nc^4*x*Zeta[5] - (76068720*I)*Pi*x*Zeta[5] + 
        (68085360*I)*nc^2*Pi*x*Zeta[5] - (29937600*I)*nc^4*Pi*x*Zeta[5] - 
        58106160*x^2*Zeta[5] - 18869760*nc^2*x^2*Zeta[5] - 
        8164800*nc^4*x^2*Zeta[5] + (193914000*I)*Pi*x^2*Zeta[5] - 
        (131317200*I)*nc^2*Pi*x^2*Zeta[5] + (48988800*I)*nc^4*Pi*x^2*
         Zeta[5] + 33577740*x^3*Zeta[5] + 7314300*nc^2*x^3*Zeta[5] + 
        4626720*nc^4*x^3*Zeta[5] - (96957000*I)*Pi*x^3*Zeta[5] + 
        (65658600*I)*nc^2*Pi*x^3*Zeta[5] - (24494400*I)*nc^4*Pi*x^3*Zeta[5]))/
      (362880*nc^2*Pi*(-1 + x)^2*x) + 
     (a^3*H[1, x]*((-2355480*I)*Pi - (2706280*I)*nc^2*Pi + 
        (1844000*I)*nc^4*Pi + 200340*Pi^2 + 849340*nc^2*Pi^2 - 
        527000*nc^4*Pi^2 - (144720*I)*Pi^3 + (123420*I)*nc^2*Pi^3 - 
        (57660*I)*nc^4*Pi^3 - 15615*Pi^4 + 1209*nc^2*Pi^4 + 8166*nc^4*Pi^4 - 
        (846*I)*Pi^5 - (1836*I)*nc^2*Pi^5 + (2862*I)*nc^4*Pi^5 - 1840320*x - 
        853600*nc^2*x + 886880*nc^4*x + (26668440*I)*Pi*x + 
        (60680*I)*nc^2*Pi*x - (4636000*I)*nc^4*Pi*x - 361800*Pi^2*x - 
        3285320*nc^2*Pi^2*x + 1862440*nc^4*Pi^2*x + (987660*I)*Pi^3*x - 
        (623580*I)*nc^2*Pi^3*x + (104880*I)*nc^4*Pi^3*x + 27810*Pi^4*x + 
        36696*nc^2*Pi^4*x - 17844*nc^4*Pi^4*x + (1692*I)*Pi^5*x + 
        (3672*I)*nc^2*Pi^5*x - (5724*I)*nc^4*Pi^5*x + 1840320*x^2 + 
        853600*nc^2*x^2 - 886880*nc^4*x^2 - (47874240*I)*Pi*x^2 + 
        (10499360*I)*nc^2*Pi*x^2 + (2792000*I)*nc^4*Pi*x^2 - 
        4053780*Pi^2*x^2 + 5214820*nc^2*Pi^2*x^2 - 2022320*nc^4*Pi^2*x^2 - 
        (2323080*I)*Pi^3*x^2 + (737700*I)*nc^2*Pi^3*x^2 - 
        (47220*I)*nc^4*Pi^3*x^2 - 285939*Pi^4*x^2 + 33135*nc^2*Pi^4*x^2 - 
        9204*nc^4*Pi^4*x^2 - (93726*I)*Pi^5*x^2 + (78624*I)*nc^2*Pi^5*x^2 - 
        (21006*I)*nc^4*Pi^5*x^2 + (23561280*I)*Pi*x^3 - 
        (7853760*I)*nc^2*Pi*x^3 + 8953740*Pi^2*x^3 - 4358340*nc^2*Pi^2*x^3 + 
        686880*nc^4*Pi^2*x^3 + (1841940*I)*Pi^3*x^3 - (426060*I)*nc^2*Pi^3*
         x^3 + 572724*Pi^4*x^3 - 170172*nc^2*Pi^4*x^3 + 47790*nc^4*Pi^4*x^3 + 
        (145800*I)*Pi^5*x^3 - (145800*I)*nc^2*Pi^5*x^3 + 
        (48600*I)*nc^4*Pi^5*x^3 - 4738500*Pi^2*x^4 + 1579500*nc^2*Pi^2*x^4 - 
        (218700*I)*Pi^3*x^4 + (286740*I)*nc^2*Pi^3*x^4 - 367578*Pi^4*x^4 + 
        93150*nc^2*Pi^4*x^4 - 30294*nc^4*Pi^4*x^4 - (72900*I)*Pi^5*x^4 + 
        (72900*I)*nc^2*Pi^5*x^4 - (24300*I)*nc^4*Pi^5*x^4 - 1134000*Zeta[3] + 
        570600*nc^2*Zeta[3] - 47160*nc^4*Zeta[3] - (367200*I)*Pi*Zeta[3] + 
        (552240*I)*nc^2*Pi*Zeta[3] - (197280*I)*nc^4*Pi*Zeta[3] - 
        64800*Pi^2*Zeta[3] - 46440*nc^2*Pi^2*Zeta[3] + 
        7560*nc^4*Pi^2*Zeta[3] + 6575040*x*Zeta[3] + 1080720*nc^2*x*Zeta[3] - 
        1265040*nc^4*x*Zeta[3] + (2062800*I)*Pi*x*Zeta[3] - 
        (1508400*I)*nc^2*Pi*x*Zeta[3] + (236880*I)*nc^4*Pi*x*Zeta[3] + 
        129600*Pi^2*x*Zeta[3] + 92880*nc^2*Pi^2*x*Zeta[3] - 
        15120*nc^4*Pi^2*x*Zeta[3] - 27858600*x^2*Zeta[3] + 
        4595760*nc^2*x^2*Zeta[3] + 2692440*nc^4*x^2*Zeta[3] - 
        (5317920*I)*Pi*x^2*Zeta[3] + (4759920*I)*nc^2*Pi*x^2*Zeta[3] - 
        (655200*I)*nc^4*Pi*x^2*Zeta[3] - 488160*Pi^2*x^2*Zeta[3] - 
        35640*nc^2*Pi^2*x^2*Zeta[3] - 31320*nc^4*Pi^2*x^2*Zeta[3] + 
        44945280*x^3*Zeta[3] - 13348800*nc^2*x^3*Zeta[3] - 
        1380240*nc^4*x^3*Zeta[3] + (6940080*I)*Pi*x^3*Zeta[3] - 
        (8184240*I)*nc^2*Pi*x^3*Zeta[3] + (1652400*I)*nc^4*Pi*x^3*Zeta[3] + 
        583200*Pi^2*x^3*Zeta[3] + 194400*nc^2*Pi^2*x^3*Zeta[3] - 
        23386320*x^4*Zeta[3] + 6512400*nc^2*x^4*Zeta[3] - 
        (3907440*I)*Pi*x^4*Zeta[3] + (4607280*I)*nc^2*Pi*x^4*Zeta[3] - 
        (991440*I)*nc^4*Pi*x^4*Zeta[3] - 291600*Pi^2*x^4*Zeta[3] - 
        97200*nc^2*Pi^2*x^4*Zeta[3] - 239760*Zeta[5] + 19440*nc^2*Zeta[5] + 
        187920*nc^4*Zeta[5] + 479520*x*Zeta[5] - 38880*nc^2*x*Zeta[5] - 
        375840*nc^4*x*Zeta[5] - 38880*x^2*Zeta[5] - 2378160*nc^2*x^2*
         Zeta[5] + 810000*nc^4*x^2*Zeta[5] - 291600*x^3*Zeta[5] + 
        4568400*nc^2*x^3*Zeta[5] - 1166400*nc^4*x^3*Zeta[5] + 
        145800*x^4*Zeta[5] - 2284200*nc^2*x^4*Zeta[5] + 
        583200*nc^4*x^4*Zeta[5]))/(51840*nc^2*Pi*(-1 + x)^2*x^2) + 
     nf*(-(a^3*(-98 + (3*I)*Pi + 210*x - (14*I)*Pi*x + 5*Pi^2*x)*
          H[0, 0, 0, x])/(18*nc*Pi*(-1 + x)^2*x) + 
       (a^3*(-2 + nc^2)*(22*I - 7*Pi - (28*I)*x + 7*Pi*x)*H[0, 0, 1, x])/
        (72*nc*(-1 + x)*x^2) - (a^3*(6*I - (28*I)*x + 7*Pi*x)*H[0, 1, 0, x])/
        (36*nc*(-1 + x)^2*x) + (a^3*(-2 + nc^2)*(-112 + (33*I)*Pi - 12*Pi^2 + 
          154*x - (42*I)*Pi*x + 12*Pi^2*x)*H[0, 1, 1, x])/
        (108*nc*Pi*(-1 + x)*x^2) - (a^3*(-42 + (9*I)*Pi + 154*x - 
          (42*I)*Pi*x + 12*Pi^2*x)*H[1, 0, 0, x])/(54*nc*Pi*(-1 + x)^2*x) + 
       (a^3*(-2 + nc^2)*(22*I - 7*Pi - (28*I)*x + 7*Pi*x)*H[1, 0, 1, x])/
        (72*nc*(-1 + x)*x^2) - (a^3*(6*I - (28*I)*x + 7*Pi*x)*H[1, 1, 0, x])/
        (36*nc*(-1 + x)^2*x) + (a^3*(-2 + nc^2)*(-112 + (11*I)*Pi - 5*Pi^2 + 
          210*x - (14*I)*Pi*x + 5*Pi^2*x)*H[1, 1, 1, x])/
        (36*nc*Pi*(-1 + x)*x^2) + (a^3*(-45 + 122*x - (3*I)*Pi*x)*
         H[0, 0, 0, 0, x])/(18*nc*Pi*(-1 + x)^2*x) - 
       ((I/12)*a^3*(-2 + nc^2)*H[0, 0, 0, 1, x])/(nc*x^2) - 
       ((I/6)*a^3*H[0, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*
         H[0, 0, 1, 1, x])/(36*nc*Pi*(-1 + x)*x^2) + 
       (a^3*(-3 + 14*x - (3*I)*Pi*x)*H[0, 1, 0, 0, x])/(18*nc*Pi*(-1 + x)^2*
         x) - ((I/12)*a^3*(-2 + nc^2)*H[0, 1, 0, 1, x])/(nc*x^2) - 
       ((I/6)*a^3*H[0, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-11 + I*Pi + 14*x - I*Pi*x)*H[0, 1, 1, 1, x])/
        (12*nc*Pi*(-1 + x)*x^2) + (a^3*(-3 + 14*x - I*Pi*x)*H[1, 0, 0, 0, x])/
        (6*nc*Pi*(-1 + x)^2*x) - ((I/12)*a^3*(-2 + nc^2)*H[1, 0, 0, 1, x])/
        (nc*x^2) - ((I/6)*a^3*H[1, 0, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-11 + (3*I)*Pi + 14*x - (3*I)*Pi*x)*
         H[1, 0, 1, 1, x])/(36*nc*Pi*(-1 + x)*x^2) + 
       (a^3*(-3 + 14*x - (3*I)*Pi*x)*H[1, 1, 0, 0, x])/(18*nc*Pi*(-1 + x)^2*
         x) - ((I/12)*a^3*(-2 + nc^2)*H[1, 1, 0, 1, x])/(nc*x^2) - 
       ((I/6)*a^3*H[1, 1, 1, 0, x])/(nc*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*(-77 + (3*I)*Pi + 122*x - (3*I)*Pi*x)*
         H[1, 1, 1, 1, x])/(36*nc*Pi*(-1 + x)*x^2) - 
       (5*a^3*H[0, 0, 0, 0, 0, x])/(2*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(12*nc*Pi*x^2) - 
       (a^3*H[0, 0, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(4*nc*Pi*x^2) - 
       (a^3*H[0, 1, 0, 0, 0, x])/(2*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(12*nc*Pi*x^2) - 
       (a^3*H[0, 1, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (7*a^3*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(12*nc*Pi*x^2) - 
       (7*a^3*H[1, 0, 0, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(12*nc*Pi*x^2) - 
       (a^3*H[1, 0, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(4*nc*Pi*x^2) - 
       (a^3*H[1, 1, 0, 0, 0, x])/(2*nc*Pi*(-1 + x)^2) + 
       (a^3*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(12*nc*Pi*x^2) - 
       (a^3*H[1, 1, 1, 0, 0, x])/(6*nc*Pi*(-1 + x)^2) + 
       (5*a^3*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(4*nc*Pi*x^2) + 
       (a^3*H[0, 0, x]*(-1386 + (126*I)*Pi - 45*Pi^2 + 2474*x - 
          (462*I)*Pi*x + 177*Pi^2*x + (18*I)*Pi^3*x - 180*x*Zeta[3]))/
        (162*nc*Pi*(-1 + x)^2*x) + (a^3*H[1, 0, x]*((84*I)*Pi - 21*Pi^2 - 
          (308*I)*Pi*x + 98*Pi^2*x + (12*I)*Pi^3*x + 36*x*Zeta[3]))/
        (108*nc*Pi*(-1 + x)^2*x) + (a^3*H[0, x]*(62000 - (18480*I)*Pi + 
          6720*Pi^2 + (720*I)*Pi^3 - 62000*x + (62000*I)*Pi*x - 
          22400*Pi^2*x - (3360*I)*Pi^3*x + 303*Pi^4*x - 7200*Zeta[3] - 
          720*x*Zeta[3] - (11520*I)*Pi*x*Zeta[3]))/(6480*nc*Pi*(-1 + x)^2*
         x) + (a^3*H[1, 1, x]*(-4352 + 2176*nc^2 + (1344*I)*Pi - 
          (672*I)*nc^2*Pi - 528*Pi^2 + 264*nc^2*Pi^2 - (90*I)*Pi^3 + 
          (45*I)*nc^2*Pi^3 + 14248*x - 7124*nc^2*x - (3192*I)*Pi*x + 
          (1596*I)*nc^2*Pi*x + 1236*Pi^2*x - 618*nc^2*Pi^2*x + 
          (180*I)*Pi^3*x - (90*I)*nc^2*Pi^3*x - 9896*x^2 + 4948*nc^2*x^2 + 
          (1848*I)*Pi*x^2 - (924*I)*nc^2*Pi*x^2 - 708*Pi^2*x^2 + 
          354*nc^2*Pi^2*x^2 - (108*I)*Pi^3*x^2 + (45*I)*nc^2*Pi^3*x^2 + 
          828*Zeta[3] - 414*nc^2*Zeta[3] - 1656*x*Zeta[3] + 
          828*nc^2*x*Zeta[3] + 936*x^2*Zeta[3] - 414*nc^2*x^2*Zeta[3]))/
        (648*nc*Pi*(-1 + x)^2*x^2) + (a^3*H[0, 1, x]*((448*I)*Pi - 
          (224*I)*nc^2*Pi - 154*Pi^2 + 77*nc^2*Pi^2 - (30*I)*Pi^3 + 
          (15*I)*nc^2*Pi^3 - (1064*I)*Pi*x + (532*I)*nc^2*Pi*x + 350*Pi^2*x - 
          175*nc^2*Pi^2*x + (60*I)*Pi^3*x - (30*I)*nc^2*Pi^3*x + 
          (616*I)*Pi*x^2 - (308*I)*nc^2*Pi*x^2 - 196*Pi^2*x^2 + 
          98*nc^2*Pi^2*x^2 - (36*I)*Pi^3*x^2 + (15*I)*nc^2*Pi^3*x^2 - 
          36*Zeta[3] + 18*nc^2*Zeta[3] + 72*x*Zeta[3] - 36*nc^2*x*Zeta[3] + 
          18*nc^2*x^2*Zeta[3]))/(216*nc*Pi*(-1 + x)^2*x^2) - 
       (a^3*H[1, x]*((-43520*I)*Pi + (21760*I)*nc^2*Pi + 15680*Pi^2 - 
          7840*nc^2*Pi^2 + (3300*I)*Pi^3 - (1650*I)*nc^2*Pi^3 - 516*Pi^4 + 
          258*nc^2*Pi^4 - 62000*x + 31000*nc^2*x + (105520*I)*Pi*x - 
          (52760*I)*nc^2*Pi*x - 38080*Pi^2*x + 19040*nc^2*Pi^2*x - 
          (7320*I)*Pi^3*x + (3750*I)*nc^2*Pi^3*x + 1032*Pi^4*x - 
          516*nc^2*Pi^4*x + 62000*x^2 - 31000*nc^2*x^2 - (62000*I)*Pi*x^2 + 
          (31000*I)*nc^2*Pi*x^2 + 22400*Pi^2*x^2 - 11200*nc^2*Pi^2*x^2 + 
          (3360*I)*Pi^3*x^2 - (2100*I)*nc^2*Pi^3*x^2 - 303*Pi^4*x^2 + 
          258*nc^2*Pi^4*x^2 + 3960*Zeta[3] - 1980*nc^2*Zeta[3] + 
          (11520*I)*Pi*Zeta[3] - (5760*I)*nc^2*Pi*Zeta[3] - 720*x*Zeta[3] - 
          180*nc^2*x*Zeta[3] - (23040*I)*Pi*x*Zeta[3] + (11520*I)*nc^2*Pi*x*
           Zeta[3] + 720*x^2*Zeta[3] + 2160*nc^2*x^2*Zeta[3] + 
          (11520*I)*Pi*x^2*Zeta[3] - (5760*I)*nc^2*Pi*x^2*Zeta[3]))/
        (6480*nc*Pi*(-1 + x)^2*x^2) + 
       (a^3*((31000*I)*nc^2*Pi - 10780*nc^2*Pi^2 + (840*I)*Pi^3 - 
          (2100*I)*nc^2*Pi^3 - 213*Pi^4 + 258*nc^2*Pi^4 - 
          (31000*I)*nc^2*Pi*x + 10780*nc^2*Pi^2*x - (3080*I)*Pi^3*x + 
          (2100*I)*nc^2*Pi^3*x + 994*Pi^4*x - 258*nc^2*Pi^4*x + 
          (129*I)*Pi^5*x - 5040*Zeta[3] - 2520*nc^2*Zeta[3] - 
          (5760*I)*nc^2*Pi*Zeta[3] + 18480*x*Zeta[3] + 2520*nc^2*x*Zeta[3] + 
          (5760*I)*nc^2*Pi*x*Zeta[3] + 180*Pi^2*x*Zeta[3] + 3240*x*Zeta[5]))/
        (6480*nc*Pi*(-1 + x)^2*x)))}, 
 {-(a^3*(-288 - 530*nc^2 - 134*nc^4 - (180*I)*Pi - (456*I)*nc^2*Pi + 
       (120*I)*nc^4*Pi - 3*Pi^2 + 18*nc^2*Pi^2 + 45*nc^4*Pi^2 + 117*x + 
       144*nc^2*x - 27*nc^4*x + (45*I)*Pi*x - (18*I)*nc^2*Pi*x - 
       (117*I)*nc^4*Pi*x + 24*Pi^2*x + 72*nc^2*Pi^2*x - 18*x^2 - 
       27*nc^2*x^2 + 9*nc^4*x^2 - (90*I)*Pi*x^2 - (135*I)*nc^2*Pi*x^2 + 
       (45*I)*nc^4*Pi*x^2 - 15*Pi^2*x^2 - 45*nc^2*Pi^2*x^2)*H[0, 0, x])/
    (288*nc^3*Pi*(-1 + x)) + 
   (a^3*((-51*I)*Pi - (55*I)*nc^2*Pi + (42*I)*nc^4*Pi + 18*Pi^2 + 
      21*nc^2*Pi^2 - 15*nc^4*Pi^2 + 3*x - 6*nc^2*x + 9*nc^4*x + 
      (111*I)*Pi*x + (115*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x - 21*Pi^2*x - 
      30*nc^2*Pi^2*x + 16*nc^4*Pi^2*x - 9*x^2 - 3*nc^2*x^2 - 6*nc^4*x^2 - 
      (75*I)*Pi*x^2 - (84*I)*nc^2*Pi*x^2 + (39*I)*nc^4*Pi*x^2 - 7*Pi^2*x^2 + 
      6*x^3 + 9*nc^2*x^3 - 3*nc^4*x^3 + (30*I)*Pi*x^3 + (45*I)*nc^2*Pi*x^3 - 
      (15*I)*nc^4*Pi*x^3 + 5*Pi^2*x^3)*H[0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) - 
   (a^3*((15*I)*Pi + (24*I)*nc^2*Pi - (9*I)*nc^4*Pi - 5*Pi^2 - 6*nc^2*Pi^2 + 
      7*nc^4*Pi^2 - 3*x + 6*nc^2*x - 9*nc^4*x - (45*I)*Pi*x - 
      (59*I)*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 2*Pi^2*x - 6*nc^2*Pi^2*x + 
      2*nc^4*Pi^2*x + 9*x^2 + 3*nc^2*x^2 + 6*nc^4*x^2 + (15*I)*Pi*x^2 - 
      (6*I)*nc^2*Pi*x^2 - (39*I)*nc^4*Pi*x^2 + 8*Pi^2*x^2 + 
      24*nc^2*Pi^2*x^2 - 6*x^3 - 9*nc^2*x^3 + 3*nc^4*x^3 - (30*I)*Pi*x^3 - 
      (45*I)*nc^2*Pi*x^3 + (15*I)*nc^4*Pi*x^3 - 5*Pi^2*x^3 - 
      15*nc^2*Pi^2*x^3)*H[1, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(-279 - 314*nc^2 + 81*nc^4 + (153*I)*Pi - (6*I)*nc^2*Pi + 
      (27*I)*nc^4*Pi - 60*Pi^2 - 27*nc^2*Pi^2 + 36*nc^4*Pi^2 + 81*x + 
      153*nc^2*x - 72*nc^4*x - (135*I)*Pi*x - (117*I)*nc^2*Pi*x + 
      (72*I)*nc^4*Pi*x - 6*Pi^2*x + 18*x^2 + 27*nc^2*x^2 - 9*nc^4*x^2 + 
      (90*I)*Pi*x^2 + (135*I)*nc^2*Pi*x^2 - (45*I)*nc^4*Pi*x^2 + 15*Pi^2*x^2)*
     H[1, 1, x])/(288*nc^3*Pi*x) + 
   (((-I/16)*a^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*H[0, x])/(nc^3*(-1 + x)) - 
     ((I/16)*a^3*(-1 + nc)*(1 + nc)*H[1, x])/(nc^3*x) - 
     (a^3*(-1 + nc)*(1 + nc)*(1 + nc^2)*H[0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(-1 + nc)*(1 + nc)*H[1, 1, x])/(16*nc^3*Pi*x))/ep^2 + 
   (a^3*(5 + 19*nc^2 - 6*nc^4 - (9*I)*Pi - (27*I)*nc^2*Pi + (4*I)*nc^4*Pi + 
      3*x + 11*nc^2*x + 2*nc^4*x + (8*I)*Pi*x + (24*I)*nc^2*Pi*x - 
      (5*I)*Pi*x^2 - (15*I)*nc^2*Pi*x^2)*H[0, 0, 0, x])/
    (16*nc^3*Pi*(-1 + x)) + (a^3*((-4*I)*Pi - (2*I)*nc^2*Pi + (2*I)*nc^4*Pi + 
      4*x + 2*nc^2*x + 2*nc^4*x + (6*I)*Pi*x + (4*I)*nc^2*Pi*x + 11*x^2 + 
      20*nc^2*x^2 - 9*nc^4*x^2 - (14*I)*Pi*x^2 - 10*x^3 - 15*nc^2*x^3 + 
      5*nc^4*x^3 + (10*I)*Pi*x^3)*H[0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
   (a^3*((-4*I)*Pi - (8*I)*nc^2*Pi + (4*I)*nc^4*Pi + 4*x + 2*nc^2*x + 
      2*nc^4*x - (2*I)*Pi*x - (14*I)*nc^2*Pi*x - (4*I)*nc^4*Pi*x + 11*x^2 + 
      20*nc^2*x^2 - 9*nc^4*x^2 + (16*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 - 
      10*x^3 - 15*nc^2*x^3 + 5*nc^4*x^3 - (10*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3)*
     H[0, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(51 + 55*nc^2 - 42*nc^4 - (18*I)*Pi - 99*x - 109*nc^2*x + 78*nc^4*x + 
      (36*I)*Pi*x + (6*I)*nc^2*Pi*x + 108*x^2 + 144*nc^2*x^2 - 66*nc^4*x^2 - 
      (42*I)*Pi*x^2 - 60*x^3 - 90*nc^2*x^3 + 30*nc^4*x^3 + (30*I)*Pi*x^3)*
     H[0, 1, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
   (a^3*((6*I)*Pi + (12*I)*nc^2*Pi - (6*I)*nc^4*Pi + 57*x + 86*nc^2*x - 
      19*nc^4*x - (42*I)*Pi*x - (120*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 
      72*x^2 - 90*nc^2*x^2 + 78*nc^4*x^2 + (48*I)*Pi*x^2 + 
      (144*I)*nc^2*Pi*x^2 + 60*x^3 + 90*nc^2*x^3 - 30*nc^4*x^3 - 
      (30*I)*Pi*x^3 - (90*I)*nc^2*Pi*x^3)*H[1, 0, 0, x])/
    (96*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(5 + 8*nc^2 - 3*nc^4 - (8*I)*Pi - (4*I)*nc^2*Pi + (2*I)*nc^4*Pi + 
      4*x + 9*nc^2*x - 5*nc^4*x + (8*I)*Pi*x - (2*I)*nc^4*Pi*x - 19*x^2 - 
      32*nc^2*x^2 + 13*nc^4*x^2 - (14*I)*Pi*x^2 + 10*x^3 + 15*nc^2*x^3 - 
      5*nc^4*x^3 + (10*I)*Pi*x^3)*H[1, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(5 + 8*nc^2 - 3*nc^4 - (2*I)*Pi - (8*I)*nc^2*Pi - (6*I)*nc^4*Pi + 
      4*x + 9*nc^2*x - 5*nc^4*x - (4*I)*Pi*x - (12*I)*nc^2*Pi*x + 
      (4*I)*nc^4*Pi*x - 19*x^2 - 32*nc^2*x^2 + 13*nc^4*x^2 + (16*I)*Pi*x^2 + 
      (48*I)*nc^2*Pi*x^2 + 10*x^3 + 15*nc^2*x^3 - 5*nc^4*x^3 - 
      (10*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/
    (32*nc^3*Pi*(-1 + x)*x) + (a^3*(-18 - 4*nc^2 + (2*I)*Pi - (4*I)*nc^2*Pi + 
      (4*I)*nc^4*Pi + 3*x - 2*nc^2*x - (2*I)*Pi*x + (5*I)*Pi*x^2)*
     H[1, 1, 1, x])/(16*nc^3*Pi*x) - 
   (a^3*(13 + 45*nc^2 + 2*nc^4 - 8*x - 24*nc^2*x + 5*x^2 + 15*nc^2*x^2)*
     H[0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) - 
   (a^3*(1 + nc^4)*H[0, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)) - 
   (a^3*(1 + nc^4)*H[0, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)) - 
   (a^3*(-2 - nc^2 + nc^4 + 3*x + 2*nc^4*x - 7*x^2 + 5*x^3)*H[0, 0, 1, 1, x])/
    (16*nc^3*Pi*(-1 + x)*x) - (a^3*(1 + 3*nc^2)*(4 - 8*x + 5*x^2)*
     H[0, 1, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
   (a^3*(2 + 4*nc^2 - 2*nc^4 - x - 3*nc^2*x + 2*nc^4*x)*H[0, 1, 0, 1, x])/
    (16*nc^3*Pi*(-1 + x)*x) + (a^3*(2 + 4*nc^2 - 2*nc^4 - x - 3*nc^2*x + 
      2*nc^4*x)*H[0, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(-9 - 6*nc^2 + 4*nc^4 + 2*x - 5*x^2)*H[0, 1, 1, 1, x])/
    (16*nc^3*Pi*x) - (a^3*(8 + 22*nc^2 + 2*nc^4 - 8*x - 24*nc^2*x + 5*x^2 + 
      15*nc^2*x^2)*H[1, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) - 
   (a^3*(1 + 2*nc^2 - nc^4 + x + nc^4*x)*H[1, 0, 0, 1, x])/
    (16*nc^3*Pi*(-1 + x)*x) - (a^3*(1 + 2*nc^2 - nc^4 + x + nc^4*x)*
     H[1, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
   (a^3*(-5 - 4*nc^2 + 2*nc^4 + 2*x - 5*x^2)*H[1, 0, 1, 1, x])/
    (16*nc^3*Pi*x) + (a^3*(-1 - 2*nc^2 - 5*nc^4 - 2*x - 8*nc^2*x + 4*nc^4*x + 
      8*x^2 + 24*nc^2*x^2 - 5*x^3 - 15*nc^2*x^3)*H[1, 1, 0, 0, x])/
    (16*nc^3*Pi*(-1 + x)*x) + (a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 0, 1, x])/
    (8*nc^3*Pi*x) + (a^3*(-1 - 3*nc^2 + 2*nc^4)*H[1, 1, 1, 0, x])/
    (8*nc^3*Pi*x) + (a^3*(-14 + 2*nc^2 + 2*x - 5*x^2)*H[1, 1, 1, 1, x])/
    (16*nc^3*Pi*x) + nf*((7*a^3*(-I + nc)*(I + nc)*(-4*I + Pi)*H[0, x])/
      (144*nc^2*(-1 + x)) + (7*a^3*(-4*I + Pi)*H[1, x])/(144*nc^2*x) + 
     (a^3*(1 + I*nc)*(I + nc)*(14*I + 3*Pi)*H[0, 0, x])/
      (72*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[0, 1, x])/(nc^2*x) + 
     ((I/24)*a^3*(1 + nc^2)*H[1, 0, x])/(nc^2*(-1 + x)) + 
     (a^3*(14 - (3*I)*Pi)*H[1, 1, x])/(72*nc^2*Pi*x) + 
     (a^3*(1 + nc^2)*H[0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*H[0, 1, 1, x])/(24*nc^2*Pi*x) + (a^3*(1 + nc^2)*H[1, 0, 0, x])/
      (24*nc^2*Pi*(-1 + x)) + (a^3*H[1, 1, 1, x])/(8*nc^2*Pi*x) + 
     (a^3*(1 + I*nc)*(I + nc)*(Pi^3 + (6*I)*Zeta[3]))/
      (144*nc^2*Pi*(-1 + x))) + 
   ((a^3*(21*I + (22*I)*nc^2 + I*nc^4 - 9*Pi - 12*nc^2*Pi + 9*nc^4*Pi)*
       H[0, x])/(96*nc^3*(-1 + x)) + 
     (a^3*(21*I + I*nc^2 - 9*Pi - 3*nc^2*Pi + 6*nc^4*Pi)*H[1, x])/
      (96*nc^3*x) + (a^3*(21 + 22*nc^2 + nc^4 + (12*I)*Pi + (48*I)*nc^2*Pi)*
       H[0, 0, x])/(96*nc^3*Pi*(-1 + x)) - 
     ((I/16)*a^3*(1 + nc^2)*(2 - nc^2 - 3*x + nc^2*x)*H[0, 1, x])/
      (nc^3*(-1 + x)*x) + ((I/16)*a^3*(-1 - 2*nc^2 + nc^4 + x + 3*nc^2*x)*
       H[1, 0, x])/(nc^3*(-1 + x)*x) + 
     ((I/96)*a^3*(21*I + I*nc^2 + 12*Pi - 12*nc^2*Pi + 6*nc^4*Pi)*H[1, 1, x])/
      (nc^3*Pi*x) + nf*(((-I/24)*a^3*(1 + nc^2)*H[0, x])/(nc^2*(-1 + x)) - 
       ((I/24)*a^3*H[1, x])/(nc^2*x) - (a^3*(1 + nc^2)*H[0, 0, x])/
        (24*nc^2*Pi*(-1 + x)) + (a^3*H[1, 1, x])/(24*nc^2*Pi*x)) + 
     (a^3*(1 + 9*nc^2 + 2*nc^4)*H[0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 + nc^2)*H[0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 + nc^2)*H[0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(-2 + nc^2)*(1 + nc^2)*H[0, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(1 + nc^2)*H[1, 0, 0, x])/(16*nc*Pi*(-1 + x)) + 
     (a^3*(-1 - 2*nc^2 + nc^4)*H[1, 0, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(-1 - 2*nc^2 + nc^4)*H[1, 1, 0, x])/(16*nc^3*Pi*x) + 
     (a^3*(-5 + 2*nc^2)*H[1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(1 + I*nc)*(-1 + nc)*(I + nc)*(1 + nc)*(Pi^3 + (6*I)*Zeta[3]))/
      (96*nc^3*Pi*(-1 + x)))/ep + 
   (a^3*H[0, x]*((558*I)*Pi + (1096*I)*nc^2*Pi + (214*I)*nc^4*Pi - 231*Pi^2 - 
      424*nc^2*Pi^2 + 83*nc^4*Pi^2 - (48*I)*Pi^3 - (126*I)*nc^2*Pi^3 + 
      (42*I)*nc^4*Pi^3 - (180*I)*Pi*x - (270*I)*nc^2*Pi*x + 
      (90*I)*nc^4*Pi*x + 93*Pi^2*x + 126*nc^2*Pi^2*x - 93*nc^4*Pi^2*x + 
      (48*I)*Pi^3*x + (144*I)*nc^2*Pi^3*x - 90*Pi^2*x^2 - 135*nc^2*Pi^2*x^2 + 
      45*nc^4*Pi^2*x^2 - (30*I)*Pi^3*x^2 - (90*I)*nc^2*Pi^3*x^2 + 
      108*Zeta[3] + 432*nc^2*Zeta[3] + 180*nc^4*Zeta[3] - 288*x*Zeta[3] - 
      864*nc^2*x*Zeta[3] + 180*x^2*Zeta[3] + 540*nc^2*x^2*Zeta[3]))/
    (576*nc^3*Pi*(-1 + x)) - (a^3*(-90*Pi^2 + 720*nc^2*Pi^2 - 270*nc^4*Pi^2 - 
      (450*I)*Pi^3 - (920*I)*nc^2*Pi^3 + (370*I)*nc^4*Pi^3 - 137*Pi^4 - 
      360*nc^2*Pi^4 + 122*nc^4*Pi^4 + 270*Pi^2*x - 450*nc^2*Pi^2*x + 
      180*nc^4*Pi^2*x + (1050*I)*Pi^3*x + (1620*I)*nc^2*Pi^3*x - 
      (1170*I)*nc^4*Pi^3*x + 301*Pi^4*x + 672*nc^2*Pi^4*x - 180*Pi^2*x^2 - 
      270*nc^2*Pi^2*x^2 + 90*nc^4*Pi^2*x^2 - (900*I)*Pi^3*x^2 - 
      (1350*I)*nc^2*Pi^3*x^2 + (450*I)*nc^4*Pi^3*x^2 - 195*Pi^4*x^2 - 
      420*nc^2*Pi^4*x^2 - 2700*Zeta[3] + 840*nc^2*Zeta[3] - 
      2940*nc^4*Zeta[3] - (1440*I)*Pi*Zeta[3] - (3240*I)*nc^2*Pi*Zeta[3] + 
      9900*x*Zeta[3] + 11160*nc^2*x*Zeta[3] + 2340*nc^4*x*Zeta[3] + 
      (5400*I)*Pi*x*Zeta[3] + (8640*I)*nc^2*Pi*x*Zeta[3] - 5400*x^2*Zeta[3] - 
      8100*nc^2*x^2*Zeta[3] + 2700*nc^4*x^2*Zeta[3] - 
      (3600*I)*Pi*x^2*Zeta[3] - (5400*I)*nc^2*Pi*x^2*Zeta[3]))/
    (5760*nc^3*Pi*(-1 + x)) + (a^3*H[1, x]*((-558*I)*Pi - (628*I)*nc^2*Pi + 
      (162*I)*nc^4*Pi + 162*Pi^2 + 139*nc^2*Pi^2 - 87*nc^4*Pi^2 + 
      (48*I)*Pi^3 + (30*I)*nc^2*Pi^3 - (66*I)*nc^4*Pi^3 + (738*I)*Pi*x + 
      (898*I)*nc^2*Pi*x - (252*I)*nc^4*Pi*x - 75*Pi^2*x - 22*nc^2*Pi^2*x + 
      27*nc^4*Pi^2*x - (54*I)*Pi^3*x - (78*I)*nc^2*Pi^3*x + 
      (60*I)*nc^4*Pi^3*x - (180*I)*Pi*x^2 - (270*I)*nc^2*Pi*x^2 + 
      (90*I)*nc^4*Pi*x^2 - 177*Pi^2*x^2 - 252*nc^2*Pi^2*x^2 + 
      105*nc^4*Pi^2*x^2 + (48*I)*Pi^3*x^2 + (144*I)*nc^2*Pi^3*x^2 + 
      90*Pi^2*x^3 + 135*nc^2*Pi^2*x^3 - 45*nc^4*Pi^2*x^3 - (30*I)*Pi^3*x^3 - 
      (90*I)*nc^2*Pi^3*x^3 - 180*Zeta[3] - 108*nc^2*Zeta[3] + 
      144*nc^4*Zeta[3] + 216*x*Zeta[3] + 396*nc^2*x*Zeta[3] - 
      108*nc^4*x*Zeta[3] - 288*x^2*Zeta[3] - 864*nc^2*x^2*Zeta[3] + 
      180*x^3*Zeta[3] + 540*nc^2*x^3*Zeta[3]))/(576*nc^3*Pi*(-1 + x)*x) + 
   ep*((a^3*(-42 - 188*nc^2 - 266*nc^4 - (282*I)*Pi - (692*I)*nc^2*Pi + 
        (142*I)*nc^4*Pi + 8*Pi^2 + 30*nc^2*Pi^2 + 30*nc^4*Pi^2 + 315*x + 
        732*nc^2*x + 27*nc^4*x + (267*I)*Pi*x + (654*I)*nc^2*Pi*x - 
        (99*I)*nc^4*Pi*x - 8*Pi^2*x - 24*nc^2*Pi^2*x - 39*x^2 - 66*nc^2*x^2 + 
        27*nc^4*x^2 - (207*I)*Pi*x^2 - (456*I)*nc^2*Pi*x^2 + 
        (45*I)*nc^4*Pi*x^2 + 5*Pi^2*x^2 + 15*nc^2*Pi^2*x^2)*H[0, 0, 0, x])/
      (96*nc^3*Pi*(-1 + x)) - (a^3*((45*I)*Pi + (31*I)*nc^2*Pi - 
        (60*I)*nc^4*Pi - 18*Pi^2 - 21*nc^2*Pi^2 + 15*nc^4*Pi^2 + 39*x + 
        114*nc^2*x - 75*nc^4*x - (75*I)*Pi*x - (19*I)*nc^2*Pi*x + 24*Pi^2*x + 
        15*nc^2*Pi^2*x + 8*nc^4*Pi^2*x - 288*x^2 - 492*nc^2*x^2 + 
        204*nc^4*x^2 + (294*I)*Pi*x^2 + (126*I)*nc^2*Pi*x^2 - 
        (24*I)*nc^4*Pi*x^2 - 35*Pi^2*x^2 + 249*x^3 + 381*nc^2*x^3 - 
        132*nc^4*x^3 - (147*I)*Pi*x^3 - (75*I)*nc^2*Pi*x^3 + 
        (30*I)*nc^4*Pi*x^3 + 25*Pi^2*x^3)*H[0, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*((-48*I)*Pi - (90*I)*nc^2*Pi + 
        (42*I)*nc^4*Pi - 4*Pi^2 - 12*nc^2*Pi^2 + 2*nc^4*Pi^2 - 39*x - 
        114*nc^2*x + 75*nc^4*x - (135*I)*Pi*x - (329*I)*nc^2*Pi*x - 
        (62*I)*nc^4*Pi*x + 7*Pi^2*x + 35*nc^2*Pi^2*x + 8*nc^4*Pi^2*x + 
        288*x^2 + 492*nc^2*x^2 - 204*nc^4*x^2 + (312*I)*Pi*x^2 + 
        (702*I)*nc^2*Pi*x^2 - (102*I)*nc^4*Pi*x^2 - 16*Pi^2*x^2 - 
        48*nc^2*Pi^2*x^2 - 249*x^3 - 381*nc^2*x^3 + 132*nc^4*x^3 - 
        (237*I)*Pi*x^3 - (501*I)*nc^2*Pi*x^3 + (60*I)*nc^4*Pi*x^3 + 
        10*Pi^2*x^3 + 30*nc^2*Pi^2*x^3)*H[0, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(1026 + 1430*nc^2 - 990*nc^4 - 
        (234*I)*Pi - (120*I)*nc^2*Pi + (126*I)*nc^4*Pi + 114*Pi^2 + 
        135*nc^2*Pi^2 - 90*nc^4*Pi^2 - 2394*x - 3041*nc^2*x + 1899*nc^4*x + 
        (567*I)*Pi*x + (255*I)*nc^2*Pi*x - (198*I)*nc^4*Pi*x - 135*Pi^2*x - 
        144*nc^2*Pi^2*x + 75*nc^4*Pi^2*x + 2745*x^2 + 3699*nc^2*x^2 - 
        1620*nc^4*x^2 - (747*I)*Pi*x^2 - (234*I)*nc^2*Pi*x^2 + 
        (63*I)*nc^4*Pi*x^2 + 84*Pi^2*x^2 - 1377*x^3 - 2088*nc^2*x^3 + 
        711*nc^4*x^3 + (351*I)*Pi*x^3 + (90*I)*nc^2*Pi*x^3 - 
        (45*I)*nc^4*Pi*x^3 - 60*Pi^2*x^3)*H[0, 1, 1, x])/
      (288*nc^3*Pi*(-1 + x)*x) + (a^3*((-63*I)*Pi - (180*I)*nc^2*Pi + 
        (117*I)*nc^4*Pi + 3*Pi^2 + 18*nc^2*Pi^2 + 39*nc^4*Pi^2 + 819*x + 
        766*nc^2*x - 323*nc^4*x - (414*I)*Pi*x - (897*I)*nc^2*Pi*x - 
        (357*I)*nc^4*Pi*x + 93*Pi^2*x + 189*nc^2*Pi^2*x + 6*nc^4*Pi^2*x - 
        1386*x^2 - 1593*nc^2*x^2 + 1539*nc^4*x^2 + (306*I)*Pi*x^2 + 
        (882*I)*nc^2*Pi*x^2 + (108*I)*nc^4*Pi*x^2 - 96*Pi^2*x^2 - 
        288*nc^2*Pi^2*x^2 + 1377*x^3 + 2043*nc^2*x^3 - 666*nc^4*x^3 - 
        (351*I)*Pi*x^3 - (963*I)*nc^2*Pi*x^3 + 60*Pi^2*x^3 + 
        180*nc^2*Pi^2*x^3)*H[1, 0, 0, x])/(288*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3*nc^2 - 3*nc^4 - (84*I)*Pi - (82*I)*nc^2*Pi + (72*I)*nc^4*Pi + 
        37*Pi^2 + 26*nc^2*Pi^2 - 18*nc^4*Pi^2 + 210*x + 357*nc^2*x - 
        147*nc^4*x + (198*I)*Pi*x + (214*I)*nc^2*Pi*x - (150*I)*nc^4*Pi*x - 
        45*Pi^2*x - 26*nc^2*Pi^2*x + 17*nc^4*Pi^2*x - 459*x^2 - 
        726*nc^2*x^2 + 267*nc^4*x^2 - (399*I)*Pi*x^2 - (396*I)*nc^2*Pi*x^2 + 
        (159*I)*nc^4*Pi*x^2 + 14*Pi^2*x^2 + 249*x^3 + 366*nc^2*x^3 - 
        117*nc^4*x^3 + (237*I)*Pi*x^3 + (210*I)*nc^2*Pi*x^3 - 
        (75*I)*nc^4*Pi*x^3 - 10*Pi^2*x^3)*H[1, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-3*nc^2 + 3*nc^4 + (21*I)*Pi + 
        (96*I)*nc^2*Pi + (45*I)*nc^4*Pi - 4*Pi^2 - 6*nc^2*Pi^2 - 
        40*nc^4*Pi^2 - 210*x - 357*nc^2*x + 147*nc^4*x + (90*I)*Pi*x + 
        (116*I)*nc^2*Pi*x + (92*I)*nc^4*Pi*x - 11*Pi^2*x - 36*nc^2*Pi^2*x + 
        31*nc^4*Pi^2*x + 459*x^2 + 726*nc^2*x^2 - 267*nc^4*x^2 - 
        (147*I)*Pi*x^2 - (342*I)*nc^2*Pi*x^2 - (33*I)*nc^4*Pi*x^2 + 
        40*Pi^2*x^2 + 120*nc^2*Pi^2*x^2 - 249*x^3 - 366*nc^2*x^3 + 
        117*nc^4*x^3 + (147*I)*Pi*x^3 + (366*I)*nc^2*Pi*x^3 - 
        (15*I)*nc^4*Pi*x^3 - 25*Pi^2*x^3 - 75*nc^2*Pi^2*x^3)*H[1, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-438 - 428*nc^2 + 108*nc^4 + 
        (66*I)*Pi + (16*I)*nc^2*Pi + (36*I)*nc^4*Pi - 29*Pi^2 - 
        18*nc^2*Pi^2 + 24*nc^4*Pi^2 + 237*x + 111*nc^2*x - 96*nc^4*x - 
        (147*I)*Pi*x - (183*I)*nc^2*Pi*x + (96*I)*nc^4*Pi*x + 2*Pi^2*x + 
        39*x^2 + 51*nc^2*x^2 - 12*nc^4*x^2 + (207*I)*Pi*x^2 + 
        (165*I)*nc^2*Pi*x^2 - (60*I)*nc^4*Pi*x^2 - 5*Pi^2*x^2)*H[1, 1, 1, x])/
      (96*nc^3*Pi*x) + (a^3*(-186 - 454*nc^2 + 86*nc^4 + (75*I)*Pi + 
        (213*I)*nc^2*Pi - (48*I)*nc^4*Pi + 72*x + 186*nc^2*x - 30*nc^4*x - 
        (120*I)*Pi*x - (360*I)*nc^2*Pi*x - 51*x^2 - 153*nc^2*x^2 + 
        (75*I)*Pi*x^2 + (225*I)*nc^2*Pi*x^2)*H[0, 0, 0, 0, x])/
      (48*nc^3*Pi*(-1 + x)) + (a^3*((-4*I)*Pi - (2*I)*nc^2*Pi + 
        (2*I)*nc^4*Pi - 10*x + 4*nc^2*x - 14*nc^4*x + (14*I)*Pi*x - 
        (4*I)*nc^2*Pi*x + (20*I)*nc^4*Pi*x - 29*x^2 - 50*nc^2*x^2 + 
        21*nc^4*x^2 - (42*I)*Pi*x^2 + 35*x^3 + 50*nc^2*x^3 - 15*nc^4*x^3 + 
        (30*I)*Pi*x^3)*H[0, 0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((-4*I)*Pi - (8*I)*nc^2*Pi + (4*I)*nc^4*Pi - 10*x + 4*nc^2*x - 
        14*nc^4*x + (26*I)*Pi*x + (86*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x - 
        29*x^2 - 50*nc^2*x^2 + 21*nc^4*x^2 - (80*I)*Pi*x^2 - 
        (240*I)*nc^2*Pi*x^2 + 35*x^3 + 50*nc^2*x^3 - 15*nc^4*x^3 + 
        (50*I)*Pi*x^3 + (150*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(45 + 31*nc^2 - 60*nc^4 - (18*I)*Pi - 
        81*x + 5*nc^2*x - 30*nc^4*x + (36*I)*Pi*x - (6*I)*nc^2*Pi*x + 
        (24*I)*nc^4*Pi*x + 273*x^2 + 96*nc^2*x^2 - 15*nc^4*x^2 - 
        (126*I)*Pi*x^2 - 102*x^3 - 15*nc^2*x^3 + 15*nc^4*x^3 + (90*I)*Pi*x^3)*
       H[0, 0, 1, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((36*I)*Pi + (72*I)*nc^2*Pi - (36*I)*nc^4*Pi - 246*x - 518*nc^2*x + 
        16*nc^4*x + (78*I)*Pi*x + (270*I)*nc^2*Pi*x - (12*I)*nc^4*Pi*x + 
        369*x^2 + 816*nc^2*x^2 - 159*nc^4*x^2 - (288*I)*Pi*x^2 - 
        (864*I)*nc^2*Pi*x^2 - 282*x^3 - 561*nc^2*x^3 + 75*nc^4*x^3 + 
        (180*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(16 + 30*nc^2 - 14*nc^4 - (8*I)*Pi - 
        (4*I)*nc^2*Pi + (2*I)*nc^4*Pi - 29*x - 59*nc^2*x + 30*nc^4*x + 
        (26*I)*Pi*x + (14*I)*nc^2*Pi*x + (16*I)*nc^4*Pi*x + 41*x^2 + 
        78*nc^2*x^2 - 37*nc^4*x^2 - (28*I)*Pi*x^2 - 35*x^3 - 50*nc^2*x^3 + 
        15*nc^4*x^3 + (20*I)*Pi*x^3)*H[0, 1, 0, 1, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(16 + 30*nc^2 - 14*nc^4 + (8*I)*Pi + 
        (12*I)*nc^2*Pi - (16*I)*nc^4*Pi - 29*x - 59*nc^2*x + 30*nc^4*x + 
        (14*I)*Pi*x + (70*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x + 41*x^2 + 
        78*nc^2*x^2 - 37*nc^4*x^2 - (96*I)*Pi*x^2 - (288*I)*nc^2*Pi*x^2 - 
        35*x^3 - 50*nc^2*x^3 + 15*nc^4*x^3 + (60*I)*Pi*x^3 + 
        (180*I)*nc^2*Pi*x^3)*H[0, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(38 + 40*nc^2 - 28*nc^4 - (2*I)*Pi + (4*I)*nc^2*Pi - 
        (4*I)*nc^4*Pi - 79*x - 80*nc^2*x + 52*nc^4*x + (9*I)*Pi*x - 
        I*nc^2*Pi*x + (4*I)*nc^4*Pi*x + 98*x^2 + 100*nc^2*x^2 - 44*nc^4*x^2 - 
        (14*I)*Pi*x^2 - 57*x^3 - 60*nc^2*x^3 + 20*nc^4*x^3 + (10*I)*Pi*x^3)*
       H[0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((-3*I)*Pi - (6*I)*nc^2*Pi + (3*I)*nc^4*Pi - 68*x - 130*nc^2*x + 
        12*nc^4*x + (15*I)*Pi*x + (42*I)*nc^2*Pi*x - (7*I)*nc^4*Pi*x + 
        73*x^2 + 139*nc^2*x^2 - 48*nc^4*x^2 - (16*I)*Pi*x^2 - 
        (48*I)*nc^2*Pi*x^2 - 57*x^3 - 111*nc^2*x^3 + 20*nc^4*x^3 + 
        (10*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(7 + 20*nc^2 - 13*nc^4 - (18*I)*Pi - 
        (16*I)*nc^2*Pi + (4*I)*nc^4*Pi - 52*x - 103*nc^2*x + 51*nc^4*x + 
        (34*I)*Pi*x + (4*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x + 64*x^2 + 
        120*nc^2*x^2 - 56*nc^4*x^2 - (84*I)*Pi*x^2 - 35*x^3 - 55*nc^2*x^3 + 
        20*nc^4*x^3 + (60*I)*Pi*x^3)*H[1, 0, 0, 1, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(7 + 20*nc^2 - 13*nc^4 - (10*I)*Pi - 
        (20*I)*nc^2*Pi + (46*I)*nc^4*Pi - 52*x - 103*nc^2*x + 51*nc^4*x + 
        (22*I)*Pi*x + (60*I)*nc^2*Pi*x - (46*I)*nc^4*Pi*x + 64*x^2 + 
        120*nc^2*x^2 - 56*nc^4*x^2 - (32*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 
        35*x^3 - 55*nc^2*x^3 + 20*nc^4*x^3 + (20*I)*Pi*x^3 + 
        (60*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(135 + 190*nc^2 - 129*nc^4 - (30*I)*Pi - (24*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi - 330*x - 469*nc^2*x + 273*nc^4*x + (66*I)*Pi*x - 
        (12*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x + 477*x^2 + 564*nc^2*x^2 - 
        249*nc^4*x^2 - (252*I)*Pi*x^2 - 282*x^3 - 285*nc^2*x^3 + 
        105*nc^4*x^3 + (180*I)*Pi*x^3)*H[1, 0, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-39 - 96*nc^2 - 63*nc^4 + (18*I)*Pi + 
        (48*I)*nc^2*Pi + (42*I)*nc^4*Pi - 3*x + nc^2*x - 122*nc^4*x + 
        (54*I)*Pi*x + (168*I)*nc^2*Pi*x - (42*I)*nc^4*Pi*x + 33*x^2 + 
        150*nc^2*x^2 + 111*nc^4*x^2 - (144*I)*Pi*x^2 - (432*I)*nc^2*Pi*x^2 - 
        102*x^3 - 291*nc^2*x^3 - 15*nc^4*x^3 + (90*I)*Pi*x^3 + 
        (270*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, x])/(96*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-4 - 16*nc^2 + 12*nc^4 + (16*I)*Pi + (12*I)*nc^2*Pi - 37*x - 
        57*nc^2*x + 20*nc^4*x - (40*I)*Pi*x - (16*I)*nc^2*Pi*x + 76*x^2 + 
        128*nc^2*x^2 - 52*nc^4*x^2 + (70*I)*Pi*x^2 - 35*x^3 - 55*nc^2*x^3 + 
        20*nc^4*x^3 - (50*I)*Pi*x^3)*H[1, 1, 0, 1, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(4 + 16*nc^2 - 12*nc^4 + (2*I)*Pi + 
        (38*I)*nc^4*Pi + 37*x + 57*nc^2*x - 20*nc^4*x + (16*I)*Pi*x + 
        (56*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x - 76*x^2 - 128*nc^2*x^2 + 
        52*nc^4*x^2 - (48*I)*Pi*x^2 - (144*I)*nc^2*Pi*x^2 + 35*x^3 + 
        55*nc^2*x^3 - 20*nc^4*x^3 + (30*I)*Pi*x^3 + (90*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-147 - 56*nc^2 - (6*I)*Pi - (24*I)*nc^2*Pi + (36*I)*nc^4*Pi + 
        30*x - 30*nc^2*x - (30*I)*Pi*x - 51*x^2 + (75*I)*Pi*x^2)*
       H[1, 1, 1, 1, x])/(48*nc^3*Pi*x) - 
     (a^3*(-53 - 153*nc^2 + 2*nc^4 + 56*x + 168*nc^2*x - 35*x^2 - 
        105*nc^2*x^2)*H[0, 0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 - 4*nc^2 + 5*nc^4)*H[0, 0, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 - 4*nc^2 + 5*nc^4)*H[0, 0, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)) - 
     (a^3*(-2 - nc^2 + nc^4 + 9*x + 6*nc^2*x + 4*nc^4*x - 21*x^2 + 15*x^3)*
       H[0, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-13 - 39*nc^2 + 4*nc^4 + 40*x + 120*nc^2*x - 25*x^2 - 75*nc^2*x^2)*
       H[0, 0, 1, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) - 
     (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 2*nc^2*x)*H[0, 0, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) - (a^3*(-1 - 2*nc^2 + nc^4 + 2*x + 2*nc^2*x)*
       H[0, 0, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-9 - 6*nc^2 + 4*nc^4 + 16*x + 3*nc^2*x + 8*nc^4*x - 35*x^2 + 
        25*x^3)*H[0, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-29 - 83*nc^2 + 8*nc^4 + 64*x + 192*nc^2*x - 40*x^2 - 
        120*nc^2*x^2)*H[0, 1, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) - 
     (a^3*(3 + 6*nc^2 - 3*nc^4 - 4*x - 7*nc^2*x + 3*nc^4*x)*
       H[0, 1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(3 + 6*nc^2 - 3*nc^4 - 4*x - 7*nc^2*x + 3*nc^4*x)*
       H[0, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-2 + 2*nc^2 - nc^4 + 7*x - nc^2*x + 10*nc^4*x - 14*x^2 + 10*x^3)*
       H[0, 1, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 6*nc^2 - 6*nc^4 + 3*x + 15*nc^2*x + 4*nc^4*x - 24*x^2 - 
        72*nc^2*x^2 + 15*x^3 + 45*nc^2*x^3)*H[0, 1, 1, 0, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(6 + 14*nc^2 - 8*nc^4 - 3*x - 11*nc^2*x + 
        8*nc^4*x)*H[0, 1, 1, 0, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(6 + 14*nc^2 - 8*nc^4 - 3*x - 11*nc^2*x + 8*nc^4*x)*
       H[0, 1, 1, 1, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-13 - 11*nc^2 + 6*nc^4 + 4*x - 10*x^2)*H[0, 1, 1, 1, 1, x])/
      (8*nc^3*Pi*x) + (a^3*(17 + 42*nc^2 + nc^4 - 16*x - 48*nc^2*x + 10*x^2 + 
        30*nc^2*x^2)*H[1, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)) + 
     (a^3*(3 + 6*nc^2 - 3*nc^4 + 3*x - 2*nc^2*x + 5*nc^4*x)*
       H[1, 0, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 6*nc^2 - 3*nc^4 + 3*x - 2*nc^2*x + 5*nc^4*x)*
       H[1, 0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(10 + 10*nc^2 - 3*nc^4 - 16*x - 4*nc^2*x + 6*nc^4*x + 42*x^2 - 
        30*x^3)*H[1, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(1 + 2*nc^2 - 19*nc^4 - 5*x - 20*nc^2*x + 19*nc^4*x + 16*x^2 + 
        48*nc^2*x^2 - 10*x^3 - 30*nc^2*x^3)*H[1, 0, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(1 + 2*nc^2 - nc^4 - 4*x - 5*nc^2*x + 
        nc^4*x)*H[1, 0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(1 + 2*nc^2 - nc^4 - 4*x - 5*nc^2*x + nc^4*x)*H[1, 0, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-17 - 16*nc^2 + 4*nc^4 + 16*x - 40*x^2)*
       H[1, 0, 1, 1, 1, x])/(16*nc^3*Pi*x) - 
     (a^3*(-3 - 6*nc^2 - 21*nc^4 - 17*x - 52*nc^2*x + 19*nc^4*x + 40*x^2 + 
        120*nc^2*x^2 - 25*x^3 - 75*nc^2*x^3)*H[1, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) - (a^3*(1 + 3*nc^2 - 2*nc^4 - 2*x - 4*nc^2*x + 
        2*nc^4*x)*H[1, 1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(1 + 3*nc^2 - 2*nc^4 - 2*x - 4*nc^2*x + 2*nc^4*x)*
       H[1, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-10 - 12*nc^2 + 4*nc^4 + 10*x - 25*x^2)*H[1, 1, 0, 1, 1, x])/
      (16*nc^3*Pi*x) - (a^3*(1 - 2*nc^2 - 15*nc^4 - 10*x - 26*nc^2*x + 
        14*nc^4*x + 24*x^2 + 72*nc^2*x^2 - 15*x^3 - 45*nc^2*x^3)*
       H[1, 1, 1, 0, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 0, 1, x])/(8*nc^3*Pi*x) + 
     (a^3*(-1 - 7*nc^2 + 6*nc^4)*H[1, 1, 1, 1, 0, x])/(8*nc^3*Pi*x) - 
     (a^3*(28 + 2*nc^2 - 14*x + 35*x^2)*H[1, 1, 1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*H[0, 0, x]*(6696 + 14504*nc^2 + 3920*nc^4 + (3402*I)*Pi + 
        (5028*I)*nc^2*Pi - (4530*I)*nc^4*Pi + 63*Pi^2 + 420*nc^2*Pi^2 - 
        435*nc^4*Pi^2 + (54*I)*Pi^3 + (342*I)*nc^2*Pi^3 - (216*I)*nc^4*Pi^3 - 
        2754*x - 918*nc^2*x - 1836*nc^4*x - (918*I)*Pi*x + 
        (2592*I)*nc^2*Pi*x + (4482*I)*nc^4*Pi*x - 1089*Pi^2*x - 
        3060*nc^2*Pi^2*x + 27*nc^4*Pi^2*x - (720*I)*Pi^3*x - 
        (2160*I)*nc^2*Pi^3*x - 2268*x^2 - 3402*nc^2*x^2 + 1134*nc^4*x^2 + 
        (3996*I)*Pi*x^2 + (5994*I)*nc^2*Pi*x^2 - (1998*I)*nc^4*Pi*x^2 + 
        756*Pi^2*x^2 + 1503*nc^2*Pi^2*x^2 - 135*nc^4*Pi^2*x^2 + 
        (450*I)*Pi^3*x^2 + (1350*I)*nc^2*Pi^3*x^2 - 2772*Zeta[3] - 
        7452*nc^2*Zeta[3] - 576*nc^4*Zeta[3] + 6048*x*Zeta[3] + 
        18144*nc^2*x*Zeta[3] - 3780*x^2*Zeta[3] - 11340*nc^2*x^2*Zeta[3]))/
      (1728*nc^3*Pi*(-1 + x)) - 
     (a^3*H[0, x]*((-78300*I)*Pi - (194180*I)*nc^2*Pi - (1400*I)*nc^4*Pi + 
        34470*Pi^2 + 68420*nc^2*Pi^2 - 11950*nc^4*Pi^2 + (10530*I)*Pi^3 + 
        (24780*I)*nc^2*Pi^3 - (3750*I)*nc^4*Pi^3 - 696*Pi^4 - 
        1404*nc^2*Pi^4 + (61560*I)*Pi*x + (92340*I)*nc^2*Pi*x - 
        (30780*I)*nc^4*Pi*x - 28260*Pi^2*x - 35730*nc^2*Pi^2*x + 
        22950*nc^4*Pi^2*x - (13410*I)*Pi^3*x - (29160*I)*nc^2*Pi^3*x + 
        (7110*I)*nc^4*Pi^3*x - 840*Pi^4*x - 2520*nc^2*Pi^4*x + 
        22410*Pi^2*x^2 + 33840*nc^2*Pi^2*x^2 - 11430*nc^4*Pi^2*x^2 + 
        (9810*I)*Pi^3*x^2 + (19080*I)*nc^2*Pi^3*x^2 - (3150*I)*nc^4*Pi^3*
         x^2 + 525*Pi^4*x^2 + 1575*nc^2*Pi^4*x^2 - 13500*Zeta[3] - 
        43920*nc^2*Zeta[3] - 10980*nc^4*Zeta[3] + (2880*I)*Pi*Zeta[3] + 
        (30240*I)*nc^2*Pi*Zeta[3] - (5040*I)*nc^4*Pi*Zeta[3] + 
        5400*x*Zeta[3] + 27000*nc^2*x*Zeta[3] + 8640*nc^4*x*Zeta[3] - 
        (43200*I)*Pi*x*Zeta[3] - (129600*I)*nc^2*Pi*x*Zeta[3] + 
        540*x^2*Zeta[3] - 19980*nc^2*x^2*Zeta[3] - 16200*nc^4*x^2*Zeta[3] + 
        (27000*I)*Pi*x^2*Zeta[3] + (81000*I)*nc^2*Pi*x^2*Zeta[3]))/
      (17280*nc^3*Pi*(-1 + x)) + (a^3*H[1, 1, x]*(7830 + 14666*nc^2 - 
        5724*nc^4 - (4536*I)*Pi - (3882*I)*nc^2*Pi + (918*I)*nc^4*Pi + 
        1080*Pi^2 + 483*nc^2*Pi^2 - 513*nc^4*Pi^2 + (450*I)*Pi^3 + 
        (360*I)*nc^2*Pi^3 + (108*I)*nc^4*Pi^3 - 15120*x - 28814*nc^2*x + 
        12582*nc^4*x + (11610*I)*Pi*x + (10524*I)*nc^2*Pi*x - 
        (4482*I)*nc^4*Pi*x - 657*Pi^2*x + 840*nc^2*Pi^2*x - 27*nc^4*Pi^2*x - 
        (324*I)*Pi^3*x + (108*I)*nc^2*Pi^3*x - (90*I)*nc^4*Pi^3*x + 
        9558*x^2 + 17550*nc^2*x^2 - 7992*nc^4*x^2 - (11070*I)*Pi*x^2 - 
        (12636*I)*nc^2*Pi*x^2 + (5562*I)*nc^4*Pi*x^2 - 1179*Pi^2*x^2 - 
        2088*nc^2*Pi^2*x^2 + 855*nc^4*Pi^2*x^2 - (432*I)*Pi^3*x^2 - 
        (1296*I)*nc^2*Pi^3*x^2 - 2268*x^3 - 3402*nc^2*x^3 + 1134*nc^4*x^3 + 
        (3996*I)*Pi*x^3 + (5994*I)*nc^2*Pi*x^3 - (1998*I)*nc^4*Pi*x^3 + 
        756*Pi^2*x^3 + 765*nc^2*Pi^2*x^3 - 315*nc^4*Pi^2*x^3 + 
        (270*I)*Pi^3*x^3 + (810*I)*nc^2*Pi^3*x^3 - 1908*Zeta[3] - 
        1224*nc^2*Zeta[3] - 2052*nc^4*Zeta[3] + 720*x*Zeta[3] - 
        1584*nc^2*x*Zeta[3] + 1944*nc^4*x*Zeta[3] + 4104*x^2*Zeta[3] + 
        7776*nc^2*x^2*Zeta[3] - 2700*x^3*Zeta[3] - 4860*nc^2*x^3*Zeta[3]))/
      (1728*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, x]*((-2052*I)*Pi - (2860*I)*nc^2*Pi + (1980*I)*nc^4*Pi + 
        441*Pi^2 + 661*nc^2*Pi^2 - 438*nc^4*Pi^2 + (132*I)*Pi^3 + 
        (198*I)*nc^2*Pi^3 - (150*I)*nc^4*Pi^3 - 378*x - 1638*nc^2*x + 
        1260*nc^4*x + (4590*I)*Pi*x + (5326*I)*nc^2*Pi*x - 
        (3240*I)*nc^4*Pi*x - 834*Pi^2*x - 1246*nc^2*Pi^2*x + 
        672*nc^4*Pi^2*x - (108*I)*Pi^3*x - (6*I)*nc^2*Pi^3*x + 
        (102*I)*nc^4*Pi^3*x + 1134*x^2 + 2772*nc^2*x^2 - 1638*nc^4*x^2 - 
        (3870*I)*Pi*x^2 - (4482*I)*nc^2*Pi*x^2 + (1944*I)*nc^4*Pi*x^2 + 
        618*Pi^2*x^2 + 1050*nc^2*Pi^2*x^2 - 480*nc^4*Pi^2*x^2 - 
        (288*I)*Pi^3*x^2 - (864*I)*nc^2*Pi^3*x^2 - 756*x^3 - 1134*nc^2*x^3 + 
        378*nc^4*x^3 + (1332*I)*Pi*x^3 + (1998*I)*nc^2*Pi*x^3 - 
        (666*I)*nc^4*Pi*x^3 - 378*Pi^2*x^3 - 690*nc^2*Pi^2*x^3 + 
        210*nc^4*Pi^2*x^3 + (180*I)*Pi^3*x^3 + (540*I)*nc^2*Pi^3*x^3 - 
        180*Zeta[3] - 108*nc^2*Zeta[3] + 144*nc^4*Zeta[3] - 324*x*Zeta[3] - 
        1620*nc^2*x*Zeta[3] + 504*nc^4*x*Zeta[3] + 2232*x^2*Zeta[3] + 
        5184*nc^2*x^2*Zeta[3] - 1440*x^3*Zeta[3] - 3240*nc^2*x^3*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 0, x]*((-18*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 249*Pi^2 + 426*nc^2*Pi^2 - 297*nc^4*Pi^2 + 
        (12*I)*Pi^3 + (12*I)*nc^2*Pi^3 + (36*I)*nc^4*Pi^3 - 378*x - 
        1638*nc^2*x + 1260*nc^4*x + (414*I)*Pi*x - (682*I)*nc^2*Pi*x + 
        (344*I)*nc^4*Pi*x - 654*Pi^2*x - 824*nc^2*Pi^2*x + 532*nc^4*Pi^2*x + 
        (114*I)*nc^2*Pi^3*x - (78*I)*nc^4*Pi^3*x + 1134*x^2 + 2772*nc^2*x^2 - 
        1638*nc^4*x^2 - (126*I)*Pi*x^2 + (1134*I)*nc^2*Pi*x^2 + 
        (1404*I)*nc^4*Pi*x^2 + 516*Pi^2*x^2 + 528*nc^2*Pi^2*x^2 - 
        720*nc^4*Pi^2*x^2 - (96*I)*Pi^3*x^2 - (288*I)*nc^2*Pi^3*x^2 - 
        756*x^3 - 1134*nc^2*x^3 + 378*nc^4*x^3 + (1332*I)*Pi*x^3 + 
        (1998*I)*nc^2*Pi*x^3 - (666*I)*nc^4*Pi*x^3 - 378*Pi^2*x^3 - 
        444*nc^2*Pi^2*x^3 + 270*nc^4*Pi^2*x^3 + (60*I)*Pi^3*x^3 + 
        (180*I)*nc^2*Pi^3*x^3 + 144*Zeta[3] - 72*nc^4*Zeta[3] - 
        756*x*Zeta[3] - 1584*nc^2*x*Zeta[3] - 108*nc^4*x*Zeta[3] + 
        1152*x^2*Zeta[3] + 3456*nc^2*x^2*Zeta[3] - 720*x^3*Zeta[3] - 
        2160*nc^2*x^3*Zeta[3]))/(576*nc^3*Pi*(-1 + x)*x) - 
     (a^3*H[1, x]*((78300*I)*Pi + (146660*I)*nc^2*Pi - (57240*I)*nc^4*Pi - 
        17460*Pi^2 - 26750*nc^2*Pi^2 + 13590*nc^4*Pi^2 - (3780*I)*Pi^3 - 
        (2310*I)*nc^2*Pi^3 + (4770*I)*nc^4*Pi^3 + 780*Pi^4 + 732*nc^2*Pi^4 - 
        1626*nc^4*Pi^4 - (139860*I)*Pi*x - (239000*I)*nc^2*Pi*x + 
        (88020*I)*nc^4*Pi*x + 900*Pi^2*x + 9020*nc^2*Pi^2*x - 
        4680*nc^4*Pi^2*x + (4320*I)*Pi^3*x + (3000*I)*nc^2*Pi^3*x + 
        (2220*I)*nc^4*Pi^3*x - 1749*Pi^4*x - 2154*nc^2*Pi^4*x + 
        1260*nc^4*Pi^4*x + (61560*I)*Pi*x^2 + (92340*I)*nc^2*Pi*x^2 - 
        (30780*I)*nc^4*Pi*x^2 + 38970*Pi^2*x^2 + 51120*nc^2*Pi^2*x^2 - 
        19890*nc^4*Pi^2*x^2 - (360*I)*Pi^3*x^2 - (2160*I)*nc^2*Pi^3*x^2 - 
        (5040*I)*nc^4*Pi^3*x^2 + 1869*Pi^4*x^2 + 3528*nc^2*Pi^4*x^2 - 
        22410*Pi^2*x^3 - 33390*nc^2*Pi^2*x^3 + 10980*nc^4*Pi^2*x^3 + 
        (1710*I)*Pi^3*x^3 + (6930*I)*nc^2*Pi^3*x^3 + (900*I)*nc^4*Pi^3*x^3 - 
        1230*Pi^4*x^3 - 2205*nc^2*Pi^4*x^3 + 22140*Zeta[3] + 
        30060*nc^2*Zeta[3] - 28080*nc^4*Zeta[3] - (6120*I)*Pi*Zeta[3] - 
        (1440*I)*nc^2*Pi*Zeta[3] - (3240*I)*nc^4*Pi*Zeta[3] - 
        69120*x*Zeta[3] - 124380*nc^2*x*Zeta[3] + 21780*nc^4*x*Zeta[3] - 
        (5760*I)*Pi*x*Zeta[3] + (10080*I)*nc^2*Pi*x*Zeta[3] + 
        (3240*I)*nc^4*Pi*x*Zeta[3] + 105300*x^2*Zeta[3] + 
        186840*nc^2*x^2*Zeta[3] - 29700*nc^4*x^2*Zeta[3] + 
        (5400*I)*Pi*x^2*Zeta[3] - (51840*I)*nc^2*Pi*x^2*Zeta[3] - 
        69660*x^3*Zeta[3] - 125280*nc^2*x^3*Zeta[3] + 
        18900*nc^4*x^3*Zeta[3] - (5400*I)*Pi*x^3*Zeta[3] + 
        (32400*I)*nc^2*Pi*x^3*Zeta[3]))/(17280*nc^3*Pi*(-1 + x)*x) + 
     nf*(-(a^3*(-I + nc)*(I + nc)*(77 - (21*I)*Pi + 6*Pi^2)*H[0, 0, x])/
        (108*nc^2*Pi*(-1 + x)) + (7*a^3*(-4*I + Pi)*H[0, 1, x])/
        (144*nc^2*x) - (7*a^3*(-I + nc)*(I + nc)*(-4*I + Pi)*H[1, 0, x])/
        (144*nc^2*(-1 + x)) + (a^3*(77 - (21*I)*Pi + 6*Pi^2)*H[1, 1, x])/
        (108*nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*(14 - I*Pi)*H[0, 0, 0, x])/
        (24*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[0, 0, 1, x])/(nc^2*x) - 
       ((I/24)*a^3*(1 + nc^2)*H[0, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(14 - (3*I)*Pi)*H[0, 1, 1, x])/(72*nc^2*Pi*x) + 
       (a^3*(-I + nc)*(I + nc)*(14 - (3*I)*Pi)*H[1, 0, 0, x])/
        (72*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[1, 0, 1, x])/(nc^2*x) - 
       ((I/24)*a^3*(1 + nc^2)*H[1, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(14 - I*Pi)*H[1, 1, 1, x])/(24*nc^2*Pi*x) - 
       (7*a^3*(1 + nc^2)*H[0, 0, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (a^3*H[0, 0, 1, 1, x])/(24*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*H[0, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (a^3*H[0, 1, 1, 1, x])/(8*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*H[1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
       (a^3*H[1, 0, 1, 1, x])/(24*nc^2*Pi*x) - 
       (a^3*(1 + nc^2)*H[1, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (7*a^3*H[1, 1, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(-I + nc)*(I + nc)*H[0, x]*((-154*I)*Pi + 49*Pi^2 + (6*I)*Pi^3 + 
          18*Zeta[3]))/(216*nc^2*Pi*(-1 + x)) - 
       (a^3*(-I + nc)*(I + nc)*((-280*I)*Pi^3 + 71*Pi^4 + 1680*Zeta[3]))/
        (8640*nc^2*Pi*(-1 + x)) + (a^3*H[1, x]*((308*I)*Pi - 98*Pi^2 - 
          (15*I)*Pi^3 - (308*I)*Pi*x + 98*Pi^2*x + (12*I)*Pi^3*x - 
          (3*I)*nc^2*Pi^3*x - 18*Zeta[3] + 36*x*Zeta[3] + 18*nc^2*x*Zeta[3]))/
        (432*nc^2*Pi*(-1 + x)*x)) + 
     (a^3*(-11340*Pi^2 - 68580*nc^2*Pi^2 + 37800*nc^4*Pi^2 + (17460*I)*Pi^3 + 
        (25760*I)*nc^2*Pi^3 - (15820*I)*nc^4*Pi^3 + 1593*Pi^4 + 
        8636*nc^2*Pi^4 + 443*nc^4*Pi^4 + (42*I)*Pi^5 + (966*I)*nc^2*Pi^5 - 
        (468*I)*nc^4*Pi^5 + 34020*Pi^2*x + 102600*nc^2*Pi^2*x - 
        49140*nc^4*Pi^2*x - (41220*I)*Pi^3*x - (61200*I)*nc^2*Pi^3*x + 
        (46620*I)*nc^4*Pi^3*x - 7509*Pi^4*x - 18786*nc^2*Pi^4*x - 
        1965*nc^4*Pi^4*x - (2076*I)*Pi^5*x - (2448*I)*nc^2*Pi^5*x - 
        22680*Pi^2*x^2 - 34020*nc^2*Pi^2*x^2 + 11340*nc^4*Pi^2*x^2 + 
        (39960*I)*Pi^3*x^2 + (59940*I)*nc^2*Pi^3*x^2 - (19980*I)*nc^4*Pi^3*
         x^2 + 5148*Pi^4*x^2 + 9813*nc^2*Pi^4*x^2 - 75*nc^4*Pi^4*x^2 + 
        (1410*I)*Pi^5*x^2 + (1530*I)*nc^2*Pi^5*x^2 + 142560*Zeta[3] + 
        96000*nc^2*Zeta[3] + 130560*nc^4*Zeta[3] + (109080*I)*Pi*Zeta[3] + 
        (192240*I)*nc^2*Pi*Zeta[3] - (46440*I)*nc^4*Pi*Zeta[3] - 
        19440*Pi^2*Zeta[3] - 24480*nc^2*Pi^2*Zeta[3] + 
        7920*nc^4*Pi^2*Zeta[3] - 494640*x*Zeta[3] - 625320*nc^2*x*Zeta[3] - 
        68040*nc^4*x*Zeta[3] - (250560*I)*Pi*x*Zeta[3] - 
        (412560*I)*nc^2*Pi*x*Zeta[3] + (95040*I)*nc^4*Pi*x*Zeta[3] + 
        14400*Pi^2*x*Zeta[3] + 43200*nc^2*Pi^2*x*Zeta[3] + 
        254880*x^2*Zeta[3] + 382320*nc^2*x^2*Zeta[3] - 
        127440*nc^4*x^2*Zeta[3] + (181440*I)*Pi*x^2*Zeta[3] + 
        (272160*I)*nc^2*Pi*x^2*Zeta[3] - (54000*I)*nc^4*Pi*x^2*Zeta[3] - 
        9000*Pi^2*x^2*Zeta[3] - 27000*nc^2*Pi^2*x^2*Zeta[3] - 51840*Zeta[5] - 
        110160*nc^2*Zeta[5] - 36720*nc^4*Zeta[5] + 133920*x*Zeta[5] + 
        311040*nc^2*x*Zeta[5] - 86400*x^2*Zeta[5] - 194400*nc^2*x^2*Zeta[5]))/
      (34560*nc^3*Pi*(-1 + x))) + 
   ep^2*(-(a^3*(2304 + 3310*nc^2 - 2918*nc^4 - (2538*I)*Pi - 
         (6468*I)*nc^2*Pi + (1182*I)*nc^4*Pi + 36*Pi^2 + 162*nc^2*Pi^2 + 
         198*nc^4*Pi^2 + 1809*x + 3888*nc^2*x + 621*nc^4*x + (3645*I)*Pi*x + 
         (9954*I)*nc^2*Pi*x - (549*I)*nc^4*Pi*x - 288*Pi^2*x - 
         864*nc^2*Pi^2*x + 153*x^2 + 1008*nc^2*x^2 + 333*nc^4*x^2 - 
         (2385*I)*Pi*x^2 - (5760*I)*nc^2*Pi*x^2 + (315*I)*nc^4*Pi*x^2 + 
         180*Pi^2*x^2 + 540*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/
      (288*nc^3*Pi*(-1 + x)) + (a^3*((-33*I)*Pi + (17*I)*nc^2*Pi + 
        (96*I)*nc^4*Pi + 18*Pi^2 + 21*nc^2*Pi^2 - 15*nc^4*Pi^2 + 81*x + 
        354*nc^2*x - 273*nc^4*x + (27*I)*Pi*x - (245*I)*nc^2*Pi*x + 
        (240*I)*nc^4*Pi*x - 75*Pi^2*x - 108*nc^2*Pi^2*x + 22*nc^4*Pi^2*x - 
        750*x^2 - 1224*nc^2*x^2 + 474*nc^4*x^2 - (684*I)*Pi*x^2 - 
        (234*I)*nc^2*Pi*x^2 + (66*I)*nc^4*Pi*x^2 + 119*Pi^2*x^2 + 846*x^3 + 
        1236*nc^2*x^3 - 390*nc^4*x^3 + (441*I)*Pi*x^3 + (195*I)*nc^2*Pi*x^3 - 
        (60*I)*nc^4*Pi*x^3 - 85*Pi^2*x^3)*H[0, 0, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*((-48*I)*Pi - (90*I)*nc^2*Pi + 
        (42*I)*nc^4*Pi - 4*Pi^2 - 12*nc^2*Pi^2 + 2*nc^4*Pi^2 + 81*x + 
        354*nc^2*x - 273*nc^4*x + (717*I)*Pi*x + (1775*I)*nc^2*Pi*x - 
        (22*I)*nc^4*Pi*x - 43*Pi^2*x - 169*nc^2*Pi^2*x + 32*nc^4*Pi^2*x - 
        750*x^2 - 1224*nc^2*x^2 + 474*nc^4*x^2 - (1317*I)*Pi*x^2 - 
        (3426*I)*nc^2*Pi*x^2 + (189*I)*nc^4*Pi*x^2 + 152*Pi^2*x^2 + 
        456*nc^2*Pi^2*x^2 + 846*x^3 + 1236*nc^2*x^3 - 390*nc^4*x^3 + 
        (840*I)*Pi*x^3 + (1995*I)*nc^2*Pi*x^3 - (135*I)*nc^4*Pi*x^3 - 
        95*Pi^2*x^3 - 285*nc^2*Pi^2*x^3)*H[0, 0, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) - (a^3*(-1458 - 1538*nc^2 + 1746*nc^4 + 
        (198*I)*Pi - (24*I)*nc^2*Pi - (234*I)*nc^4*Pi - 114*Pi^2 - 
        135*nc^2*Pi^2 + 90*nc^4*Pi^2 + 3042*x + 1421*nc^2*x - 999*nc^4*x - 
        (405*I)*Pi*x + (177*I)*nc^2*Pi*x - (144*I)*nc^4*Pi*x + 198*Pi^2*x + 
        135*nc^2*Pi^2*x + 30*nc^4*Pi^2*x - 4725*x^2 - 2745*nc^2*x^2 + 
        396*nc^4*x^2 + (2358*I)*Pi*x^2 + (1188*I)*nc^2*Pi*x^2 - 
        (378*I)*nc^4*Pi*x^2 - 315*Pi^2*x^2 + 549*x^3 + 243*nc^2*x^3 - 
        288*nc^4*x^3 - (1458*I)*Pi*x^3 - (810*I)*nc^2*Pi*x^3 + 
        (270*I)*nc^4*Pi*x^3 + 225*Pi^2*x^3)*H[0, 0, 1, 1, x])/
      (288*nc^3*Pi*(-1 + x)*x) + (a^3*((432*I)*Pi + (810*I)*nc^2*Pi - 
        (378*I)*nc^4*Pi + 30*Pi^2 + 72*nc^2*Pi^2 + 12*nc^4*Pi^2 - 2745*x - 
        4420*nc^2*x - 109*nc^4*x + (1827*I)*Pi*x + (5019*I)*nc^2*Pi*x + 
        (384*I)*nc^4*Pi*x - 303*Pi^2*x - 813*nc^2*Pi^2*x + 4509*x^2 + 
        7488*nc^2*x^2 - 3015*nc^4*x^2 - (4104*I)*Pi*x^2 - 
        (11070*I)*nc^2*Pi*x^2 + (162*I)*nc^4*Pi*x^2 + 648*Pi^2*x^2 + 
        1944*nc^2*Pi^2*x^2 - 4680*x^3 - 7533*nc^2*x^3 + 1665*nc^4*x^3 + 
        (2511*I)*Pi*x^3 + (6453*I)*nc^2*Pi*x^3 - (270*I)*nc^4*Pi*x^3 - 
        405*Pi^2*x^3 - 1215*nc^2*Pi^2*x^3)*H[0, 1, 0, 0, x])/
      (288*nc^3*Pi*(-1 + x)*x) - (a^3*(-177 - 357*nc^2 + 180*nc^4 + 
        (72*I)*Pi + (34*I)*nc^2*Pi - (108*I)*nc^4*Pi - Pi^2 + 46*nc^2*Pi^2 - 
        18*nc^4*Pi^2 + 639*x + 1275*nc^2*x - 636*nc^4*x - (90*I)*Pi*x + 
        (224*I)*nc^2*Pi*x - (312*I)*nc^4*Pi*x + 43*Pi^2*x - 10*nc^2*Pi^2*x + 
        64*nc^4*Pi^2*x - 969*x^2 - 1791*nc^2*x^2 + 822*nc^4*x^2 + 
        (306*I)*Pi*x^2 - (264*I)*nc^2*Pi*x^2 + (186*I)*nc^4*Pi*x^2 - 
        91*Pi^2*x^2 + 861*x^3 + 1236*nc^2*x^3 - 375*nc^4*x^3 - 
        (129*I)*Pi*x^3 + (105*I)*nc^2*Pi*x^3 - (30*I)*nc^4*Pi*x^3 + 
        65*Pi^2*x^3)*H[0, 1, 0, 1, x])/(96*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-177 - 357*nc^2 + 180*nc^4 - (144*I)*Pi - (234*I)*nc^2*Pi + 
        (210*I)*nc^4*Pi + 68*Pi^2 + 138*nc^2*Pi^2 - 112*nc^4*Pi^2 + 639*x + 
        1275*nc^2*x - 636*nc^4*x - (534*I)*Pi*x - (1544*I)*nc^2*Pi*x - 
        (362*I)*nc^4*Pi*x + 13*Pi^2*x + 95*nc^2*Pi^2*x + 98*nc^4*Pi^2*x - 
        969*x^2 - 1791*nc^2*x^2 + 822*nc^4*x^2 + (1470*I)*Pi*x^2 + 
        (3852*I)*nc^2*Pi*x^2 - (114*I)*nc^4*Pi*x^2 - 256*Pi^2*x^2 - 
        768*nc^2*Pi^2*x^2 + 861*x^3 + 1236*nc^2*x^3 - 375*nc^4*x^3 - 
        (882*I)*Pi*x^3 - (2226*I)*nc^2*Pi*x^3 + (120*I)*nc^4*Pi*x^3 + 
        160*Pi^2*x^3 + 480*nc^2*Pi^2*x^3)*H[0, 1, 1, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(1434 + 1916*nc^2 - 1320*nc^4 - 
        (54*I)*Pi + (32*I)*nc^2*Pi + 65*Pi^2 + 90*nc^2*Pi^2 - 60*nc^4*Pi^2 - 
        3561*x - 4181*nc^2*x + 2496*nc^4*x + (243*I)*Pi*x - 
        (47*I)*nc^2*Pi*x + (24*I)*nc^4*Pi*x - 68*Pi^2*x - 75*nc^2*Pi^2*x + 
        36*nc^4*Pi^2*x + 4215*x^2 + 5115*nc^2*x^2 - 2136*nc^4*x^2 - 
        (408*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 - (72*I)*nc^4*Pi*x^2 + 
        63*Pi^2*x^2 - 2088*x^3 - 2850*nc^2*x^3 + 960*nc^4*x^3 + 
        (174*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3 - 45*Pi^2*x^3)*H[0, 1, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*((45*I)*Pi + (138*I)*nc^2*Pi - 
        (93*I)*nc^4*Pi - 15*Pi^2 - 30*nc^2*Pi^2 - 33*nc^4*Pi^2 - 1527*x - 
        1948*nc^2*x + 293*nc^4*x + (249*I)*Pi*x + (488*I)*nc^2*Pi*x + 
        (281*I)*nc^4*Pi*x - 53*Pi^2*x - 108*nc^2*Pi^2*x + 3*nc^4*Pi^2*x + 
        2049*x^2 + 2712*nc^2*x^2 - 1947*nc^4*x^2 - (114*I)*Pi*x^2 - 
        (384*I)*nc^2*Pi*x^2 - (186*I)*nc^4*Pi*x^2 + 72*Pi^2*x^2 + 
        216*nc^2*Pi^2*x^2 - 2088*x^3 - 3414*nc^2*x^3 + 930*nc^4*x^3 + 
        (174*I)*Pi*x^3 + (552*I)*nc^2*Pi*x^3 + (30*I)*nc^4*Pi*x^3 - 
        45*Pi^2*x^3 - 135*nc^2*Pi^2*x^3)*H[1, 0, 0, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(354 + 699*nc^2 - 345*nc^4 - 
        (138*I)*Pi - (166*I)*nc^2*Pi + (156*I)*nc^4*Pi + 97*Pi^2 + 
        122*nc^2*Pi^2 - 54*nc^4*Pi^2 - 1284*x - 2451*nc^2*x + 1167*nc^4*x + 
        (384*I)*Pi*x + (346*I)*nc^2*Pi*x - (288*I)*nc^4*Pi*x - 93*Pi^2*x - 
        56*nc^2*Pi^2*x + 77*nc^4*Pi^2*x + 1614*x^2 + 2925*nc^2*x^2 - 
        1311*nc^4*x^2 - (1176*I)*Pi*x^2 - (702*I)*nc^2*Pi*x^2 + 
        (228*I)*nc^4*Pi*x^2 + 224*Pi^2*x^2 - 861*x^3 - 1347*nc^2*x^3 + 
        486*nc^4*x^3 + (882*I)*Pi*x^3 + (420*I)*nc^2*Pi*x^3 - 
        (150*I)*nc^4*Pi*x^3 - 160*Pi^2*x^3)*H[1, 0, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(354 + 699*nc^2 - 345*nc^4 - 
        (129*I)*Pi - (198*I)*nc^2*Pi + (429*I)*nc^4*Pi + 16*Pi^2 + 
        12*nc^2*Pi^2 - 128*nc^4*Pi^2 - 1284*x - 2451*nc^2*x + 1167*nc^4*x + 
        (321*I)*Pi*x + (518*I)*nc^2*Pi*x - (49*I)*nc^4*Pi*x - 16*Pi^2*x - 
        98*nc^2*Pi^2*x + 118*nc^4*Pi^2*x + 1614*x^2 + 2925*nc^2*x^2 - 
        1311*nc^4*x^2 - (81*I)*Pi*x^2 - (294*I)*nc^2*Pi*x^2 - 
        (243*I)*nc^4*Pi*x^2 + 104*Pi^2*x^2 + 312*nc^2*Pi^2*x^2 - 861*x^3 - 
        1347*nc^2*x^3 + 486*nc^4*x^3 + (129*I)*Pi*x^3 + (492*I)*nc^2*Pi*x^3 + 
        (45*I)*nc^4*Pi*x^3 - 65*Pi^2*x^3 - 195*nc^2*Pi^2*x^3)*
       H[1, 0, 1, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3024 + 4391*nc^2 - 2925*nc^4 - (198*I)*Pi - (318*I)*nc^2*Pi + 
        (108*I)*nc^4*Pi + 234*Pi^2 + 282*nc^2*Pi^2 - 135*nc^4*Pi^2 - 7875*x - 
        11366*nc^2*x + 6255*nc^4*x + (684*I)*Pi*x + (750*I)*nc^2*Pi*x - 
        (324*I)*nc^4*Pi*x - 426*Pi^2*x - 300*nc^2*Pi^2*x + 150*nc^4*Pi^2*x + 
        9531*x^2 + 13482*nc^2*x^2 - 5751*nc^4*x^2 - (3429*I)*Pi*x^2 - 
        (1998*I)*nc^2*Pi*x^2 + (675*I)*nc^4*Pi*x^2 + 567*Pi^2*x^2 - 
        4680*x^3 - 6507*nc^2*x^3 + 2421*nc^4*x^3 + (2511*I)*Pi*x^3 + 
        (1080*I)*nc^2*Pi*x^3 - (405*I)*nc^4*Pi*x^3 - 405*Pi^2*x^3)*
       H[1, 0, 1, 1, x])/(288*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-1656 - 3285*nc^2 + 909*nc^4 + (117*I)*Pi + (396*I)*nc^2*Pi + 
        (441*I)*nc^4*Pi - 6*Pi^2 - 18*nc^2*Pi^2 - 240*nc^4*Pi^2 + 3537*x + 
        8495*nc^2*x - 5482*nc^4*x + (1359*I)*Pi*x + (2904*I)*nc^2*Pi*x - 
        (57*I)*nc^4*Pi*x - 189*Pi^2*x - 486*nc^2*Pi^2*x + 195*nc^4*Pi^2*x - 
        3078*x^2 - 7218*nc^2*x^2 + 2952*nc^4*x^2 - (2016*I)*Pi*x^2 - 
        (4806*I)*nc^2*Pi*x^2 + (378*I)*nc^4*Pi*x^2 + 360*Pi^2*x^2 + 
        1080*nc^2*Pi^2*x^2 - 549*x^3 - 1404*nc^2*x^3 - 333*nc^4*x^3 + 
        (1458*I)*Pi*x^3 + (3564*I)*nc^2*Pi*x^3 - (270*I)*nc^4*Pi*x^3 - 
        225*Pi^2*x^3 - 675*nc^2*Pi^2*x^3)*H[1, 1, 0, 0, x])/
      (288*nc^3*Pi*(-1 + x)*x) + (a^3*(-177 - 165*nc^2 - 12*nc^4 - 
        (180*I)*Pi - (310*I)*nc^2*Pi + (192*I)*nc^4*Pi + 94*Pi^2 + 
        64*nc^2*Pi^2 - 15*nc^4*Pi^2 + 1119*x + 1743*nc^2*x - 624*nc^4*x + 
        (591*I)*Pi*x + (889*I)*nc^2*Pi*x - (420*I)*nc^4*Pi*x - 128*Pi^2*x - 
        64*nc^2*Pi^2*x + 16*nc^4*Pi^2*x - 1788*x^2 - 2880*nc^2*x^2 + 
        1092*nc^4*x^2 - (1203*I)*Pi*x^2 - (1050*I)*nc^2*Pi*x^2 + 
        (417*I)*nc^4*Pi*x^2 + 133*Pi^2*x^2 + 846*x^3 + 1302*nc^2*x^3 - 
        456*nc^4*x^3 + (840*I)*Pi*x^3 + (525*I)*nc^2*Pi*x^3 - 
        (195*I)*nc^4*Pi*x^3 - 95*Pi^2*x^3)*H[1, 1, 0, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-177 - 165*nc^2 - 12*nc^4 - (39*I)*Pi - 
        (96*I)*nc^2*Pi + (417*I)*nc^4*Pi + 23*Pi^2 - 18*nc^2*Pi^2 - 
        73*nc^4*Pi^2 + 1119*x + 1743*nc^2*x - 624*nc^4*x + (480*I)*Pi*x + 
        (1070*I)*nc^2*Pi*x - (256*I)*nc^4*Pi*x - 74*Pi^2*x - 
        132*nc^2*Pi^2*x + 64*nc^4*Pi^2*x - 1788*x^2 - 2880*nc^2*x^2 + 
        1092*nc^4*x^2 - (639*I)*Pi*x^2 - (1566*I)*nc^2*Pi*x^2 + 
        (123*I)*nc^4*Pi*x^2 + 136*Pi^2*x^2 + 408*nc^2*Pi^2*x^2 + 846*x^3 + 
        1302*nc^2*x^3 - 456*nc^4*x^3 + (441*I)*Pi*x^3 + 
        (1128*I)*nc^2*Pi*x^3 - (75*I)*nc^4*Pi*x^3 - 85*Pi^2*x^3 - 
        255*nc^2*Pi^2*x^3)*H[1, 1, 1, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-3582 - 3908*nc^2 + 972*nc^4 + (18*I)*Pi + (300*I)*nc^2*Pi + 
        (324*I)*nc^4*Pi - 72*Pi^2 - 90*nc^2*Pi^2 + 144*nc^4*Pi^2 + 2115*x + 
        441*nc^2*x - 864*nc^4*x - (1125*I)*Pi*x - (1809*I)*nc^2*Pi*x + 
        (864*I)*nc^4*Pi*x + 72*Pi^2*x - 153*x^2 + 549*nc^2*x^2 - 
        108*nc^4*x^2 + (2385*I)*Pi*x^2 + (1395*I)*nc^2*Pi*x^2 - 
        (540*I)*nc^4*Pi*x^2 - 180*Pi^2*x^2)*H[1, 1, 1, 1, x])/
      (288*nc^3*Pi*x) + (a^3*(274 + 644*nc^2 - 96*nc^4 - (61*I)*Pi - 
        (171*I)*nc^2*Pi + (48*I)*nc^4*Pi - 222*x - 632*nc^2*x + 34*nc^4*x + 
        (136*I)*Pi*x + (408*I)*nc^2*Pi*x + 119*x^2 + 357*nc^2*x^2 - 
        (85*I)*Pi*x^2 - (255*I)*nc^2*Pi*x^2)*H[0, 0, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)) + (a^3*((-4*I)*Pi - (2*I)*nc^2*Pi + 
        (2*I)*nc^4*Pi + 18*x - 36*nc^2*x + 54*nc^4*x + (14*I)*Pi*x - 
        (4*I)*nc^2*Pi*x + (28*I)*nc^4*Pi*x + 57*x^2 + 90*nc^2*x^2 - 
        33*nc^4*x^2 - (98*I)*Pi*x^2 - 95*x^3 - 130*nc^2*x^3 + 35*nc^4*x^3 + 
        (70*I)*Pi*x^3)*H[0, 0, 0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((-4*I)*Pi - (8*I)*nc^2*Pi + (4*I)*nc^4*Pi + 18*x - 36*nc^2*x + 
        54*nc^4*x - (42*I)*Pi*x - (182*I)*nc^2*Pi*x + (32*I)*nc^4*Pi*x + 
        57*x^2 + 90*nc^2*x^2 - 33*nc^4*x^2 + (272*I)*Pi*x^2 + 
        (816*I)*nc^2*Pi*x^2 - 95*x^3 - 130*nc^2*x^3 + 35*nc^4*x^3 - 
        (170*I)*Pi*x^3 - (510*I)*nc^2*Pi*x^3)*H[0, 0, 0, 1, 0, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(33 - 17*nc^2 - 96*nc^4 - (18*I)*Pi - 
        33*x + 161*nc^2*x - 162*nc^4*x + (84*I)*Pi*x - (30*I)*nc^2*Pi*x + 
        (120*I)*nc^4*Pi*x + 681*x^2 + 204*nc^2*x^2 - 39*nc^4*x^2 - 
        (294*I)*Pi*x^2 - 516*x^3 - 285*nc^2*x^3 + 75*nc^4*x^3 + 
        (210*I)*Pi*x^3)*H[0, 0, 0, 1, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((36*I)*Pi + (72*I)*nc^2*Pi - (36*I)*nc^4*Pi + 714*x + 
        1724*nc^2*x + 26*nc^4*x - (318*I)*Pi*x - (954*I)*nc^2*Pi*x + 
        (216*I)*nc^4*Pi*x - 1395*x^2 - 3582*nc^2*x^2 + 267*nc^4*x^2 + 
        (1008*I)*Pi*x^2 + (3024*I)*nc^2*Pi*x^2 + 975*x^3 + 2160*nc^2*x^3 - 
        165*nc^4*x^3 - (630*I)*Pi*x^3 - (1890*I)*nc^2*Pi*x^3)*
       H[0, 0, 1, 0, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(16 + 30*nc^2 - 14*nc^4 - (8*I)*Pi - (4*I)*nc^2*Pi + 
        (2*I)*nc^4*Pi - 21*x - 9*nc^2*x - 12*nc^4*x - (2*I)*Pi*x - 
        (30*I)*nc^2*Pi*x + (40*I)*nc^4*Pi*x - 84*x^2 - 152*nc^2*x^2 + 
        68*nc^4*x^2 - (84*I)*Pi*x^2 + 115*x^3 + 155*nc^2*x^3 - 40*nc^4*x^3 + 
        (60*I)*Pi*x^3)*H[0, 0, 1, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(16 + 30*nc^2 - 14*nc^4 + (8*I)*Pi + (12*I)*nc^2*Pi - 
        (16*I)*nc^4*Pi - 21*x - 9*nc^2*x - 12*nc^4*x - (62*I)*Pi*x - 
        (230*I)*nc^2*Pi*x + (52*I)*nc^4*Pi*x - 84*x^2 - 152*nc^2*x^2 + 
        68*nc^4*x^2 + (336*I)*Pi*x^2 + (1008*I)*nc^2*Pi*x^2 + 115*x^3 + 
        155*nc^2*x^3 - 40*nc^4*x^3 - (210*I)*Pi*x^3 - (630*I)*nc^2*Pi*x^3)*
       H[0, 0, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(68 + 48*nc^2 - 80*nc^4 - (4*I)*Pi + (8*I)*nc^2*Pi - 
        (8*I)*nc^4*Pi - 120*x + 14*nc^2*x - 48*nc^4*x + (6*I)*Pi*x - 
        (30*I)*nc^2*Pi*x + (32*I)*nc^4*Pi*x + 360*x^2 + 44*nc^2*x^2 + 
        16*nc^4*x^2 - (84*I)*Pi*x^2 - 115*x^3 + 55*nc^2*x^3 + (60*I)*Pi*x^3)*
       H[0, 0, 1, 1, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*((-32*I)*Pi - (64*I)*nc^2*Pi + (32*I)*nc^4*Pi + 448*x + 
        1050*nc^2*x - 34*nc^4*x - (42*I)*Pi*x - (162*I)*nc^2*Pi*x + 
        (20*I)*nc^4*Pi*x - 753*x^2 - 1884*nc^2*x^2 + 183*nc^4*x^2 + 
        (192*I)*Pi*x^2 + (576*I)*nc^2*Pi*x^2 + 537*x^3 + 1186*nc^2*x^3 - 
        105*nc^4*x^3 - (120*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3)*
       H[0, 1, 0, 0, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-48 - 90*nc^2 + 42*nc^4 - (18*I)*Pi - (16*I)*nc^2*Pi + 
        (4*I)*nc^4*Pi + 81*x + 147*nc^2*x - 66*nc^4*x + (48*I)*Pi*x + 
        (26*I)*nc^2*Pi*x + (64*I)*nc^4*Pi*x - 51*x^2 - 110*nc^2*x^2 + 
        59*nc^4*x^2 - (42*I)*Pi*x^2 + 70*x^3 + 95*nc^2*x^3 - 25*nc^4*x^3 + 
        (30*I)*Pi*x^3)*H[0, 1, 0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-48 - 90*nc^2 + 42*nc^4 - (40*I)*Pi - (80*I)*nc^2*Pi + 
        (76*I)*nc^4*Pi + 81*x + 147*nc^2*x - 66*nc^4*x + (10*I)*Pi*x - 
        (50*I)*nc^2*Pi*x - (72*I)*nc^4*Pi*x - 51*x^2 - 110*nc^2*x^2 + 
        59*nc^4*x^2 + (192*I)*Pi*x^2 + (576*I)*nc^2*Pi*x^2 + 70*x^3 + 
        95*nc^2*x^3 - 25*nc^4*x^3 - (120*I)*Pi*x^3 - (360*I)*nc^2*Pi*x^3)*
       H[0, 1, 0, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(24 - 56*nc^2 - 66*nc^4 - (42*I)*Pi - (48*I)*nc^2*Pi - 21*x + 
        311*nc^2*x - 330*nc^4*x + (156*I)*Pi*x + (90*I)*nc^2*Pi*x + 
        (144*I)*nc^4*Pi*x + 399*x^2 - 126*nc^2*x^2 + 141*nc^4*x^2 - 
        (126*I)*Pi*x^2 - 129*x^3 + 90*nc^2*x^3 - 15*nc^4*x^3 + (90*I)*Pi*x^3)*
       H[0, 1, 0, 1, 1, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(192 + 366*nc^2 - 294*nc^4 - (24*I)*Pi - (36*I)*nc^2*Pi + 
        (84*I)*nc^4*Pi + 429*x + 1283*nc^2*x + 518*nc^4*x - (150*I)*Pi*x - 
        (582*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x - 1356*x^2 - 3624*nc^2*x^2 + 
        (768*I)*Pi*x^2 + (2304*I)*nc^2*Pi*x^2 + 822*x^3 + 2136*nc^2*x^3 - 
        90*nc^4*x^3 - (480*I)*Pi*x^3 - (1440*I)*nc^2*Pi*x^3)*
       H[0, 1, 1, 0, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(48 + 104*nc^2 - 56*nc^4 - (4*I)*Pi + (12*I)*nc^2*Pi - 
        (12*I)*nc^4*Pi - 93*x - 205*nc^2*x + 112*nc^4*x + (26*I)*Pi*x - 
        (2*I)*nc^2*Pi*x + (64*I)*nc^4*Pi*x + 120*x^2 + 232*nc^2*x^2 - 
        112*nc^4*x^2 - (28*I)*Pi*x^2 - 90*x^3 - 130*nc^2*x^3 + 40*nc^4*x^3 + 
        (20*I)*Pi*x^3)*H[0, 1, 1, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(48 + 104*nc^2 - 56*nc^4 - (16*I)*Pi - (36*I)*nc^2*Pi + 
        (56*I)*nc^4*Pi - 93*x - 205*nc^2*x + 112*nc^4*x - (22*I)*Pi*x - 
        (118*I)*nc^2*Pi*x - (64*I)*nc^4*Pi*x + 120*x^2 + 232*nc^2*x^2 - 
        112*nc^4*x^2 + (256*I)*Pi*x^2 + (768*I)*nc^2*Pi*x^2 - 90*x^3 - 
        130*nc^2*x^3 + 40*nc^4*x^3 - (160*I)*Pi*x^3 - (480*I)*nc^2*Pi*x^3)*
       H[0, 1, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(327 + 380*nc^2 - 252*nc^4 + (18*I)*Pi + (48*I)*nc^2*Pi - 
        (48*I)*nc^4*Pi - 735*x - 764*nc^2*x + 468*nc^4*x + (27*I)*Pi*x - 
        (15*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x + 972*x^2 + 924*nc^2*x^2 - 
        396*nc^4*x^2 - (42*I)*Pi*x^2 - 564*x^3 - 540*nc^2*x^3 + 
        180*nc^4*x^3 + (30*I)*Pi*x^3)*H[0, 1, 1, 1, 1, x])/
      (48*nc^3*Pi*(-1 + x)*x) + (a^3*((33*I)*Pi + (66*I)*nc^2*Pi - 
        (33*I)*nc^4*Pi + 717*x + 1381*nc^2*x - 104*nc^4*x - (69*I)*Pi*x - 
        (186*I)*nc^2*Pi*x + (81*I)*nc^4*Pi*x - 720*x^2 - 1464*nc^2*x^2 + 
        408*nc^4*x^2 + (48*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 + 564*x^3 + 
        1152*nc^2*x^3 - 180*nc^4*x^3 - (30*I)*Pi*x^3 - (90*I)*nc^2*Pi*x^3)*
       H[1, 0, 0, 0, 0, x])/(48*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-15 - 46*nc^2 + 31*nc^4 - (22*I)*Pi - (40*I)*nc^2*Pi + 
        (24*I)*nc^4*Pi + 123*x + 238*nc^2*x - 115*nc^4*x + (70*I)*Pi*x + 
        (28*I)*nc^2*Pi*x - (46*I)*nc^4*Pi*x - 150*x^2 - 292*nc^2*x^2 + 
        142*nc^4*x^2 - (224*I)*Pi*x^2 + 90*x^3 + 140*nc^2*x^3 - 50*nc^4*x^3 + 
        (160*I)*Pi*x^3)*H[1, 0, 0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-15 - 46*nc^2 + 31*nc^4 + (14*I)*Pi + (32*I)*nc^2*Pi - 
        (114*I)*nc^4*Pi + 123*x + 238*nc^2*x - 115*nc^4*x - (6*I)*Pi*x - 
        (44*I)*nc^2*Pi*x + (126*I)*nc^4*Pi*x - 150*x^2 - 292*nc^2*x^2 + 
        142*nc^4*x^2 + (32*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 90*x^3 + 
        140*nc^2*x^3 - 50*nc^4*x^3 - (20*I)*Pi*x^3 - (60*I)*nc^2*Pi*x^3)*
       H[1, 0, 0, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(135 + 148*nc^2 - 141*nc^4 - (54*I)*Pi - (72*I)*nc^2*Pi + 
        (12*I)*nc^4*Pi - 327*x - 250*nc^2*x + 249*nc^4*x + (222*I)*Pi*x + 
        (36*I)*nc^2*Pi*x - (36*I)*nc^4*Pi*x + 1110*x^2 + 546*nc^2*x^2 - 
        138*nc^4*x^2 - (672*I)*Pi*x^2 - 822*x^3 - 330*nc^2*x^3 + 
        120*nc^4*x^3 + (480*I)*Pi*x^3)*H[1, 0, 0, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-15 + 24*nc^2 + 321*nc^4 + (78*I)*Pi + 
        (192*I)*nc^2*Pi - (330*I)*nc^4*Pi + 66*x + 71*nc^2*x + 143*nc^4*x - 
        (150*I)*Pi*x - (384*I)*nc^2*Pi*x + (378*I)*nc^4*Pi*x + 12*x^2 - 
        108*nc^2*x^2 - 336*nc^4*x^2 + (144*I)*Pi*x^2 + (432*I)*nc^2*Pi*x^2 + 
        129*x^3 + 477*nc^2*x^3 + 60*nc^4*x^3 - (90*I)*Pi*x^3 - 
        (270*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, 0, x])/(96*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(52 + 114*nc^2 - 62*nc^4 - (38*I)*Pi - (40*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi - 189*x - 355*nc^2*x + 166*nc^4*x + (46*I)*Pi*x - 
        (36*I)*nc^4*Pi*x + 159*x^2 + 302*nc^2*x^2 - 143*nc^4*x^2 - 
        (168*I)*Pi*x^2 - 70*x^3 - 115*nc^2*x^3 + 45*nc^4*x^3 + 
        (120*I)*Pi*x^3)*H[1, 0, 1, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(52 + 114*nc^2 - 62*nc^4 + (18*I)*Pi + (44*I)*nc^2*Pi - 
        (146*I)*nc^4*Pi - 189*x - 355*nc^2*x + 166*nc^4*x - (22*I)*Pi*x - 
        (72*I)*nc^2*Pi*x + (154*I)*nc^4*Pi*x + 159*x^2 + 302*nc^2*x^2 - 
        143*nc^4*x^2 + (48*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 - 70*x^3 - 
        115*nc^2*x^3 + 45*nc^4*x^3 - (30*I)*Pi*x^3 - (90*I)*nc^2*Pi*x^3)*
       H[1, 0, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(164 + 276*nc^2 - 160*nc^4 - (10*I)*Pi - (4*I)*nc^2*Pi - 
        (24*I)*nc^4*Pi - 485*x - 751*nc^2*x + 384*nc^4*x + (26*I)*Pi*x - 
        (28*I)*nc^2*Pi*x + (24*I)*nc^4*Pi*x + 858*x^2 + 900*nc^2*x^2 - 
        384*nc^4*x^2 - (168*I)*Pi*x^2 - 537*x^3 - 425*nc^2*x^3 + 
        160*nc^4*x^3 + (120*I)*Pi*x^3)*H[1, 0, 1, 1, 1, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(65 + 162*nc^2 + 63*nc^4 - (22*I)*Pi - 
        (44*I)*nc^2*Pi - (26*I)*nc^4*Pi - 3*x + 6*nc^2*x + 235*nc^4*x - 
        (26*I)*Pi*x - (100*I)*nc^2*Pi*x + (34*I)*nc^4*Pi*x + 15*x^2 - 
        164*nc^2*x^2 - 241*nc^4*x^2 + (96*I)*Pi*x^2 + (288*I)*nc^2*Pi*x^2 + 
        115*x^3 + 400*nc^2*x^3 + 55*nc^4*x^3 - (60*I)*Pi*x^3 - 
        (180*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(26 + 54*nc^2 - 28*nc^4 - (24*I)*Pi - (40*I)*nc^2*Pi + 
        (2*I)*nc^4*Pi - 156*x - 316*nc^2*x + 160*nc^4*x + (116*I)*Pi*x + 
        (52*I)*nc^2*Pi*x + 261*x^2 + 470*nc^2*x^2 - 209*nc^4*x^2 - 
        (294*I)*Pi*x^2 - 115*x^3 - 190*nc^2*x^3 + 75*nc^4*x^3 + 
        (210*I)*Pi*x^3)*H[1, 1, 0, 0, 1, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(26 + 54*nc^2 - 28*nc^4 - (34*I)*Pi - (68*I)*nc^2*Pi - 
        (50*I)*nc^4*Pi - 156*x - 316*nc^2*x + 160*nc^4*x - (2*I)*Pi*x - 
        (44*I)*nc^2*Pi*x + (50*I)*nc^4*Pi*x + 261*x^2 + 470*nc^2*x^2 - 
        209*nc^4*x^2 + (96*I)*Pi*x^2 + (288*I)*nc^2*Pi*x^2 - 115*x^3 - 
        190*nc^2*x^3 + 75*nc^4*x^3 - (60*I)*Pi*x^3 - (180*I)*nc^2*Pi*x^3)*
       H[1, 1, 0, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(282 + 568*nc^2 - 348*nc^4 - (24*I)*Pi - (84*I)*nc^2*Pi - 
        (48*I)*nc^4*Pi - 837*x - 1495*nc^2*x + 780*nc^4*x + (312*I)*Pi*x + 
        (120*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x + 1530*x^2 + 1692*nc^2*x^2 - 
        732*nc^4*x^2 - (882*I)*Pi*x^2 - 975*x^3 - 765*nc^2*x^3 + 
        300*nc^4*x^3 + (630*I)*Pi*x^3)*H[1, 1, 0, 1, 1, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-123 - 144*nc^2 + 381*nc^4 - 
        (18*I)*Pi - (24*I)*nc^2*Pi - (210*I)*nc^4*Pi + 717*x + 1367*nc^2*x - 
        316*nc^4*x - (126*I)*Pi*x - (408*I)*nc^2*Pi*x + (210*I)*nc^4*Pi*x - 
        867*x^2 - 1950*nc^2*x^2 + 279*nc^4*x^2 + (336*I)*Pi*x^2 + 
        (1008*I)*nc^2*Pi*x^2 + 516*x^3 + 1263*nc^2*x^3 - 135*nc^4*x^3 - 
        (210*I)*Pi*x^3 - (630*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, 0, x])/
      (96*nc^3*Pi*(-1 + x)*x) + (a^3*(-20 + 16*nc^2 - 36*nc^4 - (16*I)*Pi - 
        (20*I)*nc^2*Pi - (8*I)*nc^4*Pi + 153*x + 213*nc^2*x - 60*nc^4*x + 
        (80*I)*Pi*x + (16*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 228*x^2 - 
        384*nc^2*x^2 + 156*nc^4*x^2 - (238*I)*Pi*x^2 + 95*x^3 + 
        155*nc^2*x^3 - 60*nc^4*x^3 + (170*I)*Pi*x^3)*H[1, 1, 1, 0, 1, x])/
      (32*nc^3*Pi*(-1 + x)*x) + (a^3*(-20 + 16*nc^2 - 36*nc^4 - (18*I)*Pi - 
        (48*I)*nc^2*Pi - (54*I)*nc^4*Pi + 153*x + 213*nc^2*x - 60*nc^4*x - 
        (24*I)*Pi*x - (80*I)*nc^2*Pi*x + (52*I)*nc^4*Pi*x - 228*x^2 - 
        384*nc^2*x^2 + 156*nc^4*x^2 + (112*I)*Pi*x^2 + (336*I)*nc^2*Pi*x^2 + 
        95*x^3 + 155*nc^2*x^3 - 60*nc^4*x^3 - (70*I)*Pi*x^3 - 
        (210*I)*nc^2*Pi*x^3)*H[1, 1, 1, 1, 0, x])/(32*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-89 - 62*nc^2 - (18*I)*Pi - (16*I)*nc^2*Pi + (32*I)*nc^4*Pi + 
        16*x - 34*nc^2*x - (34*I)*Pi*x - 119*x^2 + (85*I)*Pi*x^2)*
       H[1, 1, 1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(-165 - 441*nc^2 + 18*nc^4 + 248*x + 744*nc^2*x - 155*x^2 - 
        465*nc^2*x^2)*H[0, 0, 0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) - 
     (a^3*(-1 - 18*nc^2 + 17*nc^4)*H[0, 0, 0, 0, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)) - (a^3*(-1 - 18*nc^2 + 17*nc^4)*
       H[0, 0, 0, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)) - 
     (a^3*(-2 - nc^2 + nc^4 + x - 22*nc^2*x + 28*nc^4*x - 49*x^2 + 35*x^3)*
       H[0, 0, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-33 - 103*nc^2 + 16*nc^4 + 136*x + 408*nc^2*x - 85*x^2 - 
        255*nc^2*x^2)*H[0, 0, 0, 1, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(1 + 2*nc^2 - nc^4 - 4*x - 14*nc^2*x + 10*nc^4*x)*
       H[0, 0, 0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(1 + 2*nc^2 - nc^4 - 4*x - 14*nc^2*x + 10*nc^4*x)*
       H[0, 0, 0, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-9 - 6*nc^2 + 4*nc^4 + 40*x + 35*nc^2*x + 8*nc^4*x - 91*x^2 + 
        65*x^3)*H[0, 0, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-79 - 237*nc^2 + 44*nc^4 + 248*x + 744*nc^2*x - 155*x^2 - 
        465*nc^2*x^2)*H[0, 0, 1, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (3*a^3*(-1 - 2*nc^2 + nc^4)*H[0, 0, 1, 0, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (3*a^3*(-1 - 2*nc^2 + nc^4)*
       H[0, 0, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-2 + 2*nc^2 - nc^4 + 7*x - 7*nc^2*x + 20*nc^4*x - 42*x^2 + 30*x^3)*
       H[0, 0, 1, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(6 + 12*nc^2 - 12*nc^4 - 35*x - 127*nc^2*x + 34*nc^4*x + 168*x^2 + 
        504*nc^2*x^2 - 105*x^3 - 315*nc^2*x^3)*H[0, 0, 1, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(3 + 7*nc^2 - 4*nc^4 - 6*x - 10*nc^2*x + 
        4*nc^4*x)*H[0, 0, 1, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 7*nc^2 - 4*nc^4 - 6*x - 10*nc^2*x + 4*nc^4*x)*
       H[0, 0, 1, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-26 - 22*nc^2 + 12*nc^4 + 47*x + 11*nc^2*x + 24*nc^4*x - 112*x^2 + 
        80*x^3)*H[0, 0, 1, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-105 - 287*nc^2 + 40*nc^4 + 224*x + 672*nc^2*x - 140*x^2 - 
        420*nc^2*x^2)*H[0, 1, 0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)) + 
     (a^3*(8 + 16*nc^2 - 8*nc^4 - 13*x - 20*nc^2*x + 7*nc^4*x)*
       H[0, 1, 0, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(8 + 16*nc^2 - 8*nc^4 - 13*x - 20*nc^2*x + 7*nc^4*x)*
       H[0, 1, 0, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-13 - 16*nc^2 + 6*nc^4 + 34*x + 25*nc^2*x + 30*nc^4*x - 21*x^2 + 
        15*x^3)*H[0, 1, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(18 + 36*nc^2 - 36*nc^4 - 3*x + 35*nc^2*x + 28*nc^4*x - 96*x^2 - 
        288*nc^2*x^2 + 60*x^3 + 180*nc^2*x^3)*H[0, 1, 0, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) - (a^3*(5 + 10*nc^2 - 5*nc^4 - 7*x - 9*nc^2*x + 
        2*nc^4*x)*H[0, 1, 0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(5 + 10*nc^2 - 5*nc^4 - 7*x - 9*nc^2*x + 2*nc^4*x)*
       H[0, 1, 0, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-1 + 16*nc^2 - 12*nc^4 + 26*x - 5*nc^2*x + 48*nc^4*x - 49*x^2 + 
        35*x^3)*H[0, 1, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(32 + 64*nc^2 - 56*nc^4 + 31*x + 135*nc^2*x + 38*nc^4*x - 224*x^2 - 
        672*nc^2*x^2 + 140*x^3 + 420*nc^2*x^3)*H[0, 1, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) - (a^3*(8 + 17*nc^2 - 9*nc^4 - 3*x - 
        11*nc^2*x + 8*nc^4*x)*H[0, 1, 1, 0, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) - (a^3*(8 + 17*nc^2 - 9*nc^4 - 3*x - 11*nc^2*x + 
        8*nc^4*x)*H[0, 1, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(2 + 12*nc^2 - 8*nc^4 + 13*x - nc^2*x + 32*nc^4*x - 14*x^2 + 
        10*x^3)*H[0, 1, 1, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(3 + 4*nc^2 - 10*nc^4 + 4*x + 32*nc^2*x + 12*nc^4*x - 64*x^2 - 
        192*nc^2*x^2 + 40*x^3 + 120*nc^2*x^3)*H[0, 1, 1, 1, 0, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(14 + 38*nc^2 - 24*nc^4 - 3*x - 
        27*nc^2*x + 24*nc^4*x)*H[0, 1, 1, 1, 0, 1, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(14 + 38*nc^2 - 24*nc^4 - 3*x - 
        27*nc^2*x + 24*nc^4*x)*H[0, 1, 1, 1, 1, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(-30 - 33*nc^2 + 16*nc^4 + 10*x - 
        25*x^2)*H[0, 1, 1, 1, 1, 1, x])/(8*nc^3*Pi*x) + 
     (a^3*(-47 - 106*nc^2 + nc^4 + 40*x + 120*nc^2*x - 25*x^2 - 75*nc^2*x^2)*
       H[1, 0, 0, 0, 0, 0, x])/(8*nc^3*Pi*(-1 + x)) - 
     (a^3*(11 + 22*nc^2 - 11*nc^4 + 3*x - 18*nc^2*x + 21*nc^4*x)*
       H[1, 0, 0, 0, 0, 1, x])/(16*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(11 + 22*nc^2 - 11*nc^4 + 3*x - 18*nc^2*x + 21*nc^4*x)*
       H[1, 0, 0, 0, 1, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(6 + 10*nc^2 - 7*nc^4 - 32*x + 12*nc^4*x + 112*x^2 - 80*x^3)*
       H[1, 0, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(11 + 22*nc^2 - 59*nc^4 - 3*x - 22*nc^2*x + 63*nc^4*x + 16*x^2 + 
        48*nc^2*x^2 - 10*x^3 - 30*nc^2*x^3)*H[1, 0, 0, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(5 + 9*nc^2 - 4*nc^4 + 3*x - 2*nc^2*x + 
        5*nc^4*x)*H[1, 0, 0, 1, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(5 + 9*nc^2 - 4*nc^4 + 3*x - 2*nc^2*x + 5*nc^4*x)*
       H[1, 0, 0, 1, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(39 + 50*nc^2 - 16*nc^4 - 63*x - 18*nc^2*x + 28*nc^4*x + 196*x^2 - 
        140*x^3)*H[1, 0, 0, 1, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(11 + 22*nc^2 - 83*nc^4 - 21*x - 80*nc^2*x + 91*nc^4*x + 56*x^2 + 
        168*nc^2*x^2 - 35*x^3 - 105*nc^2*x^3)*H[1, 0, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) - (a^3*(2 + 7*nc^2 - 5*nc^4 - 7*x - 12*nc^2*x + 
        5*nc^4*x)*H[1, 0, 1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(2 + 7*nc^2 - 5*nc^4 - 7*x - 12*nc^2*x + 5*nc^4*x)*
       H[1, 0, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(19 + 14*nc^2 - 3*nc^4 - 25*x + 4*nc^2*x + 12*nc^4*x + 84*x^2 - 
        60*x^3)*H[1, 0, 1, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(15 + 36*nc^2 - 81*nc^4 - 21*x - 54*nc^2*x + 85*nc^4*x + 24*x^2 + 
        72*nc^2*x^2 - 15*x^3 - 45*nc^2*x^3)*H[1, 0, 1, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (a^3*(5 + 11*nc^2 - 6*nc^4 - 13*x - 
        19*nc^2*x + 6*nc^4*x)*H[1, 0, 1, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(5 + 11*nc^2 - 6*nc^4 - 13*x - 
        19*nc^2*x + 6*nc^4*x)*H[1, 0, 1, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (a^3*(-49 - 56*nc^2 + 8*nc^4 + 56*x - 140*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(-11 - 22*nc^2 - 61*nc^4 - 59*x - 170*nc^2*x + 59*nc^4*x + 
        128*x^2 + 384*nc^2*x^2 - 80*x^3 - 240*nc^2*x^3)*
       H[1, 1, 0, 0, 0, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 6*nc^2 - 3*nc^4 - 6*x - 8*nc^2*x + 2*nc^4*x)*
       H[1, 1, 0, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(3 + 6*nc^2 - 3*nc^4 - 6*x - 8*nc^2*x + 2*nc^4*x)*
       H[1, 1, 0, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-14 - 20*nc^2 - nc^4 + 62*x + 26*nc^2*x + 4*nc^4*x - 147*x^2 + 
        105*x^3)*H[1, 1, 0, 0, 1, 1, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-7 - 16*nc^2 - 33*nc^4 - 9*x - 38*nc^2*x + 33*nc^4*x + 48*x^2 + 
        144*nc^2*x^2 - 30*x^3 - 90*nc^2*x^3)*H[1, 1, 0, 1, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) + (3*a^3*(1 + nc^2)*H[1, 1, 0, 1, 0, 1, x])/
      (8*nc^3*Pi*(-1 + x)*x) + (3*a^3*(1 + nc^2)*H[1, 1, 0, 1, 1, 0, x])/
      (8*nc^3*Pi*(-1 + x)*x) - (a^3*(30 + 44*nc^2 - 62*x + 155*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(16*nc^3*Pi*x) + 
     (a^3*(5 - 14*nc^2 - 53*nc^4 - 49*x - 116*nc^2*x + 51*nc^4*x + 104*x^2 + 
        312*nc^2*x^2 - 65*x^3 - 195*nc^2*x^3)*H[1, 1, 1, 0, 0, 0, x])/
      (16*nc^3*Pi*(-1 + x)*x) - (a^3*(-3 + 3*nc^2 - 6*nc^4 + 4*x - 2*nc^2*x + 
        6*nc^4*x)*H[1, 1, 1, 0, 0, 1, x])/(8*nc^3*Pi*(-1 + x)*x) - 
     (a^3*(-3 + 3*nc^2 - 6*nc^4 + 4*x - 2*nc^2*x + 6*nc^4*x)*
       H[1, 1, 1, 0, 1, 0, x])/(8*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(-18 - 32*nc^2 + 8*nc^4 + 34*x - 85*x^2)*H[1, 1, 1, 0, 1, 1, x])/
      (16*nc^3*Pi*x) + (a^3*(-15 - 22*nc^2 - 35*nc^4 - 6*x - 42*nc^2*x + 
        34*nc^4*x + 56*x^2 + 168*nc^2*x^2 - 35*x^3 - 105*nc^2*x^3)*
       H[1, 1, 1, 1, 0, 0, x])/(16*nc^3*Pi*(-1 + x)*x) + 
     (a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 0, 1, x])/(8*nc^3*Pi*x) + 
     (a^3*(1 - 15*nc^2 + 16*nc^4)*H[1, 1, 1, 1, 1, 0, x])/(8*nc^3*Pi*x) - 
     (a^3*(36 + 18*nc^2 - 62*x + 155*x^2)*H[1, 1, 1, 1, 1, 1, x])/
      (16*nc^3*Pi*x) + (a^3*H[0, 0, 0, x]*(-3384 - 12884*nc^2 - 6692*nc^4 - 
        (5598*I)*Pi - (11000*I)*nc^2*Pi + (4282*I)*nc^4*Pi + 480*Pi^2 + 
        842*nc^2*Pi^2 + 386*nc^4*Pi^2 + (48*I)*Pi^3 - (72*I)*nc^2*Pi^3 + 
        (120*I)*nc^4*Pi^3 + 8712*x + 17640*nc^2*x + 3744*nc^4*x + 
        (4662*I)*Pi*x + (8352*I)*nc^2*Pi*x - (3762*I)*nc^4*Pi*x - 63*Pi^2*x - 
        60*nc^2*Pi^2*x + 129*nc^4*Pi^2*x + (576*I)*Pi^3*x + 
        (1728*I)*nc^2*Pi^3*x + 2178*x^2 + 2844*nc^2*x^2 - 666*nc^4*x^2 - 
        (5850*I)*Pi*x^2 - (10224*I)*nc^2*Pi*x^2 + (1998*I)*nc^4*Pi*x^2 - 
        183*Pi^2*x^2 - 24*nc^2*Pi^2*x^2 + 45*nc^4*Pi^2*x^2 - 
        (360*I)*Pi^3*x^2 - (1080*I)*nc^2*Pi^3*x^2 + 1344*Zeta[3] + 
        4752*nc^2*Zeta[3] + 816*nc^4*Zeta[3] - 8640*x*Zeta[3] - 
        25920*nc^2*x*Zeta[3] + 5400*x^2*Zeta[3] + 16200*nc^2*x^2*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)) - (a^3*H[0, 0, x]*(-712800 - 1661680*nc^2 - 
        443440*nc^4 - (234900*I)*Pi + (77100*I)*nc^2*Pi + 
        (441600*I)*nc^4*Pi - 57510*Pi^2 - 206580*nc^2*Pi^2 + 
        60990*nc^4*Pi^2 - (42660*I)*Pi^3 - (129960*I)*nc^2*Pi^3 + 
        (15300*I)*nc^4*Pi^3 + 1800*Pi^4 + 5157*nc^2*Pi^4 + 27*nc^4*Pi^4 + 
        103680*x - 633420*nc^2*x + 737100*nc^4*x - (68040*I)*Pi*x - 
        (662580*I)*nc^2*Pi*x - (545940*I)*nc^4*Pi*x + 189540*Pi^2*x + 
        438480*nc^2*Pi^2*x - 23220*nc^4*Pi^2*x + (135000*I)*Pi^3*x + 
        (358560*I)*nc^2*Pi^3*x - (23760*I)*nc^4*Pi^3*x - 3816*Pi^4*x - 
        11448*nc^2*Pi^4*x + 803520*x^2 + 1205280*nc^2*x^2 - 401760*nc^4*x^2 - 
        (586440*I)*Pi*x^2 - (879660*I)*nc^2*Pi*x^2 + (293220*I)*nc^4*Pi*x^2 - 
        134460*Pi^2*x^2 - 211140*nc^2*Pi^2*x^2 + 41040*nc^4*Pi^2*x^2 - 
        (79650*I)*Pi^3*x^2 - (184950*I)*nc^2*Pi^3*x^2 + 
        (13500*I)*nc^4*Pi^3*x^2 + 2385*Pi^4*x^2 + 7155*nc^2*Pi^4*x^2 + 
        435240*Zeta[3] + 1206720*nc^2*Zeta[3] + 207720*nc^4*Zeta[3] + 
        (120960*I)*Pi*Zeta[3] + (95040*I)*nc^2*Pi*Zeta[3] - 
        (38880*I)*nc^4*Pi*Zeta[3] - 586440*x*Zeta[3] - 
        1756080*nc^2*x*Zeta[3] - 81000*nc^4*x*Zeta[3] + 
        (414720*I)*Pi*x*Zeta[3] + (1244160*I)*nc^2*Pi*x*Zeta[3] + 
        247860*x^2*Zeta[3] + 921780*nc^2*x^2*Zeta[3] + 
        97200*nc^4*x^2*Zeta[3] - (259200*I)*Pi*x^2*Zeta[3] - 
        (777600*I)*nc^2*Pi*x^2*Zeta[3]))/(51840*nc^3*Pi*(-1 + x)) + 
     (a^3*H[1, 0, 1, x]*(-1260 - 1890*nc^2 + 630*nc^4 - (3924*I)*Pi - 
        (4552*I)*nc^2*Pi + (3744*I)*nc^4*Pi + 1110*Pi^2 + 1510*nc^2*Pi^2 - 
        1128*nc^4*Pi^2 + (270*I)*Pi^3 + (420*I)*nc^2*Pi^3 - 
        (648*I)*nc^4*Pi^3 + 6840*x + 9900*nc^2*x - 3060*nc^4*x + 
        (10566*I)*Pi*x + (12310*I)*nc^2*Pi*x - (7272*I)*nc^4*Pi*x - 
        3033*Pi^2*x - 4339*nc^2*Pi^2*x + 2532*nc^4*Pi^2*x - (306*I)*Pi^3*x - 
        (456*I)*nc^2*Pi^3*x + (696*I)*nc^4*Pi^3*x - 11430*x^2 - 
        16362*nc^2*x^2 + 4932*nc^4*x^2 - (14886*I)*Pi*x^2 - 
        (18126*I)*nc^2*Pi*x^2 + (6840*I)*nc^4*Pi*x^2 + 3468*Pi^2*x^2 + 
        5112*nc^2*Pi^2*x^2 - 2238*nc^4*Pi^2*x^2 + (354*I)*Pi^3*x^2 + 
        (432*I)*nc^2*Pi^3*x^2 + 5850*x^3 + 8352*nc^2*x^3 - 2502*nc^4*x^3 + 
        (7182*I)*Pi*x^3 + (9324*I)*nc^2*Pi*x^3 - (3330*I)*nc^4*Pi*x^3 - 
        1689*Pi^2*x^3 - 2355*nc^2*Pi^2*x^3 + 870*nc^4*Pi^2*x^3 - 
        (240*I)*Pi^3*x^3 - (270*I)*nc^2*Pi^3*x^3 - 1428*Zeta[3] - 
        1920*nc^2*Zeta[3] + 3228*nc^4*Zeta[3] + 348*x*Zeta[3] + 
        2136*nc^2*x*Zeta[3] - 3876*nc^4*x*Zeta[3] + 1152*x^2*Zeta[3] - 
        2592*nc^2*x^2*Zeta[3] - 900*x^3*Zeta[3] + 1620*nc^2*x^3*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 1, 1, x]*(11466 + 18878*nc^2 - 
        7632*nc^4 - (2970*I)*Pi - (3670*I)*nc^2*Pi + (576*I)*nc^4*Pi + 
        402*Pi^2 + 112*nc^2*Pi^2 - 336*nc^4*Pi^2 + (210*I)*Pi^3 + 
        (84*I)*nc^2*Pi^3 - (282*I)*nc^4*Pi^3 - 24534*x - 34754*nc^2*x + 
        16776*nc^4*x + (10008*I)*Pi*x + (12688*I)*nc^2*Pi*x - 
        (4968*I)*nc^4*Pi*x + 27*Pi^2*x + 1067*nc^2*Pi^2*x - 144*nc^4*Pi^2*x - 
        (384*I)*Pi^3*x - (456*I)*nc^2*Pi^3*x + (276*I)*nc^4*Pi^3*x + 
        15246*x^2 + 19566*nc^2*x^2 - 10656*nc^4*x^2 - (12888*I)*Pi*x^2 - 
        (16344*I)*nc^2*Pi*x^2 + (7056*I)*nc^4*Pi*x^2 - 612*Pi^2*x^2 - 
        1704*nc^2*Pi^2*x^2 + 720*nc^4*Pi^2*x^2 + (546*I)*Pi^3*x^2 + 
        (1008*I)*nc^2*Pi^3*x^2 - 2178*x^3 - 3690*nc^2*x^3 + 1512*nc^4*x^3 + 
        (5850*I)*Pi*x^3 + (7326*I)*nc^2*Pi*x^3 - (2664*I)*nc^4*Pi*x^3 + 
        183*Pi^2*x^3 + 525*nc^2*Pi^2*x^3 - 240*nc^4*Pi^2*x^3 - 
        (360*I)*Pi^3*x^3 - (630*I)*nc^2*Pi^3*x^3 - 1956*Zeta[3] - 
        312*nc^2*Zeta[3] + 828*nc^4*Zeta[3] + 1704*x*Zeta[3] + 
        2544*nc^2*x*Zeta[3] - 792*nc^4*x*Zeta[3] + 1260*x^2*Zeta[3] - 
        6048*nc^2*x^2*Zeta[3] - 1080*x^3*Zeta[3] + 3780*nc^2*x^3*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 1, 0, x]*(-1260 - 1890*nc^2 + 
        630*nc^4 - (2250*I)*Pi - (5544*I)*nc^2*Pi + (1854*I)*nc^4*Pi + 
        408*Pi^2 + 978*nc^2*Pi^2 + 270*nc^4*Pi^2 - (84*I)*Pi^3 - 
        (72*I)*nc^2*Pi^3 - (12*I)*nc^4*Pi^3 + 6840*x + 9900*nc^2*x - 
        3060*nc^4*x + (2880*I)*Pi*x + (10816*I)*nc^2*Pi*x - 
        (8984*I)*nc^4*Pi*x - 1209*Pi^2*x - 2686*nc^2*Pi^2*x + 
        1763*nc^4*Pi^2*x + (90*I)*Pi^3*x + (54*I)*nc^4*Pi^3*x - 11430*x^2 - 
        16362*nc^2*x^2 + 4932*nc^4*x^2 - (936*I)*Pi*x^2 - 
        (5868*I)*nc^2*Pi*x^2 + (2556*I)*nc^4*Pi*x^2 + 1689*Pi^2*x^2 + 
        2712*nc^2*Pi^2*x^2 - 2043*nc^4*Pi^2*x^2 + (48*I)*Pi^3*x^2 + 
        (144*I)*nc^2*Pi^3*x^2 + 5850*x^3 + 8352*nc^2*x^3 - 2502*nc^4*x^3 - 
        (3186*I)*Pi*x^3 - (6228*I)*nc^2*Pi*x^3 + (666*I)*nc^4*Pi*x^3 - 
        225*Pi^2*x^3 + 210*nc^2*Pi^2*x^3 + 585*nc^4*Pi^2*x^3 - 
        (30*I)*Pi^3*x^3 - (90*I)*nc^2*Pi^3*x^3 + 696*Zeta[3] + 
        744*nc^2*Zeta[3] + 1032*nc^4*Zeta[3] + 348*x*Zeta[3] + 
        2136*nc^2*x*Zeta[3] - 852*nc^4*x*Zeta[3] - 2304*x^2*Zeta[3] - 
        6912*nc^2*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 4320*nc^2*x^3*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)*x) + (a^3*H[0, 1, 0, x]*((-1062*I)*Pi - 
        (2142*I)*nc^2*Pi + (1080*I)*nc^4*Pi - 48*Pi^2 - 168*nc^2*Pi^2 - 
        (84*I)*Pi^3 - (180*I)*nc^2*Pi^3 + (132*I)*nc^4*Pi^3 - 1530*x - 
        2358*nc^2*x + 828*nc^4*x - (2124*I)*Pi*x - (2558*I)*nc^2*Pi*x - 
        (3134*I)*nc^4*Pi*x + 900*Pi^2*x + 1784*nc^2*Pi^2*x + 
        152*nc^4*Pi^2*x + (36*I)*Pi^3*x - (108*I)*nc^2*Pi^3*x + 
        (12*I)*nc^4*Pi^3*x + 6120*x^2 + 9666*nc^2*x^2 - 3546*nc^4*x^2 + 
        (6660*I)*Pi*x^2 + (10134*I)*nc^2*Pi*x^2 - (3546*I)*nc^4*Pi*x^2 - 
        1599*Pi^2*x^2 - 2844*nc^2*Pi^2*x^2 + 1209*nc^4*Pi^2*x^2 + 
        (336*I)*Pi^3*x^2 + (1008*I)*nc^2*Pi^3*x^2 - 5850*x^3 - 
        9198*nc^2*x^3 + 3348*nc^4*x^3 - (7182*I)*Pi*x^3 - 
        (12222*I)*nc^2*Pi*x^3 + (2664*I)*nc^4*Pi*x^3 + 1689*Pi^2*x^3 + 
        2712*nc^2*Pi^2*x^3 - 615*nc^4*Pi^2*x^3 - (210*I)*Pi^3*x^3 - 
        (630*I)*nc^2*Pi^3*x^3 + 144*Zeta[3] - 72*nc^4*Zeta[3] + 
        876*x*Zeta[3] + 4188*nc^2*x*Zeta[3] - 72*nc^4*x*Zeta[3] - 
        5760*x^2*Zeta[3] - 17280*nc^2*x^2*Zeta[3] + 3600*x^3*Zeta[3] + 
        10800*nc^2*x^3*Zeta[3]))/(576*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[0, 0, 1, x]*((-2916*I)*Pi - (3076*I)*nc^2*Pi + (3492*I)*nc^4*Pi + 
        405*Pi^2 + 517*nc^2*Pi^2 - 546*nc^4*Pi^2 + (132*I)*Pi^3 + 
        (198*I)*nc^2*Pi^3 - (150*I)*nc^4*Pi^3 - 1530*x - 2358*nc^2*x + 
        828*nc^4*x + (6102*I)*Pi*x + (3598*I)*nc^2*Pi*x - 
        (2736*I)*nc^4*Pi*x - 564*Pi^2*x - 184*nc^2*Pi^2*x - 192*nc^4*Pi^2*x - 
        (336*I)*Pi^3*x - (930*I)*nc^2*Pi^3*x + (228*I)*nc^4*Pi^3*x + 
        6120*x^2 + 9666*nc^2*x^2 - 3546*nc^4*x^2 - (10494*I)*Pi*x^2 - 
        (6930*I)*nc^2*Pi*x^2 + (1188*I)*nc^4*Pi*x^2 + 1014*Pi^2*x^2 - 
        300*nc^2*Pi^2*x^2 + 294*nc^4*Pi^2*x^2 + (1218*I)*Pi^3*x^2 + 
        (3024*I)*nc^2*Pi^3*x^2 - 5850*x^3 - 9198*nc^2*x^3 + 3348*nc^4*x^3 + 
        (3186*I)*Pi*x^3 + (3330*I)*nc^2*Pi*x^3 - (1332*I)*nc^4*Pi*x^3 + 
        225*Pi^2*x^3 + 885*nc^2*Pi^2*x^3 - 150*nc^4*Pi^2*x^3 - 
        (780*I)*Pi^3*x^3 - (1890*I)*nc^2*Pi^3*x^3 - 180*Zeta[3] - 
        108*nc^2*Zeta[3] + 144*nc^4*Zeta[3] + 1092*x*Zeta[3] + 
        4764*nc^2*x*Zeta[3] - 1224*nc^4*x*Zeta[3] - 5544*x^2*Zeta[3] - 
        18144*nc^2*x^2*Zeta[3] + 3420*x^3*Zeta[3] + 11340*nc^2*x^3*Zeta[3]))/
      (576*nc^3*Pi*(-1 + x)*x) + (a^3*H[1, 0, 0, x]*((-6372*I)*Pi - 
        (12582*I)*nc^2*Pi + (6210*I)*nc^4*Pi - 603*Pi^2 - 1044*nc^2*Pi^2 + 
        1521*nc^4*Pi^2 + (108*I)*Pi^3 + (288*I)*nc^2*Pi^3 - 
        (396*I)*nc^4*Pi^3 + 15930*x + 3262*nc^2*x - 1220*nc^4*x + 
        (5454*I)*Pi*x + (18246*I)*nc^2*Pi*x - (19608*I)*nc^4*Pi*x + 
        4851*Pi^2*x + 8949*nc^2*Pi^2*x - 1644*nc^4*Pi^2*x + (576*I)*Pi^3*x + 
        (972*I)*nc^2*Pi^3*x + (612*I)*nc^4*Pi^3*x - 33210*x^2 - 
        35208*nc^2*x^2 + 40014*nc^4*x^2 - (8802*I)*Pi*x^2 - 
        (22950*I)*nc^2*Pi*x^2 + (7020*I)*nc^4*Pi*x^2 - 4806*Pi^2*x^2 - 
        9918*nc^2*Pi^2*x^2 + 2916*nc^4*Pi^2*x^2 - (432*I)*Pi^3*x^2 - 
        (1296*I)*nc^2*Pi^3*x^2 + 41634*x^3 + 61182*nc^2*x^3 - 
        19548*nc^4*x^3 - (5562*I)*Pi*x^3 - (12690*I)*nc^2*Pi*x^3 + 
        3699*Pi^2*x^3 + 7407*nc^2*Pi^2*x^3 - 1260*nc^4*Pi^2*x^3 + 
        (270*I)*Pi^3*x^3 + (810*I)*nc^2*Pi^3*x^3 - 216*Zeta[3] + 
        3024*nc^4*Zeta[3] + 3888*x*Zeta[3] + 9648*nc^2*x*Zeta[3] - 
        2448*nc^4*x*Zeta[3] - 7776*x^2*Zeta[3] - 23328*nc^2*x^2*Zeta[3] + 
        4860*x^3*Zeta[3] + 14580*nc^2*x^3*Zeta[3]))/(1728*nc^3*Pi*(-1 + x)*
       x) + (a^3*H[0, 1, 1, x]*(35370 + 54842*nc^2 - 37044*nc^4 - 
        (10314*I)*Pi - (10902*I)*nc^2*Pi + (8640*I)*nc^4*Pi + 2763*Pi^2 + 
        3651*nc^2*Pi^2 - 2592*nc^4*Pi^2 + (486*I)*Pi^3 + (432*I)*nc^2*Pi^3 + 
        (72*I)*nc^4*Pi^3 - 85428*x - 117860*nc^2*x + 69012*nc^4*x + 
        (23868*I)*Pi*x + (15816*I)*nc^2*Pi*x - (10692*I)*nc^4*Pi*x - 
        5094*Pi^2*x - 6432*nc^2*Pi^2*x + 3420*nc^4*Pi^2*x - (1026*I)*Pi^3*x - 
        (1872*I)*nc^2*Pi^3*x - (432*I)*nc^4*Pi^3*x + 91692*x^2 + 
        126738*nc^2*x^2 - 54054*nc^4*x^2 - (25488*I)*Pi*x^2 - 
        (15444*I)*nc^2*Pi*x^2 + (4212*I)*nc^4*Pi*x^2 + 6291*Pi^2*x^2 + 
        6570*nc^2*Pi^2*x^2 - 2853*nc^4*Pi^2*x^2 + (2934*I)*Pi^3*x^2 + 
        (6912*I)*nc^2*Pi^3*x^2 - 41634*x^3 - 63720*nc^2*x^3 + 
        22086*nc^4*x^3 + (5562*I)*Pi*x^3 + (3996*I)*nc^2*Pi*x^3 - 
        (1998*I)*nc^4*Pi*x^3 - 3699*Pi^2*x^3 - 3690*nc^2*Pi^2*x^3 + 
        1215*nc^4*Pi^2*x^3 - (1890*I)*Pi^3*x^3 - (4320*I)*nc^2*Pi^3*x^3 - 
        36*Zeta[3] + 2520*nc^2*Zeta[3] - 3924*nc^4*Zeta[3] + 1116*x*Zeta[3] + 
        5688*nc^2*x*Zeta[3] + 5976*nc^4*x*Zeta[3] - 8532*x^2*Zeta[3] - 
        41472*nc^2*x^2*Zeta[3] + 4860*x^3*Zeta[3] + 25920*nc^2*x^3*Zeta[3]))/
      (1728*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, x]*((37800*I)*Pi + (56700*I)*nc^2*Pi - (18900*I)*nc^4*Pi + 
        41850*Pi^2 + 72720*nc^2*Pi^2 - 38070*nc^4*Pi^2 + (4320*I)*Pi^3 + 
        (8640*I)*nc^2*Pi^3 - (720*I)*nc^4*Pi^3 - 963*Pi^4 - 1530*nc^2*Pi^4 - 
        171*nc^4*Pi^4 - 133920*x - 463860*nc^2*x + 329940*nc^4*x - 
        (68580*I)*Pi*x - (362660*I)*nc^2*Pi*x + (155200*I)*nc^4*Pi*x - 
        126990*Pi^2*x - 166120*nc^2*Pi^2*x + 86690*nc^4*Pi^2*x - 
        (8640*I)*Pi^3*x - (9330*I)*nc^2*Pi^3*x + (13350*I)*nc^4*Pi^3*x - 
        1641*Pi^4*x - 5256*nc^2*Pi^4*x + 171*nc^4*Pi^4*x + 401760*x^2 + 
        865620*nc^2*x^2 - 463860*nc^4*x^2 + (78840*I)*Pi*x^2 + 
        (305100*I)*nc^2*Pi*x^2 + (153900*I)*nc^4*Pi*x^2 + 146700*Pi^2*x^2 + 
        207000*nc^2*Pi^2*x^2 - 154980*nc^4*Pi^2*x^2 + (4230*I)*Pi^3*x^2 - 
        (180*I)*nc^2*Pi^3*x^2 - (18270*I)*nc^4*Pi^3*x^2 + 3792*Pi^4*x^2 + 
        11376*nc^2*Pi^4*x^2 - 267840*x^3 - 401760*nc^2*x^3 + 
        133920*nc^4*x^3 + (195480*I)*Pi*x^3 + (293220*I)*nc^2*Pi*x^3 - 
        (97740*I)*nc^4*Pi*x^3 - 108810*Pi^2*x^3 - 160740*nc^2*Pi^2*x^3 + 
        63810*nc^4*Pi^2*x^3 - (2880*I)*Pi^3*x^3 + (4410*I)*nc^2*Pi^3*x^3 + 
        (4950*I)*nc^4*Pi^3*x^3 - 2370*Pi^4*x^3 - 7110*nc^2*Pi^4*x^3 + 
        25920*Zeta[3] + 19440*nc^2*Zeta[3] - 15120*nc^4*Zeta[3] + 
        (11520*I)*Pi*Zeta[3] + (16560*I)*nc^2*Pi*Zeta[3] + 
        (14400*I)*nc^4*Pi*Zeta[3] - 196020*x*Zeta[3] - 
        366840*nc^2*x*Zeta[3] + 32220*nc^4*x*Zeta[3] - 
        (54720*I)*Pi*x*Zeta[3] - (58320*I)*nc^2*Pi*x*Zeta[3] - 
        (19440*I)*nc^4*Pi*x*Zeta[3] + 236520*x^2*Zeta[3] + 
        538920*nc^2*x^2*Zeta[3] - 95040*nc^4*x^2*Zeta[3] - 
        (8640*I)*Pi*x^2*Zeta[3] - (25920*I)*nc^2*Pi*x^2*Zeta[3] - 
        127440*x^3*Zeta[3] - 312120*nc^2*x^3*Zeta[3] + 
        37800*nc^4*x^3*Zeta[3] + (5400*I)*Pi*x^3*Zeta[3] + 
        (16200*I)*nc^2*Pi*x^3*Zeta[3]))/(17280*nc^3*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, x]*(1114560 + 2593180*nc^2 - 1242540*nc^4 - (675540*I)*Pi - 
        (989160*I)*nc^2*Pi + (400140*I)*nc^4*Pi + 99090*Pi^2 + 
        73470*nc^2*Pi^2 - 76140*nc^4*Pi^2 + (39420*I)*Pi^3 + 
        (27720*I)*nc^2*Pi^3 + (13500*I)*nc^4*Pi^3 - 6336*Pi^4 - 
        7929*nc^2*Pi^4 - 2016*nc^4*Pi^4 - 2825280*x - 5948200*nc^2*x + 
        2886840*nc^4*x + (1916460*I)*Pi*x + (2290020*I)*nc^2*Pi*x - 
        (1030320*I)*nc^4*Pi*x - 19710*Pi^2*x + 180870*nc^2*Pi^2*x - 
        21600*nc^4*Pi^2*x - (12420*I)*Pi^3*x + (69390*I)*nc^2*Pi^3*x - 
        (7650*I)*nc^4*Pi^3*x + 2511*Pi^4*x - 5085*nc^2*Pi^4*x + 
        918*nc^4*Pi^4*x + 2514240*x^2 + 4560300*nc^2*x^2 - 2046060*nc^4*x^2 - 
        (1827360*I)*Pi*x^2 - (2180520*I)*nc^2*Pi*x^2 + 
        (923400*I)*nc^4*Pi*x^2 - 213840*Pi^2*x^2 - 446580*nc^2*Pi^2*x^2 + 
        173340*nc^4*Pi^2*x^2 - (53190*I)*Pi^3*x^2 - (162000*I)*nc^2*Pi^3*
         x^2 + (22950*I)*nc^4*Pi^3*x^2 + 6390*Pi^4*x^2 + 
        33912*nc^2*Pi^4*x^2 - 803520*x^3 - 1205280*nc^2*x^3 + 
        401760*nc^4*x^3 + (586440*I)*Pi*x^3 + (879660*I)*nc^2*Pi*x^3 - 
        (293220*I)*nc^4*Pi*x^3 + 134460*Pi^2*x^3 + 192240*nc^2*Pi^2*x^3 - 
        75600*nc^4*Pi^2*x^3 + (43740*I)*Pi^3*x^3 + (108270*I)*nc^2*Pi^3*x^3 - 
        (9450*I)*nc^4*Pi^3*x^3 - 3555*Pi^4*x^3 - 21195*nc^2*Pi^4*x^3 - 
        214920*Zeta[3] - 433440*nc^2*Zeta[3] - 74520*nc^4*Zeta[3] + 
        (127440*I)*Pi*Zeta[3] + (105840*I)*nc^2*Pi*Zeta[3] - 
        (39960*I)*nc^4*Pi*Zeta[3] + 289440*x*Zeta[3] + 
        579780*nc^2*x*Zeta[3] - 258660*nc^4*x*Zeta[3] - 
        (91800*I)*Pi*x*Zeta[3] - (79920*I)*nc^2*Pi*x*Zeta[3] + 
        (39960*I)*nc^4*Pi*x*Zeta[3] - 147420*x^2*Zeta[3] - 
        259200*nc^2*x^2*Zeta[3] + 322380*nc^4*x^2*Zeta[3] - 
        (233280*I)*Pi*x^2*Zeta[3] - (155520*I)*nc^2*Pi*x^2*Zeta[3] - 
        32400*x^3*Zeta[3] - 147420*nc^2*x^3*Zeta[3] - 
        105300*nc^4*x^3*Zeta[3] + (162000*I)*Pi*x^3*Zeta[3] + 
        (97200*I)*nc^2*Pi*x^3*Zeta[3]))/(51840*nc^3*Pi*(-1 + x)*x) - 
     (a^3*H[0, 1, x]*((353700*I)*Pi + (548420*I)*nc^2*Pi - 
        (370440*I)*nc^4*Pi - 78210*Pi^2 - 125570*nc^2*Pi^2 + 
        84060*nc^4*Pi^2 - (17190*I)*Pi^3 - (28230*I)*nc^2*Pi^3 + 
        (19980*I)*nc^4*Pi^3 + 1725*Pi^4 + 2622*nc^2*Pi^4 - 2571*nc^4*Pi^4 + 
        133920*x + 463860*nc^2*x - 329940*nc^4*x - (785700*I)*Pi*x - 
        (1009580*I)*nc^2*Pi*x + (589680*I)*nc^4*Pi*x + 181620*Pi^2*x + 
        267320*nc^2*Pi^2*x - 149580*nc^4*Pi^2*x + (6120*I)*Pi^3*x - 
        (12420*I)*nc^2*Pi^3*x - (25980*I)*nc^4*Pi^3*x + 285*Pi^4*x + 
        2610*nc^2*Pi^4*x + 1968*nc^4*Pi^4*x - 401760*x^2 - 865620*nc^2*x^2 + 
        463860*nc^4*x^2 + (665280*I)*Pi*x^2 + (811080*I)*nc^2*Pi*x^2 - 
        (335880*I)*nc^4*Pi*x^2 - 179730*Pi^2*x^2 - 263970*nc^2*Pi^2*x^2 + 
        113760*nc^4*Pi^2*x^2 + (30510*I)*Pi^3*x^2 + (97200*I)*nc^2*Pi^3*x^2 + 
        (5850*I)*nc^4*Pi^3*x^2 - 7737*Pi^4*x^2 - 21888*nc^2*Pi^4*x^2 + 
        267840*x^3 + 401760*nc^2*x^3 - 133920*nc^4*x^3 - (195480*I)*Pi*x^3 - 
        (293220*I)*nc^2*Pi*x^3 + (97740*I)*nc^4*Pi*x^3 + 108810*Pi^2*x^3 + 
        165690*nc^2*Pi^2*x^3 - 50940*nc^4*Pi^2*x^3 - (19710*I)*Pi^3*x^3 - 
        (56880*I)*nc^2*Pi^3*x^3 + (450*I)*nc^4*Pi^3*x^3 + 4875*Pi^4*x^3 + 
        13680*nc^2*Pi^4*x^3 + 22140*Zeta[3] + 30060*nc^2*Zeta[3] - 
        28080*nc^4*Zeta[3] - (39240*I)*Pi*Zeta[3] - (67680*I)*nc^2*Pi*
         Zeta[3] + (29880*I)*nc^4*Pi*Zeta[3] + 123660*x*Zeta[3] + 
        347220*nc^2*x*Zeta[3] - 27720*nc^4*x*Zeta[3] + 
        (42120*I)*Pi*x*Zeta[3] + (33840*I)*nc^2*Pi*x*Zeta[3] - 
        (39600*I)*nc^4*Pi*x*Zeta[3] - 355320*x^2*Zeta[3] - 
        780840*nc^2*x^2*Zeta[3] + 64800*nc^4*x^2*Zeta[3] + 
        (61560*I)*Pi*x^2*Zeta[3] + (207360*I)*nc^2*Pi*x^2*Zeta[3] + 
        262980*x^3*Zeta[3] + 489780*nc^2*x^3*Zeta[3] - 
        43200*nc^4*x^3*Zeta[3] - (37800*I)*Pi*x^3*Zeta[3] - 
        (129600*I)*nc^2*Pi*x^3*Zeta[3]))/(17280*nc^3*Pi*(-1 + x)*x) + 
     nf*((a^3*(-I + nc)*(I + nc)*(154 - (14*I)*Pi + 5*Pi^2)*H[0, 0, 0, x])/
        (72*nc^2*Pi*(-1 + x)) + (7*a^3*(-4*I + Pi)*H[0, 0, 1, x])/
        (144*nc^2*x) + (7*a^3*(-I + nc)*(I + nc)*(-4*I + Pi)*H[0, 1, 0, x])/
        (144*nc^2*(-1 + x)) + (a^3*(77 - (21*I)*Pi + 6*Pi^2)*H[0, 1, 1, x])/
        (108*nc^2*Pi*x) + (a^3*(-I + nc)*(I + nc)*(77 - (21*I)*Pi + 6*Pi^2)*
         H[1, 0, 0, x])/(108*nc^2*Pi*(-1 + x)) + 
       (7*a^3*(-4*I + Pi)*H[1, 0, 1, x])/(144*nc^2*x) + 
       (7*a^3*(-I + nc)*(I + nc)*(-4*I + Pi)*H[1, 1, 0, x])/
        (144*nc^2*(-1 + x)) + (a^3*(154 - (14*I)*Pi + 5*Pi^2)*H[1, 1, 1, x])/
        (72*nc^2*Pi*x) + (a^3*(1 + I*nc)*(I + nc)*(98*I + 3*Pi)*
         H[0, 0, 0, 0, x])/(72*nc^2*Pi*(-1 + x)) - 
       ((I/24)*a^3*H[0, 0, 0, 1, x])/(nc^2*x) + 
       ((I/24)*a^3*(1 + nc^2)*H[0, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(14 - (3*I)*Pi)*H[0, 0, 1, 1, x])/(72*nc^2*Pi*x) + 
       (a^3*(1 + I*nc)*(I + nc)*(14*I + 3*Pi)*H[0, 1, 0, 0, x])/
        (72*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[0, 1, 0, 1, x])/(nc^2*x) + 
       ((I/24)*a^3*(1 + nc^2)*H[0, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(14 - I*Pi)*H[0, 1, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(1 + I*nc)*(I + nc)*(14*I + Pi)*H[1, 0, 0, 0, x])/
        (24*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[1, 0, 0, 1, x])/(nc^2*x) + 
       ((I/24)*a^3*(1 + nc^2)*H[1, 0, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(14 - (3*I)*Pi)*H[1, 0, 1, 1, x])/(72*nc^2*Pi*x) + 
       (a^3*(1 + I*nc)*(I + nc)*(14*I + 3*Pi)*H[1, 1, 0, 0, x])/
        (72*nc^2*Pi*(-1 + x)) - ((I/24)*a^3*H[1, 1, 0, 1, x])/(nc^2*x) + 
       ((I/24)*a^3*(1 + nc^2)*H[1, 1, 1, 0, x])/(nc^2*(-1 + x)) + 
       (a^3*(98 - (3*I)*Pi)*H[1, 1, 1, 1, x])/(72*nc^2*Pi*x) + 
       (5*a^3*(1 + nc^2)*H[0, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
       (a^3*H[0, 0, 0, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[0, 0, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (a^3*H[0, 0, 1, 1, 1, x])/(8*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[0, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
       (a^3*H[0, 1, 0, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[0, 1, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (7*a^3*H[0, 1, 1, 1, 1, x])/(24*nc^2*Pi*x) + 
       (7*a^3*(1 + nc^2)*H[1, 0, 0, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (a^3*H[1, 0, 0, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[1, 0, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (a^3*H[1, 0, 1, 1, 1, x])/(8*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[1, 1, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
       (a^3*H[1, 1, 0, 1, 1, x])/(24*nc^2*Pi*x) + 
       (a^3*(1 + nc^2)*H[1, 1, 1, 0, 0, x])/(24*nc^2*Pi*(-1 + x)) + 
       (5*a^3*H[1, 1, 1, 1, 1, x])/(8*nc^2*Pi*x) + 
       (a^3*(1 - I*nc)*(-I + nc)*H[1, 0, x]*(-154*Pi - (49*I)*Pi^2 + 6*Pi^3 - 
          (18*I)*Zeta[3]))/(216*nc^2*Pi*(-1 + x)) + 
       (a^3*(-I + nc)*(I + nc)*H[0, 0, x]*(-775 + (231*I)*Pi - 84*Pi^2 - 
          (9*I)*Pi^3 + 90*Zeta[3]))/(324*nc^2*Pi*(-1 + x)) - 
       (a^3*(-I + nc)*(I + nc)*H[0, x]*((62000*I)*Pi - 21560*Pi^2 - 
          (3360*I)*Pi^3 + 303*Pi^4 - 10080*Zeta[3] - (11520*I)*Pi*Zeta[3]))/
        (25920*nc^2*Pi*(-1 + x)) + (a^3*H[1, 1, x]*(-3100 + (924*I)*Pi - 
          336*Pi^2 - (45*I)*Pi^3 + 3100*x - (924*I)*Pi*x + 336*Pi^2*x + 
          (54*I)*Pi^3*x + (9*I)*nc^2*Pi^3*x + 414*Zeta[3] - 468*x*Zeta[3] - 
          54*nc^2*x*Zeta[3]))/(1296*nc^2*Pi*(-1 + x)*x) + 
       (a^3*H[0, 1, x]*((308*I)*Pi - 98*Pi^2 - (15*I)*Pi^3 - (308*I)*Pi*x + 
          98*Pi^2*x + (18*I)*Pi^3*x + (3*I)*nc^2*Pi^3*x - 18*Zeta[3] - 
          18*nc^2*x*Zeta[3]))/(432*nc^2*Pi*(-1 + x)*x) + 
       (a^3*H[1, x]*((62000*I)*Pi - 21560*Pi^2 - (4200*I)*Pi^3 + 516*Pi^4 - 
          (62000*I)*Pi*x + 21560*Pi^2*x + (3360*I)*Pi^3*x - 
          (840*I)*nc^2*Pi^3*x - 303*Pi^4*x + 213*nc^2*Pi^4*x - 5040*Zeta[3] - 
          (11520*I)*Pi*Zeta[3] + 10080*x*Zeta[3] + 5040*nc^2*x*Zeta[3] + 
          (11520*I)*Pi*x*Zeta[3]))/(25920*nc^2*Pi*(-1 + x)*x) + 
       (a^3*(1 - I*nc)*(-I + nc)*(-3080*Pi^3 - (994*I)*Pi^4 + 129*Pi^5 - 
          (18480*I)*Zeta[3] - (180*I)*Pi^2*Zeta[3] - (3240*I)*Zeta[5]))/
        (25920*nc^2*Pi*(-1 + x))) + 
     (a^3*H[0, x]*((2229120*I)*Pi + (6106520*I)*nc^2*Pi - 
        (1092760*I)*nc^4*Pi - 889920*Pi^2 - 1771280*nc^2*Pi^2 + 
        384400*nc^4*Pi^2 - (292680*I)*Pi^3 - (625080*I)*nc^2*Pi^3 + 
        (125520*I)*nc^4*Pi^3 + 21870*Pi^4 + 30822*nc^2*Pi^4 + 
        1176*nc^4*Pi^4 + (6876*I)*Pi^5 + (5922*I)*nc^2*Pi^5 + 
        (90*I)*nc^4*Pi^5 - (2617920*I)*Pi*x - (3926880*I)*nc^2*Pi*x + 
        (1308960*I)*nc^4*Pi*x + 819720*Pi^2*x + 904500*nc^2*Pi^2*x - 
        542700*nc^4*Pi^2*x + (395820*I)*Pi^3*x + (683100*I)*nc^2*Pi^3*x - 
        (289440*I)*nc^4*Pi^3*x + 17505*Pi^4*x + 75132*nc^2*Pi^4*x + 
        13653*nc^4*Pi^4*x + (7344*I)*Pi^5*x + (22032*I)*nc^2*Pi^5*x - 
        526500*Pi^2*x^2 - 802440*nc^2*Pi^2*x^2 + 275940*nc^4*Pi^2*x^2 - 
        (335340*I)*Pi^3*x^2 - (546480*I)*nc^2*Pi^3*x^2 + 
        (139860*I)*nc^4*Pi^3*x^2 - 8730*Pi^4*x^2 - 27225*nc^2*Pi^4*x^2 - 
        2925*nc^4*Pi^4*x^2 - (4590*I)*Pi^5*x^2 - (13770*I)*nc^2*Pi^5*x^2 - 
        596160*Zeta[3] - 1450800*nc^2*Zeta[3] + 583920*nc^4*Zeta[3] - 
        (727920*I)*Pi*Zeta[3] - (2294640*I)*nc^2*Pi*Zeta[3] + 
        (105120*I)*nc^4*Pi*Zeta[3] + 142560*Pi^2*Zeta[3] + 
        340200*nc^2*Pi^2*Zeta[3] - 85320*nc^4*Pi^2*Zeta[3] + 
        1357560*x*Zeta[3] + 3016440*nc^2*x*Zeta[3] - 725760*nc^4*x*Zeta[3] + 
        (2041200*I)*Pi*x*Zeta[3] + (4963680*I)*nc^2*Pi*x*Zeta[3] - 
        (784080*I)*nc^4*Pi*x*Zeta[3] - 181440*Pi^2*x*Zeta[3] - 
        544320*nc^2*Pi^2*x*Zeta[3] - 732240*x^2*Zeta[3] - 
        1069200*nc^2*x^2*Zeta[3] + 764640*nc^4*x^2*Zeta[3] - 
        (1198800*I)*Pi*x^2*Zeta[3] - (2624400*I)*nc^2*Pi*x^2*Zeta[3] + 
        (324000*I)*nc^4*Pi*x^2*Zeta[3] + 113400*Pi^2*x^2*Zeta[3] + 
        340200*nc^2*Pi^2*x^2*Zeta[3] + 648000*Zeta[5] + 
        1730160*nc^2*Zeta[5] + 6480*nc^4*Zeta[5] - 1218240*x*Zeta[5] - 
        3654720*nc^2*x*Zeta[5] + 761400*x^2*Zeta[5] + 2284200*nc^2*x^2*
         Zeta[5]))/(103680*nc^3*Pi*(-1 + x)) + 
     (a^3*(-2812320*Pi^2 - 11510100*nc^2*Pi^2 + 6928740*nc^4*Pi^2 + 
        (1417500*I)*Pi^3 + (1505980*I)*nc^2*Pi^3 - (1060640*I)*nc^4*Pi^3 + 
        128709*Pi^4 + 763126*nc^2*Pi^4 - 5033*nc^4*Pi^4 + (69930*I)*Pi^5 + 
        (234192*I)*nc^2*Pi^5 - (68082*I)*nc^4*Pi^5 - 19633*Pi^6 - 
        31680*nc^2*Pi^6 + 9708*nc^4*Pi^6 + 8436960*Pi^2*x + 
        19947060*nc^2*Pi^2*x - 9741060*nc^4*Pi^2*x - (3553200*I)*Pi^3*x - 
        (5220180*I)*nc^2*Pi^3*x + (4328100*I)*nc^4*Pi^3*x - 481446*Pi^4*x - 
        1186605*nc^2*Pi^4*x - 269199*nc^4*Pi^4*x - (305235*I)*Pi^5*x - 
        (504756*I)*nc^2*Pi^5*x + (118125*I)*nc^4*Pi^5*x + 13631*Pi^6*x + 
        216*nc^2*Pi^6*x - 5624640*Pi^2*x^2 - 8436960*nc^2*Pi^2*x^2 + 
        2812320*nc^4*Pi^2*x^2 + (4105080*I)*Pi^3*x^2 + (6157620*I)*nc^2*Pi^3*
         x^2 - (2052540*I)*nc^4*Pi^3*x^2 + 354753*Pi^4*x^2 + 
        561582*nc^2*Pi^4*x^2 - 19719*nc^4*Pi^4*x^2 + (221949*I)*Pi^5*x^2 + 
        (288162*I)*nc^2*Pi^5*x^2 - (57645*I)*nc^4*Pi^5*x^2 - 9730*Pi^6*x^2 - 
        135*nc^2*Pi^6*x^2 + 16238880*Zeta[3] + 11308080*nc^2*Zeta[3] + 
        14437920*nc^4*Zeta[3] + (12519360*I)*Pi*Zeta[3] + 
        (16374960*I)*nc^2*Pi*Zeta[3] - (4309200*I)*nc^4*Pi*Zeta[3] - 
        2313360*Pi^2*Zeta[3] - 1884960*nc^2*Pi^2*Zeta[3] + 
        609840*nc^4*Pi^2*Zeta[3] - (312480*I)*Pi^3*Zeta[3] - 
        (173880*I)*nc^2*Pi^3*Zeta[3] + (342720*I)*nc^4*Pi^3*Zeta[3] - 
        52912440*x*Zeta[3] - 63254520*nc^2*x*Zeta[3] - 
        9298800*nc^4*x*Zeta[3] - (25628400*I)*Pi*x*Zeta[3] - 
        (37966320*I)*nc^2*Pi*x*Zeta[3] + (12020400*I)*nc^4*Pi*x*Zeta[3] + 
        1417500*Pi^2*x*Zeta[3] + 2547720*nc^2*Pi^2*x*Zeta[3] + 
        986580*nc^4*Pi^2*x*Zeta[3] - (400680*I)*Pi^3*x*Zeta[3] - 
        (1995840*I)*nc^2*Pi^3*x*Zeta[3] + 24857280*x^2*Zeta[3] + 
        37285920*nc^2*x^2*Zeta[3] - 12428640*nc^4*x^2*Zeta[3] + 
        (19776960*I)*Pi*x^2*Zeta[3] + (29665440*I)*nc^2*Pi*x^2*Zeta[3] - 
        (8391600*I)*nc^4*Pi*x^2*Zeta[3] - 718200*Pi^2*x^2*Zeta[3] - 
        2097900*nc^2*Pi^2*x^2*Zeta[3] + 94500*nc^4*Pi^2*x^2*Zeta[3] + 
        (226800*I)*Pi^3*x^2*Zeta[3] + (1247400*I)*nc^2*Pi^3*x^2*Zeta[3] - 
        2706480*Zeta[3]^2 - 4467960*nc^2*Zeta[3]^2 - 831600*nc^4*Zeta[3]^2 + 
        4694760*x*Zeta[3]^2 + 9797760*nc^2*x*Zeta[3]^2 - 
        3061800*x^2*Zeta[3]^2 - 6123600*nc^2*x^2*Zeta[3]^2 - 
        3152520*Zeta[5] - 13403880*nc^2*Zeta[5] - 1360800*nc^4*Zeta[5] - 
        (1723680*I)*Pi*Zeta[5] + (136080*I)*nc^2*Pi*Zeta[5] - 
        (6758640*I)*nc^4*Pi*Zeta[5] + 5148360*x*Zeta[5] + 
        21228480*nc^2*x*Zeta[5] - 1610280*nc^4*x*Zeta[5] - 
        (15603840*I)*Pi*x*Zeta[5] - (12519360*I)*nc^2*Pi*x*Zeta[5] - 
        3730860*x^2*Zeta[5] - 10081260*nc^2*x^2*Zeta[5] - 
        1360800*nc^4*x^2*Zeta[5] + (10773000*I)*Pi*x^2*Zeta[5] + 
        (7824600*I)*nc^2*Pi*x^2*Zeta[5]))/(725760*nc^3*Pi*(-1 + x)) + 
     (a^3*H[1, x]*((-2229120*I)*Pi - (5186360*I)*nc^2*Pi + 
        (2485080*I)*nc^4*Pi + 416340*Pi^2 + 892160*nc^2*Pi^2 - 
        504900*nc^4*Pi^2 + (16740*I)*Pi^3 - (39180*I)*nc^2*Pi^3 - 
        (39960*I)*nc^4*Pi^3 - 16497*Pi^4 - 24798*nc^2*Pi^4 + 
        35739*nc^4*Pi^4 - (1188*I)*Pi^5 - (2898*I)*nc^2*Pi^5 + 
        (4266*I)*nc^4*Pi^5 + (4847040*I)*Pi*x + (9113240*I)*nc^2*Pi*x - 
        (3794040*I)*nc^4*Pi*x - 183060*Pi^2*x - 892700*nc^2*Pi^2*x + 
        509760*nc^4*Pi^2*x + (77760*I)*Pi^3*x + (379320*I)*nc^2*Pi^3*x - 
        (280320*I)*nc^4*Pi^3*x + 42516*Pi^4*x + 67020*nc^2*Pi^4*x - 
        21498*nc^4*Pi^4*x + (10728*I)*Pi^5*x + (7182*I)*nc^2*Pi^5*x - 
        (2862*I)*nc^4*Pi^5*x - (2617920*I)*Pi*x^2 - (3926880*I)*nc^2*Pi*x^2 + 
        (1308960*I)*nc^4*Pi*x^2 - 759780*Pi^2*x^2 - 776520*nc^2*Pi^2*x^2 + 
        245700*nc^4*Pi^2*x^2 - (191700*I)*Pi^3*x^2 - (506520*I)*nc^2*Pi^3*
         x^2 + (243540*I)*nc^4*Pi^3*x^2 - 39906*Pi^4*x^2 - 
        68904*nc^2*Pi^4*x^2 + 5490*nc^4*Pi^4*x^2 - (11340*I)*Pi^5*x^2 + 
        526500*Pi^2*x^3 + 777060*nc^2*Pi^2*x^3 - 250560*nc^4*Pi^2*x^3 + 
        (24300*I)*Pi^3*x^3 - (7020*I)*nc^2*Pi^3*x^3 - (39960*I)*nc^4*Pi^3*
         x^3 + 40842*Pi^4*x^3 + 65952*nc^2*Pi^4*x^3 - 5220*nc^4*Pi^4*x^3 + 
        (8100*I)*Pi^5*x^3 - 596160*Zeta[3] - 554400*nc^2*Zeta[3] + 
        395280*nc^4*Zeta[3] - (82080*I)*Pi*Zeta[3] - (293040*I)*nc^2*Pi*
         Zeta[3] + (427680*I)*nc^4*Pi*Zeta[3] - 39960*Pi^2*Zeta[3] - 
        96120*nc^2*Pi^2*Zeta[3] + 32400*nc^4*Pi^2*Zeta[3] + 
        1785240*x*Zeta[3] + 2200680*nc^2*x*Zeta[3] + 55440*nc^4*x*Zeta[3] + 
        (292680*I)*Pi*x*Zeta[3] + (429120*I)*nc^2*Pi*x*Zeta[3] - 
        (651240*I)*nc^4*Pi*x*Zeta[3] + 111240*Pi^2*x*Zeta[3] + 
        189000*nc^2*Pi^2*x*Zeta[3] - 56160*nc^4*Pi^2*x*Zeta[3] - 
        3350160*x^2*Zeta[3] - 4532760*nc^2*x^2*Zeta[3] + 
        1150200*nc^4*x^2*Zeta[3] - (408240*I)*Pi*x^2*Zeta[3] + 
        (239760*I)*nc^2*Pi*x^2*Zeta[3] + (401760*I)*nc^4*Pi*x^2*Zeta[3] - 
        51840*Pi^2*x^2*Zeta[3] - 155520*nc^2*Pi^2*x^2*Zeta[3] + 
        2598480*x^3*Zeta[3] + 3926880*nc^2*x^3*Zeta[3] - 
        900720*nc^4*x^3*Zeta[3] + (434160*I)*Pi*x^3*Zeta[3] - 
        (174960*I)*nc^2*Pi*x^3*Zeta[3] - (162000*I)*nc^4*Pi*x^3*Zeta[3] + 
        32400*Pi^2*x^3*Zeta[3] + 97200*nc^2*Pi^2*x^3*Zeta[3] - 
        142560*Zeta[5] - 187920*nc^2*Zeta[5] + 298080*nc^4*Zeta[5] + 
        142560*x*Zeta[5] + 447120*nc^2*x*Zeta[5] - 187920*nc^4*x*Zeta[5] - 
        12960*x^2*Zeta[5] - 855360*nc^2*x^2*Zeta[5] - 16200*x^3*Zeta[5] + 
        534600*nc^2*x^3*Zeta[5]))/(103680*nc^3*Pi*(-1 + x)*x)), 
  -(a^3*(630 + 322*nc^2 + (504*I)*Pi + (12*I)*nc^2*Pi - 18*Pi^2 - 
       42*nc^2*Pi^2 - 351*x + 117*nc^2*x - (135*I)*Pi*x + (225*I)*nc^2*Pi*x - 
       72*Pi^2*x - 24*nc^2*Pi^2*x + 54*x^2 - 18*nc^2*x^2 + (270*I)*Pi*x^2 - 
       (90*I)*nc^2*Pi*x^2 + 45*Pi^2*x^2 + 15*nc^2*Pi^2*x^2)*H[0, 0, x])/
    (288*nc^2*Pi*(-1 + x)) - (a^3*((-150*I)*Pi + (121*I)*nc^2*Pi - 
      (35*I)*nc^4*Pi + 45*Pi^2 - 24*nc^2*Pi^2 + 3*nc^4*Pi^2 + 9*x - 
      3*nc^2*x + (330*I)*Pi*x - (241*I)*nc^2*Pi*x + (65*I)*nc^4*Pi*x - 
      54*Pi^2*x + 17*nc^2*Pi^2*x + 2*nc^4*Pi^2*x - 27*x^2 + 9*nc^2*x^2 - 
      (225*I)*Pi*x^2 + (135*I)*nc^2*Pi*x^2 - (30*I)*nc^4*Pi*x^2 - 
      21*Pi^2*x^2 + 21*nc^2*Pi^2*x^2 - 7*nc^4*Pi^2*x^2 + 18*x^3 - 
      6*nc^2*x^3 + (90*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3 + 15*Pi^2*x^3 - 
      15*nc^2*Pi^2*x^3 + 5*nc^4*Pi^2*x^3)*H[0, 1, x])/
    (96*nc^2*Pi*(-1 + x)*x) - (a^3*((-45*I)*Pi + (15*I)*nc^2*Pi + 15*Pi^2 - 
      11*nc^2*Pi^2 + 9*x - 3*nc^2*x + (138*I)*Pi*x - (38*I)*nc^2*Pi*x - 
      15*Pi^2*x + 17*nc^2*Pi^2*x - 27*x^2 + 9*nc^2*x^2 - (45*I)*Pi*x^2 + 
      (75*I)*nc^2*Pi*x^2 - 24*Pi^2*x^2 - 8*nc^2*Pi^2*x^2 + 18*x^3 - 
      6*nc^2*x^3 + (90*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3 + 15*Pi^2*x^3 + 
      5*nc^2*Pi^2*x^3)*H[1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(-603 - 97*nc^2 + 188*nc^4 + (495*I)*Pi - (489*I)*nc^2*Pi + 
      (168*I)*nc^4*Pi - 153*Pi^2 + 144*nc^2*Pi^2 - 42*nc^4*Pi^2 + 243*x - 
      81*nc^2*x - (405*I)*Pi*x + (315*I)*nc^2*Pi*x - (90*I)*nc^4*Pi*x - 
      18*Pi^2*x + 18*nc^2*Pi^2*x - 6*nc^4*Pi^2*x + 54*x^2 - 18*nc^2*x^2 + 
      (270*I)*Pi*x^2 - (90*I)*nc^2*Pi*x^2 + 45*Pi^2*x^2 - 45*nc^2*Pi^2*x^2 + 
      15*nc^4*Pi^2*x^2)*H[1, 1, x])/(288*nc^2*Pi*x) + 
   (((I/8)*a^3*(-1 + nc)*(1 + nc)*H[0, x])/(nc^2*(-1 + x)) - 
     ((I/16)*a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*H[1, x])/(nc^2*x) + 
     (a^3*(-1 + nc)*(1 + nc)*H[0, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*H[1, 1, x])/(16*nc^2*Pi*x))/ep^2 + 
   (a^3*(-20 + 2*nc^2 + (25*I)*Pi + (7*I)*nc^2*Pi - 9*x - 7*nc^2*x - 
      (24*I)*Pi*x - (8*I)*nc^2*Pi*x + (15*I)*Pi*x^2 + (5*I)*nc^2*Pi*x^2)*
     H[0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
   (a^3*((10*I)*Pi - (8*I)*nc^2*Pi + (2*I)*nc^4*Pi - 12*x + 4*nc^2*x - 
      (16*I)*Pi*x + (6*I)*nc^2*Pi*x - 33*x^2 + 11*nc^2*x^2 + (42*I)*Pi*x^2 - 
      (42*I)*nc^2*Pi*x^2 + (14*I)*nc^4*Pi*x^2 + 30*x^3 - 10*nc^2*x^3 - 
      (30*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3 - (10*I)*nc^4*Pi*x^3)*H[0, 0, 1, x])/
    (32*nc^2*Pi*(-1 + x)*x) + 
   (a^3*((12*I)*Pi - (4*I)*nc^2*Pi - 12*x + 4*nc^2*x + (10*I)*Pi*x + 
      (10*I)*nc^2*Pi*x - 33*x^2 + 11*nc^2*x^2 - (48*I)*Pi*x^2 - 
      (16*I)*nc^2*Pi*x^2 + 30*x^3 - 10*nc^2*x^3 + (30*I)*Pi*x^3 + 
      (10*I)*nc^2*Pi*x^3)*H[0, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-150 + 121*nc^2 - 35*nc^4 + (54*I)*Pi - (54*I)*nc^2*Pi + 
      (18*I)*nc^4*Pi + 294*x - 229*nc^2*x + 65*nc^4*x - (108*I)*Pi*x + 
      (96*I)*nc^2*Pi*x - (30*I)*nc^4*Pi*x - 324*x^2 + 168*nc^2*x^2 - 
      30*nc^4*x^2 + (126*I)*Pi*x^2 - (126*I)*nc^2*Pi*x^2 + 
      (42*I)*nc^4*Pi*x^2 + 180*x^3 - 60*nc^2*x^3 - (90*I)*Pi*x^3 + 
      (90*I)*nc^2*Pi*x^3 - (30*I)*nc^4*Pi*x^3)*H[0, 1, 1, x])/
    (96*nc^2*Pi*(-1 + x)*x) + 
   (a^3*((-9*I)*Pi + (3*I)*nc^2*Pi - 87*x + 25*nc^2*x + (63*I)*Pi*x + 
      (15*I)*nc^2*Pi*x + 108*x^2 - 66*nc^2*x^2 - (72*I)*Pi*x^2 - 
      (24*I)*nc^2*Pi*x^2 - 90*x^3 + 30*nc^2*x^3 + (45*I)*Pi*x^3 + 
      (15*I)*nc^2*Pi*x^3)*H[1, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-15 + 5*nc^2 + (20*I)*Pi - (12*I)*nc^2*Pi + (2*I)*nc^4*Pi - 12*x + 
      4*nc^2*x - (20*I)*Pi*x + (20*I)*nc^2*Pi*x - (6*I)*nc^4*Pi*x + 57*x^2 - 
      19*nc^2*x^2 + (42*I)*Pi*x^2 - (42*I)*nc^2*Pi*x^2 + (14*I)*nc^4*Pi*x^2 - 
      30*x^3 + 10*nc^2*x^3 - (30*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3 - 
      (10*I)*nc^4*Pi*x^3)*H[1, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(-15 + 5*nc^2 + (6*I)*Pi + (10*I)*nc^2*Pi - 12*x + 4*nc^2*x + 
      (14*I)*Pi*x - (2*I)*nc^2*Pi*x + 57*x^2 - 19*nc^2*x^2 - (48*I)*Pi*x^2 - 
      (16*I)*nc^2*Pi*x^2 - 30*x^3 + 10*nc^2*x^3 + (30*I)*Pi*x^3 + 
      (10*I)*nc^2*Pi*x^3)*H[1, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(49 - 36*nc^2 + 9*nc^4 - (8*I)*Pi + (10*I)*nc^2*Pi - (4*I)*nc^4*Pi - 
      9*x + 13*nc^2*x - 5*nc^4*x + (6*I)*Pi*x - (6*I)*nc^2*Pi*x + 
      (2*I)*nc^4*Pi*x - (15*I)*Pi*x^2 + (15*I)*nc^2*Pi*x^2 - 
      (5*I)*nc^4*Pi*x^2)*H[1, 1, 1, x])/(16*nc^2*Pi*x) + 
   (a^3*(41 + 19*nc^2 - 24*x - 8*nc^2*x + 15*x^2 + 5*nc^2*x^2)*
     H[0, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
   (a^3*(-3 + nc^2)*H[0, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)) - 
   (a^3*(-3 + nc^2)*H[0, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
   (a^3*(-5 + 4*nc^2 - nc^4 + 8*x - 3*nc^2*x - 21*x^2 + 21*nc^2*x^2 - 
      7*nc^4*x^2 + 15*x^3 - 15*nc^2*x^3 + 5*nc^4*x^3)*H[0, 0, 1, 1, x])/
    (16*nc^2*Pi*(-1 + x)*x) + (a^3*(14 + 2*nc^2 - 24*x - 8*nc^2*x + 15*x^2 + 
      5*nc^2*x^2)*H[0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
   (a^3*(-3 + nc^2)*(-2 + x)*H[0, 1, 0, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(-3 + nc^2)*(-2 + x)*H[0, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(25 - 19*nc^2 + 5*nc^4 - 6*x + 6*nc^2*x - 2*nc^4*x + 15*x^2 - 
      15*nc^2*x^2 + 5*nc^4*x^2)*H[0, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
   (a^3*(26 + 6*nc^2 - 24*x - 8*nc^2*x + 15*x^2 + 5*nc^2*x^2)*
     H[1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
   (a^3*(-3 + nc^2)*(1 + x)*H[1, 0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(-3 + nc^2)*(1 + x)*H[1, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
   (a^3*(13 - 7*nc^2 + nc^4 - 6*x + 6*nc^2*x - 2*nc^4*x + 15*x^2 - 
      15*nc^2*x^2 + 5*nc^4*x^2)*H[1, 0, 1, 1, x])/(16*nc^2*Pi*x) + 
   (a^3*(3 + 5*nc^2 + 7*x - nc^2*x - 24*x^2 - 8*nc^2*x^2 + 15*x^3 + 
      5*nc^2*x^3)*H[1, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) - 
   (a^3*(-3 + nc^2)*H[1, 1, 0, 1, x])/(8*nc^2*Pi*x) - 
   (a^3*(-3 + nc^2)*H[1, 1, 1, 0, x])/(8*nc^2*Pi*x) + 
   (a^3*(40 - 42*nc^2 + 14*nc^4 - 6*x + 6*nc^2*x - 2*nc^4*x + 15*x^2 - 
      15*nc^2*x^2 + 5*nc^4*x^2)*H[1, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
   (a^3*H[0, x]*((-1206*I)*Pi - (662*I)*nc^2*Pi + 498*Pi^2 + 74*nc^2*Pi^2 + 
      (114*I)*Pi^3 + (18*I)*nc^2*Pi^3 + (540*I)*Pi*x - (180*I)*nc^2*Pi*x - 
      279*Pi^2*x + 153*nc^2*Pi^2*x - (144*I)*Pi^3*x - (48*I)*nc^2*Pi^3*x + 
      270*Pi^2*x^2 - 90*nc^2*Pi^2*x^2 + (90*I)*Pi^3*x^2 + 
      (30*I)*nc^2*Pi^3*x^2 - 288*Zeta[3] - 432*nc^2*Zeta[3] + 864*x*Zeta[3] + 
      288*nc^2*x*Zeta[3] - 540*x^2*Zeta[3] - 180*nc^2*x^2*Zeta[3]))/
    (576*nc^2*Pi*(-1 + x)) - (a^3*(270*Pi^2 - 810*nc^2*Pi^2 + 180*nc^4*Pi^2 + 
      (1380*I)*Pi^3 - (380*I)*nc^2*Pi^3 + 336*Pi^4 + 50*nc^2*Pi^4 - 
      11*nc^4*Pi^4 - 810*Pi^2*x + 990*nc^2*Pi^2*x - 180*nc^4*Pi^2*x - 
      (3150*I)*Pi^3*x + (1650*I)*nc^2*Pi^3*x - 903*Pi^4*x + 7*nc^2*Pi^4*x - 
      77*nc^4*Pi^4*x + 540*Pi^2*x^2 - 180*nc^2*Pi^2*x^2 + (2700*I)*Pi^3*x^2 - 
      (900*I)*nc^2*Pi^3*x^2 + 585*Pi^4*x^2 - 25*nc^2*Pi^4*x^2 + 
      55*nc^4*Pi^4*x^2 + 7920*Zeta[3] - 3120*nc^2*Zeta[3] + 
      (3240*I)*Pi*Zeta[3] - (360*I)*nc^2*Pi*Zeta[3] + 
      (1800*I)*nc^4*Pi*Zeta[3] - 29700*x*Zeta[3] + 6300*nc^2*x*Zeta[3] - 
      (16200*I)*Pi*x*Zeta[3] + (4680*I)*nc^2*Pi*x*Zeta[3] - 
      (2520*I)*nc^4*Pi*x*Zeta[3] + 16200*x^2*Zeta[3] - 
      5400*nc^2*x^2*Zeta[3] + (10800*I)*Pi*x^2*Zeta[3] - 
      (3600*I)*nc^2*Pi*x^2*Zeta[3] + (1800*I)*nc^4*Pi*x^2*Zeta[3]))/
    (5760*nc^2*Pi*(-1 + x)) + (a^3*H[1, x]*((1206*I)*Pi + (194*I)*nc^2*Pi - 
      (376*I)*nc^4*Pi - 291*Pi^2 - 8*nc^2*Pi^2 + 85*nc^4*Pi^2 - 
      (102*I)*Pi^3 + (96*I)*nc^2*Pi^3 - (6*I)*nc^4*Pi^3 - (1746*I)*Pi*x - 
      (14*I)*nc^2*Pi*x + (376*I)*nc^4*Pi*x + 30*Pi^2*x + 155*nc^2*Pi^2*x - 
      115*nc^4*Pi^2*x + (126*I)*Pi^3*x - (60*I)*nc^2*Pi^3*x + 
      (6*I)*nc^4*Pi^3*x + (540*I)*Pi*x^2 - (180*I)*nc^2*Pi*x^2 + 
      531*Pi^2*x^2 - 237*nc^2*Pi^2*x^2 + 30*nc^4*Pi^2*x^2 - 
      (144*I)*Pi^3*x^2 - (48*I)*nc^2*Pi^3*x^2 - 270*Pi^2*x^3 + 
      90*nc^2*Pi^2*x^3 + (90*I)*Pi^3*x^3 + (30*I)*nc^2*Pi^3*x^3 + 
      432*Zeta[3] - 180*nc^2*Zeta[3] - 108*nc^4*Zeta[3] - 576*x*Zeta[3] - 
      36*nc^2*x*Zeta[3] + 108*nc^4*x*Zeta[3] + 864*x^2*Zeta[3] + 
      288*nc^2*x^2*Zeta[3] - 540*x^3*Zeta[3] - 180*nc^2*x^3*Zeta[3]))/
    (576*nc^2*Pi*(-1 + x)*x) + 
   nf*((-7*a^3*(-4*I + Pi)*H[0, x])/(72*nc*(-1 + x)) + 
     (7*a^3*(-2 + nc^2)*(-4*I + Pi)*H[1, x])/(144*nc*x) + 
     (a^3*(14 - (3*I)*Pi)*H[0, 0, x])/(36*nc*Pi*(-1 + x)) - 
     ((I/24)*a^3*(-2 + nc^2)*H[0, 1, x])/(nc*x) - ((I/12)*a^3*H[1, 0, x])/
      (nc*(-1 + x)) + (a^3*(-2 + nc^2)*(14 - (3*I)*Pi)*H[1, 1, x])/
      (72*nc*Pi*x) - (a^3*H[0, 0, 0, x])/(4*nc*Pi*(-1 + x)) + 
     (a^3*(-2 + nc^2)*H[0, 1, 1, x])/(24*nc*Pi*x) - 
     (a^3*H[1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
     (a^3*(-2 + nc^2)*H[1, 1, 1, x])/(8*nc*Pi*x) + 
     (a^3*((-I)*Pi^3 + 6*Zeta[3]))/(72*nc*Pi*(-1 + x))) + 
   (-(a^3*(21*I + I*nc^2 - 9*Pi + 3*nc^2*Pi)*H[0, x])/(48*nc^2*(-1 + x)) + 
     (a^3*(-2 + nc^2)*(21*I + I*nc^2 - 9*Pi + 3*nc^2*Pi)*H[1, x])/
      (96*nc^2*x) - ((I/48)*a^3*(-21*I - I*nc^2 + 18*Pi + 12*nc^2*Pi)*
       H[0, 0, x])/(nc^2*Pi*(-1 + x)) - 
     ((I/16)*a^3*(-5 + 4*nc^2 - nc^4 + 8*x - 5*nc^2*x + nc^4*x)*H[0, 1, x])/
      (nc^2*(-1 + x)*x) - ((I/16)*a^3*(-3 + nc^2 + 4*x)*H[1, 0, x])/
      (nc^2*(-1 + x)*x) + (a^3*(42 - 19*nc^2 - nc^4 - (36*I)*Pi + 
        (48*I)*nc^2*Pi - (18*I)*nc^4*Pi)*H[1, 1, x])/(96*nc^2*Pi*x) + 
     nf*(((I/12)*a^3*H[0, x])/(nc*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[1, x])/(nc*x) + (a^3*H[0, 0, x])/
        (12*nc*Pi*(-1 + x)) + (a^3*(-2 + nc^2)*H[1, 1, x])/(24*nc*Pi*x)) - 
     (a^3*(5 + 7*nc^2)*H[0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 0, 1, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(5 - 4*nc^2 + nc^4)*H[0, 1, 1, x])/(16*nc^2*Pi*x) - 
     (a^3*(1 + nc^2)*H[1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*H[1, 0, 1, x])/(16*nc^2*Pi*x) - 
     (a^3*(-3 + nc^2)*H[1, 1, 0, x])/(16*nc^2*Pi*x) + 
     (a^3*(13 - 15*nc^2 + 5*nc^4)*H[1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(-1 + nc)*(1 + nc)*((-I)*Pi^3 + 6*Zeta[3]))/(48*nc^2*Pi*(-1 + x)))/
    ep + ep*(-(a^3*(-24 - 472*nc^2 - (768*I)*Pi - (64*I)*nc^2*Pi + 36*Pi^2 + 
         32*nc^2*Pi^2 + 945*x + 129*nc^2*x + (801*I)*Pi*x + 
         (21*I)*nc^2*Pi*x - 24*Pi^2*x - 8*nc^2*Pi^2*x - 117*x^2 + 
         39*nc^2*x^2 - (621*I)*Pi*x^2 + (3*I)*nc^2*Pi*x^2 + 15*Pi^2*x^2 + 
         5*nc^2*Pi^2*x^2)*H[0, 0, 0, x])/(96*nc^2*Pi*(-1 + x)) + 
     (a^3*((168*I)*Pi - (259*I)*nc^2*Pi + (107*I)*nc^4*Pi - 45*Pi^2 + 
        24*nc^2*Pi^2 - 3*nc^4*Pi^2 + 117*x - 39*nc^2*x - (306*I)*Pi*x + 
        (349*I)*nc^2*Pi*x - (137*I)*nc^4*Pi*x + 63*Pi^2*x - 8*nc^2*Pi^2*x - 
        8*nc^4*Pi^2*x - 864*x^2 + 288*nc^2*x^2 + (882*I)*Pi*x^2 - 
        (678*I)*nc^2*Pi*x^2 + (192*I)*nc^4*Pi*x^2 - 105*Pi^2*x^2 + 
        105*nc^2*Pi^2*x^2 - 35*nc^4*Pi^2*x^2 + 747*x^3 - 249*nc^2*x^3 - 
        (441*I)*Pi*x^3 + (351*I)*nc^2*Pi*x^3 - (102*I)*nc^4*Pi*x^3 + 
        75*Pi^2*x^3 - 75*nc^2*Pi^2*x^3 + 25*nc^4*Pi^2*x^3)*H[0, 0, 1, x])/
      (96*nc^2*Pi*(-1 + x)*x) - (a^3*((-144*I)*Pi + (48*I)*nc^2*Pi - 
        12*Pi^2 - 2*nc^2*Pi^2 - 117*x + 39*nc^2*x - (393*I)*Pi*x - 
        (133*I)*nc^2*Pi*x + 41*Pi^2*x + 9*nc^2*Pi^2*x + 864*x^2 - 
        288*nc^2*x^2 + (936*I)*Pi*x^2 - (24*I)*nc^2*Pi*x^2 - 48*Pi^2*x^2 - 
        16*nc^2*Pi^2*x^2 - 747*x^3 + 249*nc^2*x^3 - (711*I)*Pi*x^3 + 
        (33*I)*nc^2*Pi*x^3 + 30*Pi^2*x^3 + 10*nc^2*Pi^2*x^3)*H[0, 1, 0, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(-2970 + 1982*nc^2 - 478*nc^4 + 
        (846*I)*Pi - (1002*I)*nc^2*Pi + (384*I)*nc^4*Pi - 315*Pi^2 + 
        198*nc^2*Pi^2 - 42*nc^4*Pi^2 + 7074*x - 4682*nc^2*x + 1144*nc^4*x - 
        (1845*I)*Pi*x + (1875*I)*nc^2*Pi*x - (654*I)*nc^4*Pi*x + 378*Pi^2*x - 
        213*nc^2*Pi^2*x + 39*nc^4*Pi^2*x - 8235*x^2 + 4077*nc^2*x^2 - 
        666*nc^4*x^2 + (2241*I)*Pi*x^2 - (1899*I)*nc^2*Pi*x^2 + 
        (576*I)*nc^4*Pi*x^2 - 252*Pi^2*x^2 + 252*nc^2*Pi^2*x^2 - 
        84*nc^4*Pi^2*x^2 + 4131*x^3 - 1377*nc^2*x^3 - (1053*I)*Pi*x^3 + 
        (963*I)*nc^2*Pi*x^3 - (306*I)*nc^4*Pi*x^3 + 180*Pi^2*x^3 - 
        180*nc^2*Pi^2*x^3 + 60*nc^4*Pi^2*x^3)*H[0, 1, 1, x])/
      (288*nc^2*Pi*(-1 + x)*x) - (a^3*((-189*I)*Pi + (63*I)*nc^2*Pi + 
        9*Pi^2 + 51*nc^2*Pi^2 + 2565*x - 1303*nc^2*x - (1098*I)*Pi*x - 
        (570*I)*nc^2*Pi*x + 306*Pi^2*x - 18*nc^2*Pi^2*x - 4158*x^2 + 
        2718*nc^2*x^2 + (918*I)*Pi*x^2 + (378*I)*nc^2*Pi*x^2 - 288*Pi^2*x^2 - 
        96*nc^2*Pi^2*x^2 + 4131*x^3 - 1377*nc^2*x^3 - (1053*I)*Pi*x^3 - 
        (261*I)*nc^2*Pi*x^3 + 180*Pi^2*x^3 + 60*nc^2*Pi^2*x^3)*H[1, 0, 0, x])/
      (288*nc^2*Pi*(-1 + x)*x) + (a^3*((264*I)*Pi - (256*I)*nc^2*Pi + 
        (86*I)*nc^4*Pi - 91*Pi^2 + 55*nc^2*Pi^2 - 9*nc^4*Pi^2 - 630*x + 
        210*nc^2*x - (606*I)*Pi*x + (490*I)*nc^2*Pi*x - (146*I)*nc^4*Pi*x + 
        115*Pi^2*x - 77*nc^2*Pi^2*x + 16*nc^4*Pi^2*x + 1377*x^2 - 
        459*nc^2*x^2 + (1197*I)*Pi*x^2 - (723*I)*nc^2*Pi*x^2 + 
        (162*I)*nc^4*Pi*x^2 - 42*Pi^2*x^2 + 42*nc^2*Pi^2*x^2 - 
        14*nc^4*Pi^2*x^2 - 747*x^3 + 249*nc^2*x^3 - (711*I)*Pi*x^3 + 
        (441*I)*nc^2*Pi*x^3 - (102*I)*nc^4*Pi*x^3 + 30*Pi^2*x^3 - 
        30*nc^2*Pi^2*x^3 + 10*nc^4*Pi^2*x^3)*H[1, 0, 1, x])/
      (96*nc^2*Pi*(-1 + x)*x) - (a^3*((-111*I)*Pi - (51*I)*nc^2*Pi + 
        12*Pi^2 + 38*nc^2*Pi^2 + 630*x - 210*nc^2*x - (189*I)*Pi*x - 
        (109*I)*nc^2*Pi*x + 42*Pi^2*x - 26*nc^2*Pi^2*x - 1377*x^2 + 
        459*nc^2*x^2 + (441*I)*Pi*x^2 + (81*I)*nc^2*Pi*x^2 - 120*Pi^2*x^2 - 
        40*nc^2*Pi^2*x^2 + 747*x^3 - 249*nc^2*x^3 - (441*I)*Pi*x^3 - 
        (57*I)*nc^2*Pi*x^3 + 75*Pi^2*x^3 + 25*nc^2*Pi^2*x^3)*H[1, 1, 0, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(1212 - 470*nc^2 + 16*nc^4 - 
        (276*I)*Pi + (250*I)*nc^2*Pi - (92*I)*nc^4*Pi + 75*Pi^2 - 
        75*nc^2*Pi^2 + 23*nc^4*Pi^2 - 711*x + 681*nc^2*x - 222*nc^4*x + 
        (441*I)*Pi*x - (267*I)*nc^2*Pi*x + (60*I)*nc^4*Pi*x - 6*Pi^2*x + 
        6*nc^2*Pi^2*x - 2*nc^4*Pi^2*x - 117*x^2 + 39*nc^2*x^2 - 
        (621*I)*Pi*x^2 + (411*I)*nc^2*Pi*x^2 - (102*I)*nc^4*Pi*x^2 + 
        15*Pi^2*x^2 - 15*nc^2*Pi^2*x^2 + 5*nc^4*Pi^2*x^2)*H[1, 1, 1, x])/
      (96*nc^2*Pi*x) + (a^3*(549 + 5*nc^2 - (207*I)*Pi - (33*I)*nc^2*Pi - 
        216*x - 12*nc^2*x + (360*I)*Pi*x + (120*I)*nc^2*Pi*x + 153*x^2 + 
        51*nc^2*x^2 - (225*I)*Pi*x^2 - (75*I)*nc^2*Pi*x^2)*H[0, 0, 0, 0, x])/
      (48*nc^2*Pi*(-1 + x)) + (a^3*((10*I)*Pi - (8*I)*nc^2*Pi + 
        (2*I)*nc^4*Pi + 30*x - 10*nc^2*x - (40*I)*Pi*x + (6*I)*nc^2*Pi*x + 
        (4*I)*nc^4*Pi*x + 87*x^2 - 29*nc^2*x^2 + (126*I)*Pi*x^2 - 
        (126*I)*nc^2*Pi*x^2 + (42*I)*nc^4*Pi*x^2 - 105*x^3 + 35*nc^2*x^3 - 
        (90*I)*Pi*x^3 + (90*I)*nc^2*Pi*x^3 - (30*I)*nc^4*Pi*x^3)*
       H[0, 0, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((12*I)*Pi - (4*I)*nc^2*Pi + 30*x - 10*nc^2*x - (90*I)*Pi*x - 
        (6*I)*nc^2*Pi*x + 87*x^2 - 29*nc^2*x^2 + (240*I)*Pi*x^2 + 
        (80*I)*nc^2*Pi*x^2 - 105*x^3 + 35*nc^2*x^3 - (150*I)*Pi*x^3 - 
        (50*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-168 + 259*nc^2 - 107*nc^4 + (54*I)*Pi - (54*I)*nc^2*Pi + 
        (18*I)*nc^4*Pi + 324*x - 355*nc^2*x + 137*nc^4*x - (108*I)*Pi*x + 
        (72*I)*nc^2*Pi*x - (18*I)*nc^4*Pi*x - 819*x^2 + 657*nc^2*x^2 - 
        192*nc^4*x^2 + (378*I)*Pi*x^2 - (378*I)*nc^2*Pi*x^2 + 
        (126*I)*nc^4*Pi*x^2 + 306*x^3 - 306*nc^2*x^3 + 102*nc^4*x^3 - 
        (270*I)*Pi*x^3 + (270*I)*nc^2*Pi*x^3 - (90*I)*nc^4*Pi*x^3)*
       H[0, 0, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-108*I)*Pi + (36*I)*nc^2*Pi + 726*x + 22*nc^2*x - (246*I)*Pi*x - 
        (90*I)*nc^2*Pi*x - 1107*x^2 + 81*nc^2*x^2 + (864*I)*Pi*x^2 + 
        (288*I)*nc^2*Pi*x^2 + 846*x^3 - 78*nc^2*x^3 - (540*I)*Pi*x^3 - 
        (180*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-48 + 16*nc^2 + (20*I)*Pi - (12*I)*nc^2*Pi + (2*I)*nc^4*Pi + 
        87*x - 29*nc^2*x - (74*I)*Pi*x + (10*I)*nc^2*Pi*x + (8*I)*nc^4*Pi*x - 
        123*x^2 + 41*nc^2*x^2 + (84*I)*Pi*x^2 - (84*I)*nc^2*Pi*x^2 + 
        (28*I)*nc^4*Pi*x^2 + 105*x^3 - 35*nc^2*x^3 - (60*I)*Pi*x^3 + 
        (60*I)*nc^2*Pi*x^3 - (20*I)*nc^4*Pi*x^3)*H[0, 1, 0, 1, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-48 + 16*nc^2 - (24*I)*Pi + 
        (20*I)*nc^2*Pi + 87*x - 29*nc^2*x - (58*I)*Pi*x - (34*I)*nc^2*Pi*x - 
        123*x^2 + 41*nc^2*x^2 + (288*I)*Pi*x^2 + (96*I)*nc^2*Pi*x^2 + 
        105*x^3 - 35*nc^2*x^3 - (180*I)*Pi*x^3 - (60*I)*nc^2*Pi*x^3)*
       H[0, 1, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-121 + 104*nc^2 - 33*nc^4 + (8*I)*Pi - (10*I)*nc^2*Pi + 
        (4*I)*nc^4*Pi + 244*x - 195*nc^2*x + 58*nc^4*x - (29*I)*Pi*x + 
        (25*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x - 294*x^2 + 182*nc^2*x^2 - 
        42*nc^4*x^2 + (42*I)*Pi*x^2 - (42*I)*nc^2*Pi*x^2 + 
        (14*I)*nc^4*Pi*x^2 + 171*x^3 - 91*nc^2*x^3 + 17*nc^4*x^3 - 
        (30*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3 - (10*I)*nc^4*Pi*x^3)*
       H[0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((9*I)*Pi - (3*I)*nc^2*Pi + 197*x - 11*nc^2*x - (43*I)*Pi*x - 
        (7*I)*nc^2*Pi*x - 219*x^2 + 55*nc^2*x^2 + (48*I)*Pi*x^2 + 
        (16*I)*nc^2*Pi*x^2 + 171*x^3 - 23*nc^2*x^3 - (30*I)*Pi*x^3 - 
        (10*I)*nc^2*Pi*x^3)*H[1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-21 + 7*nc^2 + (38*I)*Pi + (2*I)*nc^2*Pi - (10*I)*nc^4*Pi + 
        156*x - 52*nc^2*x - (86*I)*Pi*x + (74*I)*nc^2*Pi*x - 
        (20*I)*nc^4*Pi*x - 192*x^2 + 64*nc^2*x^2 + (252*I)*Pi*x^2 - 
        (252*I)*nc^2*Pi*x^2 + (84*I)*nc^4*Pi*x^2 + 105*x^3 - 35*nc^2*x^3 - 
        (180*I)*Pi*x^3 + (180*I)*nc^2*Pi*x^3 - (60*I)*nc^4*Pi*x^3)*
       H[1, 0, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-21 + 7*nc^2 + (30*I)*Pi - (46*I)*nc^2*Pi + 156*x - 52*nc^2*x - 
        (70*I)*Pi*x + (34*I)*nc^2*Pi*x - 192*x^2 + 64*nc^2*x^2 + 
        (96*I)*Pi*x^2 + (32*I)*nc^2*Pi*x^2 + 105*x^3 - 35*nc^2*x^3 - 
        (60*I)*Pi*x^3 - (20*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-417 + 307*nc^2 - 86*nc^4 + (78*I)*Pi + 
        (6*I)*nc^2*Pi - (18*I)*nc^4*Pi + 1002*x - 622*nc^2*x + 146*nc^4*x - 
        (186*I)*Pi*x + (174*I)*nc^2*Pi*x - (54*I)*nc^4*Pi*x - 1431*x^2 + 
        801*nc^2*x^2 - 162*nc^4*x^2 + (756*I)*Pi*x^2 - (756*I)*nc^2*Pi*x^2 + 
        (252*I)*nc^4*Pi*x^2 + 846*x^3 - 486*nc^2*x^3 + 102*nc^4*x^3 - 
        (540*I)*Pi*x^3 + (540*I)*nc^2*Pi*x^3 - (180*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(165 + 33*nc^2 - (54*I)*Pi - (54*I)*nc^2*Pi - 72*x + 196*nc^2*x - 
        (162*I)*Pi*x - (18*I)*nc^2*Pi*x - 99*x^2 - 195*nc^2*x^2 + 
        (432*I)*Pi*x^2 + (144*I)*nc^2*Pi*x^2 + 306*x^3 + 102*nc^2*x^3 - 
        (270*I)*Pi*x^3 - (90*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(-12 + 4*nc^2 + (36*I)*Pi - 
        (8*I)*nc^4*Pi - 111*x + 37*nc^2*x - (108*I)*Pi*x + (64*I)*nc^2*Pi*x - 
        (12*I)*nc^4*Pi*x + 228*x^2 - 76*nc^2*x^2 + (210*I)*Pi*x^2 - 
        (210*I)*nc^2*Pi*x^2 + (70*I)*nc^4*Pi*x^2 - 105*x^3 + 35*nc^2*x^3 - 
        (150*I)*Pi*x^3 + (150*I)*nc^2*Pi*x^3 - (50*I)*nc^4*Pi*x^3)*
       H[1, 1, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-12 + 4*nc^2 - (6*I)*Pi - (34*I)*nc^2*Pi - 111*x + 37*nc^2*x - 
        (50*I)*Pi*x + (14*I)*nc^2*Pi*x + 228*x^2 - 76*nc^2*x^2 + 
        (144*I)*Pi*x^2 + (48*I)*nc^2*Pi*x^2 - 105*x^3 + 35*nc^2*x^3 - 
        (90*I)*Pi*x^3 - (30*I)*nc^2*Pi*x^3)*H[1, 1, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(450 - 347*nc^2 + 100*nc^4 - 
        (6*I)*nc^2*Pi - 90*x + 150*nc^2*x - 60*nc^4*x + (90*I)*Pi*x - 
        (90*I)*nc^2*Pi*x + (30*I)*nc^4*Pi*x + 153*x^2 - 153*nc^2*x^2 + 
        51*nc^4*x^2 - (225*I)*Pi*x^2 + (225*I)*nc^2*Pi*x^2 - 
        (75*I)*nc^4*Pi*x^2)*H[1, 1, 1, 1, x])/(48*nc^2*Pi*x) - 
     (a^3*(157 + 47*nc^2 - 168*x - 56*nc^2*x + 105*x^2 + 35*nc^2*x^2)*
       H[0, 0, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*(-5 + 4*nc^2 - nc^4 + 26*x - 5*nc^2*x - 2*nc^4*x - 63*x^2 + 
        63*nc^2*x^2 - 21*nc^4*x^2 + 45*x^3 - 45*nc^2*x^3 + 15*nc^4*x^3)*
       H[0, 0, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(45 + 3*nc^2 - 120*x - 40*nc^2*x + 75*x^2 + 25*nc^2*x^2)*
       H[0, 0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(-1 + 2*x)*H[0, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[0, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-25 + 19*nc^2 - 5*nc^4 + 46*x - 22*nc^2*x + 3*nc^4*x - 105*x^2 + 
        105*nc^2*x^2 - 35*nc^4*x^2 + 75*x^3 - 75*nc^2*x^3 + 25*nc^4*x^3)*
       H[0, 0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(93 + 11*nc^2 - 192*x - 64*nc^2*x + 120*x^2 + 40*nc^2*x^2)*
       H[0, 1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*(-3 + 4*x)*H[0, 1, 0, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-3 + 4*x)*
       H[0, 1, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-4 + 4*nc^2 - nc^4 + 19*x + nc^2*x - 4*nc^4*x - 42*x^2 + 
        42*nc^2*x^2 - 14*nc^4*x^2 + 30*x^3 - 30*nc^2*x^3 + 10*nc^4*x^3)*
       H[0, 1, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(9 - 6*nc^2 + 13*x + 9*nc^2*x - 72*x^2 - 24*nc^2*x^2 + 45*x^3 + 
        15*nc^2*x^3)*H[0, 1, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-3 + nc^2)*(-2 + x)*H[0, 1, 1, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(-2 + x)*
       H[0, 1, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(38 - 27*nc^2 + 7*nc^4 - 12*x + 12*nc^2*x - 4*nc^4*x + 30*x^2 - 
        30*nc^2*x^2 + 10*nc^4*x^2)*H[0, 1, 1, 1, 1, x])/(8*nc^2*Pi*x) - 
     (a^3*(26 + 4*nc^2 - 24*x - 8*nc^2*x + 15*x^2 + 5*nc^2*x^2)*
       H[1, 0, 0, 0, 0, x])/(4*nc^2*Pi*(-1 + x)) + 
     (3*a^3*(-3 + nc^2)*(1 + x)*H[1, 0, 0, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (3*a^3*(-3 + nc^2)*(1 + x)*
       H[1, 0, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-22 + 5*nc^4 + 40*x - 36*nc^2*x + 10*nc^4*x - 126*x^2 + 
        126*nc^2*x^2 - 42*nc^4*x^2 + 90*x^3 - 90*nc^2*x^3 + 30*nc^4*x^3)*
       H[1, 0, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + 19*nc^2 + 17*x - 11*nc^2*x - 48*x^2 - 16*nc^2*x^2 + 30*x^3 + 
        10*nc^2*x^3)*H[1, 0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-1 + 4*x)*H[1, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-1 + 4*x)*
       H[1, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(45 - 15*nc^2 - nc^4 - 48*x + 48*nc^2*x - 16*nc^4*x + 120*x^2 - 
        120*nc^2*x^2 + 40*nc^4*x^2)*H[1, 0, 1, 1, 1, x])/(16*nc^2*Pi*x) - 
     (a^3*(9 + 21*nc^2 + 53*x - 3*nc^2*x - 120*x^2 - 40*nc^2*x^2 + 75*x^3 + 
        25*nc^2*x^3)*H[1, 1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-1 + 2*x)*H[1, 1, 0, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[1, 1, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(24 - 2*nc^2 - 4*nc^4 - 30*x + 30*nc^2*x - 10*nc^4*x + 75*x^2 - 
        75*nc^2*x^2 + 25*nc^4*x^2)*H[1, 1, 0, 1, 1, x])/(16*nc^2*Pi*x) - 
     (a^3*(-3 + 19*nc^2 + 31*x - 9*nc^2*x - 72*x^2 - 24*nc^2*x^2 + 45*x^3 + 
        15*nc^2*x^3)*H[1, 1, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 0, 1, x])/(8*nc^2*Pi*x) - 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, x])/(8*nc^2*Pi*x) + 
     (a^3*(86 - 84*nc^2 + 28*nc^4 - 42*x + 42*nc^2*x - 14*nc^4*x + 105*x^2 - 
        105*nc^2*x^2 + 35*nc^4*x^2)*H[1, 1, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*H[0, 0, x]*(-15336 - 9784*nc^2 - (9234*I)*Pi + (5334*I)*nc^2*Pi + 
        216*Pi^2 - 264*nc^2*Pi^2 - (126*I)*Pi^3 - (54*I)*nc^2*Pi^3 + 8262*x - 
        2754*nc^2*x + (2754*I)*Pi*x - (8910*I)*nc^2*Pi*x + 3267*Pi^2*x + 
        855*nc^2*Pi^2*x + (2160*I)*Pi^3*x + (720*I)*nc^2*Pi^3*x + 6804*x^2 - 
        2268*nc^2*x^2 - (11988*I)*Pi*x^2 + (3996*I)*nc^2*Pi*x^2 - 
        2268*Pi^2*x^2 + 144*nc^2*Pi^2*x^2 - (1350*I)*Pi^3*x^2 - 
        (450*I)*nc^2*Pi^3*x^2 + 7596*Zeta[3] + 3204*nc^2*Zeta[3] - 
        18144*x*Zeta[3] - 6048*nc^2*x*Zeta[3] + 11340*x^2*Zeta[3] + 
        3780*nc^2*x^2*Zeta[3]))/(1728*nc^2*Pi*(-1 + x)) + 
     (a^3*H[0, x]*((-187380*I)*Pi - (86500*I)*nc^2*Pi + 80370*Pi^2 + 
        10570*nc^2*Pi^2 + (27180*I)*Pi^3 + (4380*I)*nc^2*Pi^3 - 1566*Pi^4 - 
        534*nc^2*Pi^4 + (184680*I)*Pi*x - (61560*I)*nc^2*Pi*x - 
        84780*Pi^2*x + 43740*nc^2*Pi^2*x - (40230*I)*Pi^3*x + 
        (4770*I)*nc^2*Pi^3*x - 2520*Pi^4*x - 840*nc^2*Pi^4*x + 
        67230*Pi^2*x^2 - 22410*nc^2*Pi^2*x^2 + (29430*I)*Pi^3*x^2 - 
        (3690*I)*nc^2*Pi^3*x^2 + 1575*Pi^4*x^2 + 525*nc^2*Pi^4*x^2 - 
        31320*Zeta[3] - 37080*nc^2*Zeta[3] + (3600*I)*Pi*Zeta[3] + 
        (24480*I)*nc^2*Pi*Zeta[3] + 16200*x*Zeta[3] + 24840*nc^2*x*Zeta[3] - 
        (129600*I)*Pi*x*Zeta[3] - (43200*I)*nc^2*Pi*x*Zeta[3] + 
        1620*x^2*Zeta[3] - 37260*nc^2*x^2*Zeta[3] + (81000*I)*Pi*x^2*
         Zeta[3] + (27000*I)*nc^2*Pi*x^2*Zeta[3]))/(17280*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, 0, x]*(-699*Pi^2 + 321*nc^2*Pi^2 - (36*I)*Pi^3 - 
        (24*I)*nc^2*Pi^3 + 1134*x - 378*nc^2*x - (1458*I)*Pi*x + 
        (1382*I)*nc^2*Pi*x + 2001*Pi^2*x - 1055*nc^2*Pi^2*x + (30*I)*Pi^3*x - 
        (66*I)*nc^2*Pi^3*x - 3402*x^2 + 1134*nc^2*x^2 + (378*I)*Pi*x^2 - 
        (2790*I)*nc^2*Pi*x^2 - 1548*Pi^2*x^2 + 1224*nc^2*Pi^2*x^2 + 
        (288*I)*Pi^3*x^2 + (96*I)*nc^2*Pi^3*x^2 + 2268*x^3 - 756*nc^2*x^3 - 
        (3996*I)*Pi*x^3 + (1332*I)*nc^2*Pi*x^3 + 1134*Pi^2*x^3 - 
        582*nc^2*Pi^2*x^3 - (180*I)*Pi^3*x^3 - (60*I)*nc^2*Pi^3*x^3 - 
        432*Zeta[3] + 360*nc^2*Zeta[3] + 2232*x*Zeta[3] + 
        216*nc^2*x*Zeta[3] - 3456*x^2*Zeta[3] - 1152*nc^2*x^2*Zeta[3] + 
        2160*x^3*Zeta[3] + 720*nc^2*x^3*Zeta[3]))/(576*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, x]*((5940*I)*Pi - (3964*I)*nc^2*Pi + (956*I)*nc^4*Pi - 
        1236*Pi^2 + 703*nc^2*Pi^2 - 131*nc^4*Pi^2 - (354*I)*Pi^3 + 
        (180*I)*nc^2*Pi^3 - (6*I)*nc^4*Pi^3 + 1134*x - 378*nc^2*x - 
        (13554*I)*Pi*x + (9166*I)*nc^2*Pi*x - (2288*I)*nc^4*Pi*x + 
        2463*Pi^2*x - 1276*nc^2*Pi^2*x + 221*nc^4*Pi^2*x + (234*I)*Pi^3*x - 
        (192*I)*nc^2*Pi^3*x - (30*I)*nc^4*Pi^3*x - 3402*x^2 + 1134*nc^2*x^2 + 
        (11610*I)*Pi*x^2 - (6534*I)*nc^2*Pi*x^2 + (1332*I)*nc^4*Pi*x^2 - 
        1854*Pi^2*x^2 + 714*nc^2*Pi^2*x^2 - 48*nc^4*Pi^2*x^2 + 
        (864*I)*Pi^3*x^2 + (288*I)*nc^2*Pi^3*x^2 + 2268*x^3 - 756*nc^2*x^3 - 
        (3996*I)*Pi*x^3 + (1332*I)*nc^2*Pi*x^3 + 1134*Pi^2*x^3 - 
        174*nc^2*Pi^2*x^3 - 102*nc^4*Pi^2*x^3 - (540*I)*Pi^3*x^3 - 
        (180*I)*nc^2*Pi^3*x^3 + 432*Zeta[3] - 180*nc^2*Zeta[3] - 
        108*nc^4*Zeta[3] + 1368*x*Zeta[3] - 396*nc^2*x*Zeta[3] + 
        468*nc^4*x*Zeta[3] - 6696*x^2*Zeta[3] - 216*nc^2*x^2*Zeta[3] - 
        504*nc^4*x^2*Zeta[3] + 4320*x^3*Zeta[3] + 360*nc^4*x^3*Zeta[3]))/
      (576*nc^2*Pi*(-1 + x)*x) + (a^3*H[1, 1, x]*(-18738 - 3898*nc^2 + 
        5864*nc^4 + (14580*I)*Pi - (9624*I)*nc^2*Pi + (2544*I)*nc^4*Pi - 
        2835*Pi^2 + 2490*nc^2*Pi^2 - 705*nc^4*Pi^2 - (1206*I)*Pi^3 + 
        (450*I)*nc^2*Pi^3 - (162*I)*nc^4*Pi^3 + 40608*x - 3392*nc^2*x - 
        5864*nc^4*x - (35802*I)*Pi*x + (24690*I)*nc^2*Pi*x - 
        (6540*I)*nc^4*Pi*x + 1566*Pi^2*x - 2787*nc^2*Pi^2*x + 
        1065*nc^4*Pi^2*x + (810*I)*Pi^3*x - (666*I)*nc^2*Pi^3*x + 
        (162*I)*nc^4*Pi^3*x - 28674*x^2 + 9558*nc^2*x^2 + (33210*I)*Pi*x^2 - 
        (19062*I)*nc^2*Pi*x^2 + (3996*I)*nc^4*Pi*x^2 + 3537*Pi^2*x^2 - 
        1071*nc^2*Pi^2*x^2 - 54*nc^4*Pi^2*x^2 + (1296*I)*Pi^3*x^2 + 
        (432*I)*nc^2*Pi^3*x^2 + 6804*x^3 - 2268*nc^2*x^3 - (11988*I)*Pi*x^3 + 
        (3996*I)*nc^2*Pi*x^3 - 2268*Pi^2*x^3 + 1368*nc^2*Pi^2*x^3 - 
        306*nc^4*Pi^2*x^3 - (810*I)*Pi^3*x^3 - (270*I)*nc^2*Pi^3*x^3 + 
        4356*Zeta[3] + 1620*nc^2*Zeta[3] - 792*nc^4*Zeta[3] - 684*x*Zeta[3] - 
        1620*nc^2*x*Zeta[3] + 1224*nc^4*x*Zeta[3] - 12312*x^2*Zeta[3] + 
        1944*nc^2*x^2*Zeta[3] - 1512*nc^4*x^2*Zeta[3] + 8100*x^3*Zeta[3] - 
        1620*nc^2*x^3*Zeta[3] + 1080*nc^4*x^3*Zeta[3]))/
      (1728*nc^2*Pi*(-1 + x)*x) - 
     (a^3*H[1, x]*((-187380*I)*Pi - (38980*I)*nc^2*Pi + (58640*I)*nc^4*Pi + 
        29340*Pi^2 + 20020*nc^2*Pi^2 - 18740*nc^4*Pi^2 + (5850*I)*Pi^3 - 
        (3120*I)*nc^2*Pi^3 - (1410*I)*nc^4*Pi^3 - 1338*Pi^4 + 
        1170*nc^2*Pi^4 + 282*nc^4*Pi^4 + (372060*I)*Pi*x - 
        (22580*I)*nc^2*Pi*x - (58640*I)*nc^4*Pi*x + 20340*Pi^2*x - 
        52060*nc^2*Pi^2*x + 26480*nc^4*Pi^2*x - (6480*I)*Pi^3*x - 
        (4470*I)*nc^2*Pi^3*x + (1410*I)*nc^4*Pi^3*x + 4470*Pi^4*x - 
        1842*nc^2*Pi^4*x + 15*nc^4*Pi^4*x - (184680*I)*Pi*x^2 + 
        (61560*I)*nc^2*Pi*x^2 - 116910*Pi^2*x^2 + 54450*nc^2*Pi^2*x^2 - 
        7740*nc^4*Pi^2*x^2 + (1080*I)*Pi^3*x^2 + (6480*I)*nc^2*Pi^3*x^2 - 
        5607*Pi^4*x^2 + 903*nc^2*Pi^4*x^2 - 693*nc^4*Pi^4*x^2 + 
        67230*Pi^2*x^3 - 22410*nc^2*Pi^2*x^3 - (5130*I)*Pi^3*x^3 - 
        (4410*I)*nc^2*Pi^3*x^3 + 3690*Pi^4*x^3 - 750*nc^2*Pi^4*x^3 + 
        495*nc^4*Pi^4*x^3 - 50760*Zeta[3] + 18180*nc^2*Zeta[3] + 
        8460*nc^4*Zeta[3] + (15480*I)*Pi*Zeta[3] - (9720*I)*nc^2*Pi*Zeta[3] + 
        (5040*I)*nc^4*Pi*Zeta[3] + 185760*x*Zeta[3] + 5220*nc^2*x*Zeta[3] - 
        19260*nc^4*x*Zeta[3] + (23400*I)*Pi*x*Zeta[3] - 
        (29160*I)*nc^2*Pi*x*Zeta[3] - (1800*I)*nc^4*Pi*x*Zeta[3] - 
        315900*x^2*Zeta[3] + 42660*nc^2*x^2*Zeta[3] + 
        10800*nc^4*x^2*Zeta[3] - (16200*I)*Pi*x^2*Zeta[3] + 
        (85320*I)*nc^2*Pi*x^2*Zeta[3] - (22680*I)*nc^4*Pi*x^2*Zeta[3] + 
        208980*x^3*Zeta[3] - 32940*nc^2*x^3*Zeta[3] + (16200*I)*Pi*x^3*
         Zeta[3] - (59400*I)*nc^2*Pi*x^3*Zeta[3] + (16200*I)*nc^4*Pi*x^3*
         Zeta[3]))/(17280*nc^2*Pi*(-1 + x)*x) + 
     nf*((a^3*(77 - (21*I)*Pi + 6*Pi^2)*H[0, 0, x])/(54*nc*Pi*(-1 + x)) + 
       (7*a^3*(-2 + nc^2)*(-4*I + Pi)*H[0, 1, x])/(144*nc*x) + 
       (7*a^3*(-4*I + Pi)*H[1, 0, x])/(72*nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(77 - (21*I)*Pi + 6*Pi^2)*H[1, 1, x])/(108*nc*Pi*x) + 
       ((I/12)*a^3*(14*I + Pi)*H[0, 0, 0, x])/(nc*Pi*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[0, 0, 1, x])/(nc*x) + 
       ((I/12)*a^3*H[0, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(14 - (3*I)*Pi)*H[0, 1, 1, x])/(72*nc*Pi*x) + 
       ((I/36)*a^3*(14*I + 3*Pi)*H[1, 0, 0, x])/(nc*Pi*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[1, 0, 1, x])/(nc*x) + 
       ((I/12)*a^3*H[1, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(14 - I*Pi)*H[1, 1, 1, x])/(24*nc*Pi*x) + 
       (7*a^3*H[0, 0, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[0, 0, 1, 1, x])/(24*nc*Pi*x) + 
       (a^3*H[0, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[0, 1, 1, 1, x])/(8*nc*Pi*x) + 
       (a^3*H[1, 0, 0, 0, x])/(4*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[1, 0, 1, 1, x])/(24*nc*Pi*x) + 
       (a^3*H[1, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (7*a^3*(-2 + nc^2)*H[1, 1, 1, 1, x])/(24*nc*Pi*x) - 
       ((I/108)*a^3*H[0, x]*(-154*Pi - (49*I)*Pi^2 + 6*Pi^3 - 
          (18*I)*Zeta[3]))/(nc*Pi*(-1 + x)) + 
       (a^3*((-280*I)*Pi^3 + 71*Pi^4 + 1680*Zeta[3]))/(4320*nc*Pi*(-1 + x)) + 
       (a^3*H[1, x]*((-616*I)*Pi + (308*I)*nc^2*Pi + 196*Pi^2 - 
          98*nc^2*Pi^2 + (30*I)*Pi^3 - (15*I)*nc^2*Pi^3 + (616*I)*Pi*x - 
          (308*I)*nc^2*Pi*x - 196*Pi^2*x + 98*nc^2*Pi^2*x - (24*I)*Pi^3*x + 
          (15*I)*nc^2*Pi^3*x + 36*Zeta[3] - 18*nc^2*Zeta[3] - 72*x*Zeta[3] + 
          18*nc^2*x*Zeta[3]))/(432*nc*Pi*(-1 + x)*x)) + 
     (a^3*(34020*Pi^2 + 14580*nc^2*Pi^2 - 6480*nc^4*Pi^2 - (54540*I)*Pi^3 + 
        (27140*I)*nc^2*Pi^3 - 4494*Pi^4 - 6838*nc^2*Pi^4 + 660*nc^4*Pi^4 + 
        (234*I)*Pi^5 - (270*I)*nc^2*Pi^5 - (504*I)*nc^4*Pi^5 - 
        102060*Pi^2*x + 8100*nc^2*Pi^2*x + 6480*nc^4*Pi^2*x + 
        (123660*I)*Pi^3*x - (67860*I)*nc^2*Pi^3*x + 22527*Pi^4*x + 
        4611*nc^2*Pi^4*x + 1122*nc^4*Pi^4*x + (6228*I)*Pi^5*x - 
        (2964*I)*nc^2*Pi^5*x + (1260*I)*nc^4*Pi^5*x + 68040*Pi^2*x^2 - 
        22680*nc^2*Pi^2*x^2 - (119880*I)*Pi^3*x^2 + (39960*I)*nc^2*Pi^3*x^2 - 
        15444*Pi^4*x^2 + 1680*nc^2*Pi^4*x^2 - 1122*nc^4*Pi^4*x^2 - 
        (4230*I)*Pi^5*x^2 + (2190*I)*nc^2*Pi^5*x^2 - (900*I)*nc^4*Pi^5*x^2 - 
        414720*Zeta[3] + 32640*nc^2*Zeta[3] + 12960*nc^4*Zeta[3] - 
        (289440*I)*Pi*Zeta[3] + (56160*I)*nc^2*Pi*Zeta[3] - 
        (21600*I)*nc^4*Pi*Zeta[3] + 50400*Pi^2*Zeta[3] - 
        27360*nc^2*Pi^2*Zeta[3] + 12960*nc^4*Pi^2*Zeta[3] + 
        1483920*x*Zeta[3] - 282960*nc^2*x*Zeta[3] - 12960*nc^4*x*Zeta[3] + 
        (751680*I)*Pi*x*Zeta[3] - (220320*I)*nc^2*Pi*x*Zeta[3] + 
        (36720*I)*nc^4*Pi*x*Zeta[3] - 43200*Pi^2*x*Zeta[3] - 
        14400*nc^2*Pi^2*x*Zeta[3] - 764640*x^2*Zeta[3] + 
        254880*nc^2*x^2*Zeta[3] - (544320*I)*Pi*x^2*Zeta[3] + 
        (181440*I)*nc^2*Pi*x^2*Zeta[3] - (36720*I)*nc^4*Pi*x^2*Zeta[3] + 
        27000*Pi^2*x^2*Zeta[3] + 9000*nc^2*Pi^2*x^2*Zeta[3] + 
        166320*Zeta[5] + 36720*nc^2*Zeta[5] - 4320*nc^4*Zeta[5] - 
        401760*x*Zeta[5] - 12960*nc^2*x*Zeta[5] - 30240*nc^4*x*Zeta[5] + 
        259200*x^2*Zeta[5] + 21600*nc^4*x^2*Zeta[5]))/
      (34560*nc^2*Pi*(-1 + x))) + 
   ep^2*((a^3*(6570 - 3874*nc^2 - (6984*I)*Pi - (840*I)*nc^2*Pi + 180*Pi^2 + 
        216*nc^2*Pi^2 + 5427*x + 891*nc^2*x + (10935*I)*Pi*x + 
        (2115*I)*nc^2*Pi*x - 864*Pi^2*x - 288*nc^2*Pi^2*x + 459*x^2 + 
        1035*nc^2*x^2 - (7155*I)*Pi*x^2 - (675*I)*nc^2*Pi*x^2 + 
        540*Pi^2*x^2 + 180*nc^2*Pi^2*x^2)*H[0, 0, 0, 0, x])/
      (288*nc^2*Pi*(-1 + x)) + (a^3*((204*I)*Pi - (535*I)*nc^2*Pi + 
        (251*I)*nc^4*Pi - 45*Pi^2 + 24*nc^2*Pi^2 - 3*nc^4*Pi^2 - 243*x + 
        81*nc^2*x - (330*I)*Pi*x + (589*I)*nc^2*Pi*x - (281*I)*nc^4*Pi*x + 
        216*Pi^2*x - 35*nc^2*Pi^2*x - 20*nc^4*Pi^2*x + 2250*x^2 - 
        750*nc^2*x^2 + (2052*I)*Pi*x^2 - (1716*I)*nc^2*Pi*x^2 + 
        (516*I)*nc^4*Pi*x^2 - 357*Pi^2*x^2 + 357*nc^2*Pi^2*x^2 - 
        119*nc^4*Pi^2*x^2 - 2538*x^3 + 846*nc^2*x^3 - (1323*I)*Pi*x^3 + 
        (1053*I)*nc^2*Pi*x^3 - (306*I)*nc^4*Pi*x^3 + 255*Pi^2*x^3 - 
        255*nc^2*Pi^2*x^3 + 85*nc^4*Pi^2*x^3)*H[0, 0, 0, 1, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*((144*I)*Pi - (48*I)*nc^2*Pi + 12*Pi^2 + 
        2*nc^2*Pi^2 - 243*x + 81*nc^2*x - (2145*I)*Pi*x - (325*I)*nc^2*Pi*x + 
        181*Pi^2*x - nc^2*Pi^2*x + 2250*x^2 - 750*nc^2*x^2 + 
        (3951*I)*Pi*x^2 + (603*I)*nc^2*Pi*x^2 - 456*Pi^2*x^2 - 
        152*nc^2*Pi^2*x^2 - 2538*x^3 + 846*nc^2*x^3 - (2520*I)*Pi*x^3 - 
        (180*I)*nc^2*Pi*x^3 + 285*Pi^2*x^3 + 95*nc^2*Pi^2*x^3)*
       H[0, 0, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-4518 + 5078*nc^2 - 1810*nc^4 + (954*I)*Pi - (1830*I)*nc^2*Pi + 
        (816*I)*nc^4*Pi - 315*Pi^2 + 198*nc^2*Pi^2 - 42*nc^4*Pi^2 + 9738*x - 
        9506*nc^2*x + 3232*nc^4*x - (1863*I)*Pi*x + (2577*I)*nc^2*Pi*x - 
        (1086*I)*nc^4*Pi*x + 567*Pi^2*x - 210*nc^2*Pi^2*x + 6*nc^4*Pi^2*x - 
        14175*x^2 + 9477*nc^2*x^2 - 2376*nc^4*x^2 + (7074*I)*Pi*x^2 - 
        (5454*I)*nc^2*Pi*x^2 + (1548*I)*nc^4*Pi*x^2 - 945*Pi^2*x^2 + 
        945*nc^2*Pi^2*x^2 - 315*nc^4*Pi^2*x^2 + 1647*x^3 - 1737*nc^2*x^3 + 
        594*nc^4*x^3 - (4374*I)*Pi*x^3 + (3294*I)*nc^2*Pi*x^3 - 
        (918*I)*nc^4*Pi*x^3 + 675*Pi^2*x^3 - 675*nc^2*Pi^2*x^3 + 
        225*nc^4*Pi^2*x^3)*H[0, 0, 1, 1, x])/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-1296*I)*Pi + (432*I)*nc^2*Pi - 90*Pi^2 - 24*nc^2*Pi^2 + 8289*x - 
        1015*nc^2*x - (5247*I)*Pi*x - (1983*I)*nc^2*Pi*x + 1011*Pi^2*x + 
        105*nc^2*Pi^2*x - 13527*x^2 + 4545*nc^2*x^2 + (12312*I)*Pi*x^2 + 
        (2700*I)*nc^2*Pi*x^2 - 1944*Pi^2*x^2 - 648*nc^2*Pi^2*x^2 + 
        14040*x^3 - 3492*nc^2*x^3 - (7533*I)*Pi*x^3 - (1161*I)*nc^2*Pi*x^3 + 
        1215*Pi^2*x^3 + 405*nc^2*Pi^2*x^3)*H[0, 1, 0, 0, x])/
      (288*nc^2*Pi*(-1 + x)*x) + (a^3*(-531 + 177*nc^2 + (300*I)*Pi - 
        (532*I)*nc^2*Pi + (230*I)*nc^4*Pi + 17*Pi^2 + 19*nc^2*Pi^2 - 
        9*nc^4*Pi^2 + 1917*x - 639*nc^2*x - (498*I)*Pi*x + 
        (550*I)*nc^2*Pi*x - (230*I)*nc^4*Pi*x + 109*Pi^2*x + 19*nc^2*Pi^2*x - 
        31*nc^4*Pi^2*x - 2907*x^2 + 969*nc^2*x^2 + (918*I)*Pi*x^2 - 
        (1074*I)*nc^2*Pi*x^2 + (384*I)*nc^4*Pi*x^2 - 273*Pi^2*x^2 + 
        273*nc^2*Pi^2*x^2 - 91*nc^4*Pi^2*x^2 + 2583*x^3 - 861*nc^2*x^3 - 
        (387*I)*Pi*x^3 + (537*I)*nc^2*Pi*x^3 - (204*I)*nc^4*Pi*x^3 + 
        195*Pi^2*x^3 - 195*nc^2*Pi^2*x^3 + 65*nc^4*Pi^2*x^3)*
       H[0, 1, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-531 + 177*nc^2 - (384*I)*Pi + (216*I)*nc^2*Pi + 204*Pi^2 - 
        110*nc^2*Pi^2 + 1917*x - 639*nc^2*x - (1674*I)*Pi*x - 
        (766*I)*nc^2*Pi*x + 95*Pi^2*x + 111*nc^2*Pi^2*x - 2907*x^2 + 
        969*nc^2*x^2 + (4410*I)*Pi*x^2 + (798*I)*nc^2*Pi*x^2 - 768*Pi^2*x^2 - 
        256*nc^2*Pi^2*x^2 + 2583*x^3 - 861*nc^2*x^3 - (2646*I)*Pi*x^3 - 
        (342*I)*nc^2*Pi*x^3 + 480*Pi^2*x^3 + 160*nc^2*Pi^2*x^3)*
       H[0, 1, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-4368 + 3242*nc^2 - 904*nc^4 + (312*I)*Pi - (526*I)*nc^2*Pi + 
        (236*I)*nc^4*Pi - 183*Pi^2 + 111*nc^2*Pi^2 - 23*nc^4*Pi^2 + 10749*x - 
        7445*nc^2*x + 1942*nc^4*x - (879*I)*Pi*x + (1075*I)*nc^2*Pi*x - 
        (416*I)*nc^4*Pi*x + 192*Pi^2*x - 102*nc^2*Pi^2*x + 17*nc^4*Pi^2*x - 
        12645*x^2 + 6687*nc^2*x^2 - 1236*nc^4*x^2 + (1224*I)*Pi*x^2 - 
        (1176*I)*nc^2*Pi*x^2 + (384*I)*nc^4*Pi*x^2 - 189*Pi^2*x^2 + 
        189*nc^2*Pi^2*x^2 - 63*nc^4*Pi^2*x^2 + 6264*x^3 - 2484*nc^2*x^3 + 
        198*nc^4*x^3 - (522*I)*Pi*x^3 + (582*I)*nc^2*Pi*x^3 - 
        (204*I)*nc^4*Pi*x^3 + 135*Pi^2*x^3 - 135*nc^2*Pi^2*x^3 + 
        45*nc^4*Pi^2*x^3)*H[0, 1, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-135*I)*Pi + (45*I)*nc^2*Pi + 45*Pi^2 + 33*nc^2*Pi^2 + 4515*x - 
        1333*nc^2*x - (597*I)*Pi*x - (421*I)*nc^2*Pi*x + 171*Pi^2*x - 
        13*nc^2*Pi^2*x - 6147*x^2 + 3333*nc^2*x^2 + (342*I)*Pi*x^2 + 
        (342*I)*nc^2*Pi*x^2 - 216*Pi^2*x^2 - 72*nc^2*Pi^2*x^2 + 6264*x^3 - 
        1692*nc^2*x^3 - (522*I)*Pi*x^3 - (234*I)*nc^2*Pi*x^3 + 135*Pi^2*x^3 + 
        45*nc^2*Pi^2*x^3)*H[1, 0, 0, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-1062 + 354*nc^2 + (390*I)*Pi - (346*I)*nc^2*Pi + 
        (104*I)*nc^4*Pi - 235*Pi^2 + 43*nc^2*Pi^2 + 27*nc^4*Pi^2 + 3852*x - 
        1284*nc^2*x - (1080*I)*Pi*x + (892*I)*nc^2*Pi*x - (254*I)*nc^4*Pi*x + 
        223*Pi^2*x - 209*nc^2*Pi^2*x + 58*nc^4*Pi^2*x - 4842*x^2 + 
        1614*nc^2*x^2 + (3528*I)*Pi*x^2 - (2580*I)*nc^2*Pi*x^2 + 
        (702*I)*nc^4*Pi*x^2 - 672*Pi^2*x^2 + 672*nc^2*Pi^2*x^2 - 
        224*nc^4*Pi^2*x^2 + 2583*x^3 - 861*nc^2*x^3 - (2646*I)*Pi*x^3 + 
        (2106*I)*nc^2*Pi*x^3 - (612*I)*nc^4*Pi*x^3 + 480*Pi^2*x^3 - 
        480*nc^2*Pi^2*x^3 + 160*nc^4*Pi^2*x^3)*H[1, 0, 0, 1, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(-1062 + 354*nc^2 + (243*I)*Pi - 
        (345*I)*nc^2*Pi - 48*Pi^2 + 148*nc^2*Pi^2 + 3852*x - 1284*nc^2*x - 
        (735*I)*Pi*x - (55*I)*nc^2*Pi*x + 68*Pi^2*x - 72*nc^2*Pi^2*x - 
        4842*x^2 + 1614*nc^2*x^2 + (243*I)*Pi*x^2 + (375*I)*nc^2*Pi*x^2 - 
        312*Pi^2*x^2 - 104*nc^2*Pi^2*x^2 + 2583*x^3 - 861*nc^2*x^3 - 
        (387*I)*Pi*x^3 - (279*I)*nc^2*Pi*x^3 + 195*Pi^2*x^3 + 
        65*nc^2*Pi^2*x^3)*H[1, 0, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-9018 + 6032*nc^2 - 1504*nc^4 + (828*I)*Pi - (642*I)*nc^2*Pi + 
        (222*I)*nc^4*Pi - 600*Pi^2 + 204*nc^2*Pi^2 + 15*nc^4*Pi^2 + 23571*x - 
        13295*nc^2*x + 2710*nc^4*x - (2286*I)*Pi*x + (1668*I)*nc^2*Pi*x - 
        (492*I)*nc^4*Pi*x + 1176*Pi^2*x - 774*nc^2*Pi^2*x + 174*nc^4*Pi^2*x - 
        28593*x^2 + 13131*nc^2*x^2 - 1800*nc^4*x^2 + (10287*I)*Pi*x^2 - 
        (7641*I)*nc^2*Pi*x^2 + (2106*I)*nc^4*Pi*x^2 - 1701*Pi^2*x^2 + 
        1701*nc^2*Pi^2*x^2 - 567*nc^4*Pi^2*x^2 + 14040*x^3 - 5868*nc^2*x^3 + 
        594*nc^4*x^3 - (7533*I)*Pi*x^3 + (6183*I)*nc^2*Pi*x^3 - 
        (1836*I)*nc^4*Pi*x^3 + 1215*Pi^2*x^3 - 1215*nc^2*Pi^2*x^3 + 
        405*nc^4*Pi^2*x^3)*H[1, 0, 1, 1, x])/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(5436 - 1404*nc^2 - (639*I)*Pi - (315*I)*nc^2*Pi + 18*Pi^2 + 
        246*nc^2*Pi^2 - 11223*x + 4673*nc^2*x - (3429*I)*Pi*x - 
        (777*I)*nc^2*Pi*x + 594*Pi^2*x - 114*nc^2*Pi^2*x + 9234*x^2 - 
        1890*nc^2*x^2 + (6048*I)*Pi*x^2 + (396*I)*nc^2*Pi*x^2 - 
        1080*Pi^2*x^2 - 360*nc^2*Pi^2*x^2 + 1647*x^3 + 639*nc^2*x^3 - 
        (4374*I)*Pi*x^3 - (378*I)*nc^2*Pi*x^3 + 675*Pi^2*x^3 + 
        225*nc^2*Pi^2*x^3)*H[1, 1, 0, 0, x])/(288*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(531 - 177*nc^2 + (546*I)*Pi - (316*I)*nc^2*Pi + (68*I)*nc^4*Pi - 
        230*Pi^2 + 80*nc^2*Pi^2 + 7*nc^4*Pi^2 - 3357*x + 1119*nc^2*x - 
        (1779*I)*Pi*x + (847*I)*nc^2*Pi*x - (128*I)*nc^4*Pi*x + 332*Pi^2*x - 
        184*nc^2*Pi^2*x + 28*nc^4*Pi^2*x + 5364*x^2 - 1788*nc^2*x^2 + 
        (3609*I)*Pi*x^2 - (2343*I)*nc^2*Pi*x^2 + (570*I)*nc^4*Pi*x^2 - 
        399*Pi^2*x^2 + 399*nc^2*Pi^2*x^2 - 133*nc^4*Pi^2*x^2 - 2538*x^3 + 
        846*nc^2*x^3 - (2520*I)*Pi*x^3 + (1860*I)*nc^2*Pi*x^3 - 
        (510*I)*nc^4*Pi*x^3 + 285*Pi^2*x^3 - 285*nc^2*Pi^2*x^3 + 
        95*nc^4*Pi^2*x^3)*H[1, 1, 0, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(531 - 177*nc^2 - (27*I)*Pi - (255*I)*nc^2*Pi - 69*Pi^2 + 
        137*nc^2*Pi^2 - 3357*x + 1119*nc^2*x - (1191*I)*Pi*x - 
        (103*I)*nc^2*Pi*x + 231*Pi^2*x - 89*nc^2*Pi^2*x + 5364*x^2 - 
        1788*nc^2*x^2 + (1917*I)*Pi*x^2 + (165*I)*nc^2*Pi*x^2 - 
        408*Pi^2*x^2 - 136*nc^2*Pi^2*x^2 - 2538*x^3 + 846*nc^2*x^3 - 
        (1323*I)*Pi*x^3 - (171*I)*nc^2*Pi*x^3 + 255*Pi^2*x^3 + 
        85*nc^2*Pi^2*x^3)*H[1, 1, 1, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(11088 - 5558*nc^2 + 988*nc^4 - (684*I)*Pi + (66*I)*nc^2*Pi - 
        (24*I)*nc^4*Pi + 144*Pi^2 - 180*nc^2*Pi^2 + 54*nc^4*Pi^2 - 6345*x + 
        7191*nc^2*x - 2538*nc^4*x + (3375*I)*Pi*x - (1485*I)*nc^2*Pi*x + 
        (180*I)*nc^4*Pi*x - 216*Pi^2*x + 216*nc^2*Pi^2*x - 72*nc^4*Pi^2*x + 
        459*x^2 - 1341*nc^2*x^2 + 594*nc^4*x^2 - (7155*I)*Pi*x^2 + 
        (5445*I)*nc^2*Pi*x^2 - (1530*I)*nc^4*Pi*x^2 + 540*Pi^2*x^2 - 
        540*nc^2*Pi^2*x^2 + 180*nc^4*Pi^2*x^2)*H[1, 1, 1, 1, x])/
      (288*nc^2*Pi*x) + (a^3*(-781 - 41*nc^2 + (169*I)*Pi + (15*I)*nc^2*Pi + 
        666*x + 154*nc^2*x - (408*I)*Pi*x - (136*I)*nc^2*Pi*x - 357*x^2 - 
        119*nc^2*x^2 + (255*I)*Pi*x^2 + (85*I)*nc^2*Pi*x^2)*
       H[0, 0, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*((10*I)*Pi - (8*I)*nc^2*Pi + (2*I)*nc^4*Pi - 54*x + 18*nc^2*x - 
        (40*I)*Pi*x - (10*I)*nc^2*Pi*x + (12*I)*nc^4*Pi*x - 171*x^2 + 
        57*nc^2*x^2 + (294*I)*Pi*x^2 - (294*I)*nc^2*Pi*x^2 + 
        (98*I)*nc^4*Pi*x^2 + 285*x^3 - 95*nc^2*x^3 - (210*I)*Pi*x^3 + 
        (210*I)*nc^2*Pi*x^3 - (70*I)*nc^4*Pi*x^3)*H[0, 0, 0, 0, 1, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*((12*I)*Pi - (4*I)*nc^2*Pi - 54*x + 
        18*nc^2*x + (162*I)*Pi*x + (30*I)*nc^2*Pi*x - 171*x^2 + 57*nc^2*x^2 - 
        (816*I)*Pi*x^2 - (272*I)*nc^2*Pi*x^2 + 285*x^3 - 95*nc^2*x^3 + 
        (510*I)*Pi*x^3 + (170*I)*nc^2*Pi*x^3)*H[0, 0, 0, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-204 + 535*nc^2 - 251*nc^4 + 
        (54*I)*Pi - (54*I)*nc^2*Pi + (18*I)*nc^4*Pi + 348*x - 595*nc^2*x + 
        281*nc^4*x - (252*I)*Pi*x + (72*I)*nc^2*Pi*x + (6*I)*nc^4*Pi*x - 
        2043*x^2 + 1713*nc^2*x^2 - 516*nc^4*x^2 + (882*I)*Pi*x^2 - 
        (882*I)*nc^2*Pi*x^2 + (294*I)*nc^4*Pi*x^2 + 1548*x^3 - 
        1128*nc^2*x^3 + 306*nc^4*x^3 - (630*I)*Pi*x^3 + (630*I)*nc^2*Pi*x^3 - 
        (210*I)*nc^4*Pi*x^3)*H[0, 0, 0, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((-108*I)*Pi + (36*I)*nc^2*Pi - 2136*x - 328*nc^2*x + 
        (1014*I)*Pi*x + (42*I)*nc^2*Pi*x + 4185*x^2 + 525*nc^2*x^2 - 
        (3024*I)*Pi*x^2 - (1008*I)*nc^2*Pi*x^2 - 2925*x^3 - 45*nc^2*x^3 + 
        (1890*I)*Pi*x^3 + (630*I)*nc^2*Pi*x^3)*H[0, 0, 1, 0, 0, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(-48 + 16*nc^2 + (20*I)*Pi - 
        (12*I)*nc^2*Pi + (2*I)*nc^4*Pi + 63*x - 21*nc^2*x + (10*I)*Pi*x - 
        (34*I)*nc^2*Pi*x + (16*I)*nc^4*Pi*x + 252*x^2 - 84*nc^2*x^2 + 
        (252*I)*Pi*x^2 - (252*I)*nc^2*Pi*x^2 + (84*I)*nc^4*Pi*x^2 - 345*x^3 + 
        115*nc^2*x^3 - (180*I)*Pi*x^3 + (180*I)*nc^2*Pi*x^3 - 
        (60*I)*nc^4*Pi*x^3)*H[0, 0, 1, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-48 + 16*nc^2 - (24*I)*Pi + (20*I)*nc^2*Pi + 63*x - 21*nc^2*x + 
        (234*I)*Pi*x + (6*I)*nc^2*Pi*x + 252*x^2 - 84*nc^2*x^2 - 
        (1008*I)*Pi*x^2 - (336*I)*nc^2*Pi*x^2 - 345*x^3 + 115*nc^2*x^3 + 
        (630*I)*Pi*x^3 + (210*I)*nc^2*Pi*x^3)*H[0, 0, 1, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-266 + 392*nc^2 - 162*nc^4 + 
        (16*I)*Pi - (20*I)*nc^2*Pi + (8*I)*nc^4*Pi + 486*x - 544*nc^2*x + 
        212*nc^4*x - (22*I)*Pi*x + (22*I)*nc^2*Pi*x - (8*I)*nc^4*Pi*x - 
        1080*x^2 + 960*nc^2*x^2 - 300*nc^4*x^2 + (252*I)*Pi*x^2 - 
        (252*I)*nc^2*Pi*x^2 + (84*I)*nc^4*Pi*x^2 + 345*x^3 - 455*nc^2*x^3 + 
        170*nc^4*x^3 - (180*I)*Pi*x^3 + (180*I)*nc^2*Pi*x^3 - 
        (60*I)*nc^4*Pi*x^3)*H[0, 0, 1, 1, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*((96*I)*Pi - (32*I)*nc^2*Pi - 1310*x - 154*nc^2*x + (130*I)*Pi*x + 
        (54*I)*nc^2*Pi*x + 2259*x^2 + 195*nc^2*x^2 - (576*I)*Pi*x^2 - 
        (192*I)*nc^2*Pi*x^2 - 1611*x^3 - 7*nc^2*x^3 + (360*I)*Pi*x^3 + 
        (120*I)*nc^2*Pi*x^3)*H[0, 1, 0, 0, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(144 - 48*nc^2 + (38*I)*Pi + (2*I)*nc^2*Pi - (10*I)*nc^4*Pi - 
        243*x + 81*nc^2*x - (128*I)*Pi*x - (68*I)*nc^2*Pi*x + 
        (58*I)*nc^4*Pi*x + 153*x^2 - 51*nc^2*x^2 + (126*I)*Pi*x^2 - 
        (126*I)*nc^2*Pi*x^2 + (42*I)*nc^4*Pi*x^2 - 210*x^3 + 70*nc^2*x^3 - 
        (90*I)*Pi*x^3 + (90*I)*nc^2*Pi*x^3 - (30*I)*nc^4*Pi*x^3)*
       H[0, 1, 0, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(144 - 48*nc^2 + (120*I)*Pi - (76*I)*nc^2*Pi - 243*x + 81*nc^2*x + 
        (10*I)*Pi*x + (102*I)*nc^2*Pi*x + 153*x^2 - 51*nc^2*x^2 - 
        (576*I)*Pi*x^2 - (192*I)*nc^2*Pi*x^2 - 210*x^3 + 70*nc^2*x^3 + 
        (360*I)*Pi*x^3 + (120*I)*nc^2*Pi*x^3)*H[0, 1, 0, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-156 + 484*nc^2 - 230*nc^4 + 
        (114*I)*Pi - (6*I)*nc^2*Pi - (18*I)*nc^4*Pi + 291*x - 481*nc^2*x + 
        230*nc^4*x - (456*I)*Pi*x - (24*I)*nc^2*Pi*x + (90*I)*nc^4*Pi*x - 
        1197*x^2 + 1167*nc^2*x^2 - 384*nc^4*x^2 + (378*I)*Pi*x^2 - 
        (378*I)*nc^2*Pi*x^2 + (126*I)*nc^4*Pi*x^2 + 387*x^3 - 537*nc^2*x^3 + 
        204*nc^4*x^3 - (270*I)*Pi*x^3 + (270*I)*nc^2*Pi*x^3 - 
        (90*I)*nc^4*Pi*x^3)*H[0, 1, 0, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-528 + 264*nc^2 + (72*I)*Pi - (96*I)*nc^2*Pi - 1359*x - 
        871*nc^2*x + (534*I)*Pi*x + (234*I)*nc^2*Pi*x + 4068*x^2 + 
        912*nc^2*x^2 - (2304*I)*Pi*x^2 - (768*I)*nc^2*Pi*x^2 - 2466*x^3 - 
        402*nc^2*x^3 + (1440*I)*Pi*x^3 + (480*I)*nc^2*Pi*x^3)*
       H[0, 1, 1, 0, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-144 + 48*nc^2 + (12*I)*nc^2*Pi - (8*I)*nc^4*Pi + 279*x - 
        93*nc^2*x - (66*I)*Pi*x - (70*I)*nc^2*Pi*x + (48*I)*nc^4*Pi*x - 
        360*x^2 + 120*nc^2*x^2 + (84*I)*Pi*x^2 - (84*I)*nc^2*Pi*x^2 + 
        (28*I)*nc^4*Pi*x^2 + 270*x^3 - 90*nc^2*x^3 - (60*I)*Pi*x^3 + 
        (60*I)*nc^2*Pi*x^3 - (20*I)*nc^4*Pi*x^3)*H[0, 1, 1, 0, 1, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-144 + 48*nc^2 + (48*I)*Pi - 
        (52*I)*nc^2*Pi + 279*x - 93*nc^2*x + (106*I)*Pi*x + 
        (98*I)*nc^2*Pi*x - 360*x^2 + 120*nc^2*x^2 - (768*I)*Pi*x^2 - 
        (256*I)*nc^2*Pi*x^2 + 270*x^3 - 90*nc^2*x^3 + (480*I)*Pi*x^3 + 
        (160*I)*nc^2*Pi*x^3)*H[0, 1, 1, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-1098 + 959*nc^2 - 316*nc^4 - (36*I)*Pi + (18*I)*nc^2*Pi + 
        2322*x - 1847*nc^2*x + 556*nc^4*x - (99*I)*Pi*x + (51*I)*nc^2*Pi*x - 
        (12*I)*nc^4*Pi*x - 2916*x^2 + 1860*nc^2*x^2 - 444*nc^4*x^2 + 
        (126*I)*Pi*x^2 - (126*I)*nc^2*Pi*x^2 + (42*I)*nc^4*Pi*x^2 + 
        1692*x^3 - 972*nc^2*x^3 + 204*nc^4*x^3 - (90*I)*Pi*x^3 + 
        (90*I)*nc^2*Pi*x^3 - (30*I)*nc^4*Pi*x^3)*H[0, 1, 1, 1, 1, x])/
      (48*nc^2*Pi*(-1 + x)*x) + (a^3*((-99*I)*Pi + (33*I)*nc^2*Pi - 2034*x + 
        40*nc^2*x + (189*I)*Pi*x - (15*I)*nc^2*Pi*x + 2160*x^2 - 
        384*nc^2*x^2 - (144*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 - 1692*x^3 + 
        156*nc^2*x^3 + (90*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3)*
       H[1, 0, 0, 0, 0, x])/(48*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(45 - 15*nc^2 + (26*I)*Pi + (46*I)*nc^2*Pi - (34*I)*nc^4*Pi - 
        369*x + 123*nc^2*x - (170*I)*Pi*x + (166*I)*nc^2*Pi*x - 
        (48*I)*nc^4*Pi*x + 450*x^2 - 150*nc^2*x^2 + (672*I)*Pi*x^2 - 
        (672*I)*nc^2*Pi*x^2 + (224*I)*nc^4*Pi*x^2 - 270*x^3 + 90*nc^2*x^3 - 
        (480*I)*Pi*x^3 + (480*I)*nc^2*Pi*x^3 - (160*I)*nc^4*Pi*x^3)*
       H[1, 0, 0, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(45 - 15*nc^2 - (42*I)*Pi + (110*I)*nc^2*Pi - 369*x + 123*nc^2*x + 
        (30*I)*Pi*x - (106*I)*nc^2*Pi*x + 450*x^2 - 150*nc^2*x^2 - 
        (96*I)*Pi*x^2 - (32*I)*nc^2*Pi*x^2 - 270*x^3 + 90*nc^2*x^3 + 
        (60*I)*Pi*x^3 + (20*I)*nc^2*Pi*x^3)*H[1, 0, 0, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-381 + 343*nc^2 - 104*nc^4 + 
        (78*I)*Pi + (126*I)*nc^2*Pi - (90*I)*nc^4*Pi + 909*x - 835*nc^2*x + 
        254*nc^4*x - (582*I)*Pi*x + (498*I)*nc^2*Pi*x - (138*I)*nc^4*Pi*x - 
        3330*x^2 + 2514*nc^2*x^2 - 702*nc^4*x^2 + (2016*I)*Pi*x^2 - 
        (2016*I)*nc^2*Pi*x^2 + (672*I)*nc^4*Pi*x^2 + 2466*x^3 - 
        2046*nc^2*x^3 + 612*nc^4*x^3 - (1440*I)*Pi*x^3 + 
        (1440*I)*nc^2*Pi*x^3 - (480*I)*nc^4*Pi*x^3)*H[1, 0, 0, 1, 1, x])/
      (96*nc^2*Pi*(-1 + x)*x) + (a^3*(-99 - 231*nc^2 - (234*I)*Pi + 
        (294*I)*nc^2*Pi + 30*x - 310*nc^2*x + (462*I)*Pi*x - 
        (306*I)*nc^2*Pi*x - 36*x^2 + 468*nc^2*x^2 - (432*I)*Pi*x^2 - 
        (144*I)*nc^2*Pi*x^2 - 387*x^3 - 279*nc^2*x^3 + (270*I)*Pi*x^3 + 
        (90*I)*nc^2*Pi*x^3)*H[1, 0, 1, 0, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-156 + 52*nc^2 + (74*I)*Pi + (10*I)*nc^2*Pi - (24*I)*nc^4*Pi + 
        567*x - 189*nc^2*x - (98*I)*Pi*x + (130*I)*nc^2*Pi*x - 
        (42*I)*nc^4*Pi*x - 477*x^2 + 159*nc^2*x^2 + (504*I)*Pi*x^2 - 
        (504*I)*nc^2*Pi*x^2 + (168*I)*nc^4*Pi*x^2 + 210*x^3 - 70*nc^2*x^3 - 
        (360*I)*Pi*x^3 + (360*I)*nc^2*Pi*x^3 - (120*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-156 + 52*nc^2 - (54*I)*Pi + (138*I)*nc^2*Pi + 567*x - 
        189*nc^2*x + (82*I)*Pi*x - (142*I)*nc^2*Pi*x - 477*x^2 + 
        159*nc^2*x^2 - (144*I)*Pi*x^2 - (48*I)*nc^2*Pi*x^2 + 210*x^3 - 
        70*nc^2*x^3 + (90*I)*Pi*x^3 + (30*I)*nc^2*Pi*x^3)*
       H[1, 0, 1, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-526 + 328*nc^2 - 82*nc^4 + (26*I)*Pi + (34*I)*nc^2*Pi - 
        (22*I)*nc^4*Pi + 1489*x - 789*nc^2*x + 152*nc^4*x - (74*I)*Pi*x + 
        (78*I)*nc^2*Pi*x - (26*I)*nc^4*Pi*x - 2574*x^2 + 1542*nc^2*x^2 - 
        342*nc^4*x^2 + (504*I)*Pi*x^2 - (504*I)*nc^2*Pi*x^2 + 
        (168*I)*nc^4*Pi*x^2 + 1611*x^3 - 1081*nc^2*x^3 + 272*nc^4*x^3 - 
        (360*I)*Pi*x^3 + (360*I)*nc^2*Pi*x^3 - (120*I)*nc^4*Pi*x^3)*
       H[1, 0, 1, 1, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-259 - 31*nc^2 + (66*I)*Pi + (26*I)*nc^2*Pi + 135*x - 373*nc^2*x + 
        (74*I)*Pi*x + (18*I)*nc^2*Pi*x - 45*x^2 + 435*nc^2*x^2 - 
        (288*I)*Pi*x^2 - (96*I)*nc^2*Pi*x^2 - 345*x^3 - 225*nc^2*x^3 + 
        (180*I)*Pi*x^3 + (60*I)*nc^2*Pi*x^3)*H[1, 1, 0, 0, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-78 + 26*nc^2 + (24*I)*Pi + 
        (100*I)*nc^2*Pi - (62*I)*nc^4*Pi + 468*x - 156*nc^2*x - 
        (300*I)*Pi*x + (148*I)*nc^2*Pi*x - (16*I)*nc^4*Pi*x - 783*x^2 + 
        261*nc^2*x^2 + (882*I)*Pi*x^2 - (882*I)*nc^2*Pi*x^2 + 
        (294*I)*nc^4*Pi*x^2 + 345*x^3 - 115*nc^2*x^3 - (630*I)*Pi*x^3 + 
        (630*I)*nc^2*Pi*x^3 - (210*I)*nc^4*Pi*x^3)*H[1, 1, 0, 0, 1, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(-78 + 26*nc^2 + (102*I)*Pi + 
        (50*I)*nc^2*Pi + 468*x - 156*nc^2*x + (10*I)*Pi*x - 
        (14*I)*nc^2*Pi*x - 783*x^2 + 261*nc^2*x^2 - (288*I)*Pi*x^2 - 
        (96*I)*nc^2*Pi*x^2 + 345*x^3 - 115*nc^2*x^3 + (180*I)*Pi*x^3 + 
        (60*I)*nc^2*Pi*x^3)*H[1, 1, 0, 1, 0, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-852 + 418*nc^2 - 68*nc^4 + (12*I)*Pi + (312*I)*nc^2*Pi - 
        (168*I)*nc^4*Pi + 2517*x - 1093*nc^2*x + 128*nc^4*x - (876*I)*Pi*x + 
        (480*I)*nc^2*Pi*x - (84*I)*nc^4*Pi*x - 4590*x^2 + 2670*nc^2*x^2 - 
        570*nc^4*x^2 + (2646*I)*Pi*x^2 - (2646*I)*nc^2*Pi*x^2 + 
        (882*I)*nc^4*Pi*x^2 + 2925*x^3 - 1995*nc^2*x^3 + 510*nc^4*x^3 - 
        (1890*I)*Pi*x^3 + (1890*I)*nc^2*Pi*x^3 - (630*I)*nc^4*Pi*x^3)*
       H[1, 1, 0, 1, 1, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(225 - 339*nc^2 + (54*I)*Pi + (198*I)*nc^2*Pi - 1902*x + 
        134*nc^2*x + (378*I)*Pi*x - (54*I)*nc^2*Pi*x + 2601*x^2 - 
        63*nc^2*x^2 - (1008*I)*Pi*x^2 - (336*I)*nc^2*Pi*x^2 - 1548*x^3 - 
        96*nc^2*x^3 + (630*I)*Pi*x^3 + (210*I)*nc^2*Pi*x^3)*
       H[1, 1, 1, 0, 0, x])/(96*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(60 - 20*nc^2 + (12*I)*Pi + (80*I)*nc^2*Pi - (48*I)*nc^4*Pi - 
        459*x + 153*nc^2*x - (204*I)*Pi*x + (120*I)*nc^2*Pi*x - 
        (20*I)*nc^4*Pi*x + 684*x^2 - 228*nc^2*x^2 + (714*I)*Pi*x^2 - 
        (714*I)*nc^2*Pi*x^2 + (238*I)*nc^4*Pi*x^2 - 285*x^3 + 95*nc^2*x^3 - 
        (510*I)*Pi*x^3 + (510*I)*nc^2*Pi*x^3 - (170*I)*nc^4*Pi*x^3)*
       H[1, 1, 1, 0, 1, x])/(32*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(60 - 20*nc^2 + (54*I)*Pi + (66*I)*nc^2*Pi - 459*x + 153*nc^2*x + 
        (74*I)*Pi*x - (22*I)*nc^2*Pi*x + 684*x^2 - 228*nc^2*x^2 - 
        (336*I)*Pi*x^2 - (112*I)*nc^2*Pi*x^2 - 285*x^3 + 95*nc^2*x^3 + 
        (210*I)*Pi*x^3 + (70*I)*nc^2*Pi*x^3)*H[1, 1, 1, 1, 0, x])/
      (32*nc^2*Pi*(-1 + x)*x) + (a^3*(308 - 225*nc^2 + 68*nc^4 + (40*I)*Pi - 
        (58*I)*nc^2*Pi + (20*I)*nc^4*Pi - 48*x + 116*nc^2*x - 50*nc^4*x + 
        (102*I)*Pi*x - (102*I)*nc^2*Pi*x + (34*I)*nc^4*Pi*x + 357*x^2 - 
        357*nc^2*x^2 + 119*nc^4*x^2 - (255*I)*Pi*x^2 + (255*I)*nc^2*Pi*x^2 - 
        (85*I)*nc^4*Pi*x^2)*H[1, 1, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(477 + 111*nc^2 - 744*x - 248*nc^2*x + 465*x^2 + 155*nc^2*x^2)*
       H[0, 0, 0, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*(-3 + nc^2)*H[0, 0, 0, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)) + 
     (a^3*(-5 + 4*nc^2 - nc^4 + 2*x + 11*nc^2*x - 6*nc^4*x - 147*x^2 + 
        147*nc^2*x^2 - 49*nc^4*x^2 + 105*x^3 - 105*nc^2*x^3 + 35*nc^4*x^3)*
       H[0, 0, 0, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(117 + 3*nc^2 - 408*x - 136*nc^2*x + 255*x^2 + 85*nc^2*x^2)*
       H[0, 0, 0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(-1 + 4*x)*H[0, 0, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-1 + 4*x)*
       H[0, 0, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-25 + 19*nc^2 - 5*nc^4 + 118*x - 30*nc^2*x - 5*nc^4*x - 273*x^2 + 
        273*nc^2*x^2 - 91*nc^4*x^2 + 195*x^3 - 195*nc^2*x^3 + 65*nc^4*x^3)*
       H[0, 0, 0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(259 + 13*nc^2 - 744*x - 248*nc^2*x + 465*x^2 + 155*nc^2*x^2)*
       H[0, 0, 1, 0, 0, 0, x])/(16*nc^2*Pi*(-1 + x)) - 
     (3*a^3*(-3 + nc^2)*H[0, 0, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-3 + nc^2)*H[0, 0, 1, 0, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-4 + 4*nc^2 - nc^4 + 19*x + 9*nc^2*x - 8*nc^4*x - 126*x^2 + 
        126*nc^2*x^2 - 42*nc^4*x^2 + 90*x^3 - 90*nc^2*x^3 + 30*nc^4*x^3)*
       H[0, 0, 1, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-18 + 12*nc^2 + 129*x - nc^2*x - 504*x^2 - 168*nc^2*x^2 + 
        315*x^3 + 105*nc^2*x^3)*H[0, 0, 1, 1, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[0, 0, 1, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-3 + nc^2)*(-1 + 2*x)*H[0, 0, 1, 1, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-76 + 54*nc^2 - 14*nc^4 + 139*x - 
        67*nc^2*x + 10*nc^4*x - 336*x^2 + 336*nc^2*x^2 - 112*nc^4*x^2 + 
        240*x^3 - 240*nc^2*x^3 + 80*nc^4*x^3)*H[0, 0, 1, 1, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(329 + 23*nc^2 - 672*x - 224*nc^2*x + 
        420*x^2 + 140*nc^2*x^2)*H[0, 1, 0, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)) - (a^3*(-3 + nc^2)*(-8 + 13*x)*
       H[0, 1, 0, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-8 + 13*x)*H[0, 1, 0, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-31 + 3*nc^2 + 5*nc^4 + 94*x + 
        24*nc^2*x - 29*nc^4*x - 63*x^2 + 63*nc^2*x^2 - 21*nc^4*x^2 + 45*x^3 - 
        45*nc^2*x^3 + 15*nc^4*x^3)*H[0, 1, 0, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(54 - 36*nc^2 + 11*x + 49*nc^2*x - 
        288*x^2 - 96*nc^2*x^2 + 180*x^3 + 60*nc^2*x^3)*
       H[0, 1, 0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-5 + 7*x)*H[0, 1, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-5 + 7*x)*
       H[0, 1, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(3 - nc^2 + nc^4 + 72*x + 20*nc^2*x - 23*nc^4*x - 147*x^2 + 
        147*nc^2*x^2 - 49*nc^4*x^2 + 105*x^3 - 105*nc^2*x^3 + 35*nc^4*x^3)*
       H[0, 1, 0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(96 - 56*nc^2 + 123*x + 81*nc^2*x - 672*x^2 - 224*nc^2*x^2 + 
        420*x^3 + 140*nc^2*x^3)*H[0, 1, 1, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-8 + 3*x)*
       H[0, 1, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-8 + 3*x)*H[0, 1, 1, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(12 - 10*nc^2 + 4*nc^4 + 33*x + 
        35*nc^2*x - 24*nc^4*x - 42*x^2 + 42*nc^2*x^2 - 14*nc^4*x^2 + 30*x^3 - 
        30*nc^2*x^3 + 10*nc^4*x^3)*H[0, 1, 1, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(9 - 12*nc^2 + 22*x + 26*nc^2*x - 
        192*x^2 - 64*nc^2*x^2 + 120*x^3 + 40*nc^2*x^3)*
       H[0, 1, 1, 1, 0, 0, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-14 + 3*x)*H[0, 1, 1, 1, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-14 + 3*x)*
       H[0, 1, 1, 1, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(91 - 58*nc^2 + 14*nc^4 - 30*x + 30*nc^2*x - 10*nc^4*x + 75*x^2 - 
        75*nc^2*x^2 + 25*nc^4*x^2)*H[0, 1, 1, 1, 1, 1, x])/(8*nc^2*Pi*x) + 
     (a^3*(140 + 12*nc^2 - 120*x - 40*nc^2*x + 75*x^2 + 25*nc^2*x^2)*
       H[1, 0, 0, 0, 0, 0, x])/(8*nc^2*Pi*(-1 + x)) - 
     (a^3*(-3 + nc^2)*(11 + 3*x)*H[1, 0, 0, 0, 0, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(11 + 3*x)*
       H[1, 0, 0, 0, 1, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(2 - 28*nc^2 + 17*nc^4 + 76*x - 80*nc^2*x + 24*nc^4*x - 336*x^2 + 
        336*nc^2*x^2 - 112*nc^4*x^2 + 240*x^3 - 240*nc^2*x^3 + 80*nc^4*x^3)*
       H[1, 0, 0, 0, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-33 + 59*nc^2 + 15*x - 53*nc^2*x - 48*x^2 - 16*nc^2*x^2 + 30*x^3 + 
        10*nc^2*x^3)*H[1, 0, 0, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(5 + 3*x)*H[1, 0, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(5 + 3*x)*
       H[1, 0, 0, 1, 1, 0, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-87 - 11*nc^2 + 25*nc^4 + 159*x - 149*nc^2*x + 43*nc^4*x - 
        588*x^2 + 588*nc^2*x^2 - 196*nc^4*x^2 + 420*x^3 - 420*nc^2*x^3 + 
        140*nc^4*x^3)*H[1, 0, 0, 1, 1, 1, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-33 + 83*nc^2 + 69*x - 59*nc^2*x - 168*x^2 - 56*nc^2*x^2 + 
        105*x^3 + 35*nc^2*x^3)*H[1, 0, 1, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(-3 + nc^2)*(-2 + 7*x)*
       H[1, 0, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*(-2 + 7*x)*H[1, 0, 1, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-37 - 5*nc^2 + 12*nc^4 + 55*x - 
        67*nc^2*x + 21*nc^4*x - 252*x^2 + 252*nc^2*x^2 - 84*nc^4*x^2 + 
        180*x^3 - 180*nc^2*x^3 + 60*nc^4*x^3)*H[1, 0, 1, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(-45 + 75*nc^2 + 71*x - 81*nc^2*x - 
        72*x^2 - 24*nc^2*x^2 + 45*x^3 + 15*nc^2*x^3)*H[1, 0, 1, 1, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-5 + 13*x)*
       H[1, 0, 1, 1, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-5 + 13*x)*H[1, 0, 1, 1, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(133 - 23*nc^2 - 13*nc^4 - 168*x + 
        168*nc^2*x - 56*nc^4*x + 420*x^2 - 420*nc^2*x^2 + 140*nc^4*x^2)*
       H[1, 0, 1, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(33 + 61*nc^2 + 179*x - 9*nc^2*x - 384*x^2 - 128*nc^2*x^2 + 
        240*x^3 + 80*nc^2*x^3)*H[1, 1, 0, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (3*a^3*(-3 + nc^2)*(-1 + 2*x)*
       H[1, 1, 0, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (3*a^3*(-3 + nc^2)*(-1 + 2*x)*H[1, 1, 0, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(-18 - 48*nc^2 + 31*nc^4 + 162*x - 
        78*nc^2*x + 8*nc^4*x - 441*x^2 + 441*nc^2*x^2 - 147*nc^4*x^2 + 
        315*x^3 - 315*nc^2*x^3 + 105*nc^4*x^3)*H[1, 1, 0, 0, 1, 1, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (a^3*(21 + 35*nc^2 + 29*x - 15*nc^2*x - 
        144*x^2 - 48*nc^2*x^2 + 90*x^3 + 30*nc^2*x^3)*H[1, 1, 0, 1, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) + (3*a^3*(-3 + nc^2)*H[1, 1, 0, 1, 0, 1, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (3*a^3*(-3 + nc^2)*H[1, 1, 0, 1, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(68 + 42*nc^2 - 36*nc^4 - 186*x + 
        186*nc^2*x - 62*nc^4*x + 465*x^2 - 465*nc^2*x^2 + 155*nc^4*x^2)*
       H[1, 1, 0, 1, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(-15 + 77*nc^2 + 149*x - 35*nc^2*x - 312*x^2 - 104*nc^2*x^2 + 
        195*x^3 + 65*nc^2*x^3)*H[1, 1, 1, 0, 0, 0, x])/
      (16*nc^2*Pi*(-1 + x)*x) - (a^3*(-3 + nc^2)*(-3 + 4*x)*
       H[1, 1, 1, 0, 0, 1, x])/(8*nc^2*Pi*(-1 + x)*x) - 
     (a^3*(-3 + nc^2)*(-3 + 4*x)*H[1, 1, 1, 0, 1, 0, x])/
      (8*nc^2*Pi*(-1 + x)*x) + (a^3*(36 + 30*nc^2 - 24*nc^4 - 102*x + 
        102*nc^2*x - 34*nc^4*x + 255*x^2 - 255*nc^2*x^2 + 85*nc^4*x^2)*
       H[1, 1, 1, 0, 1, 1, x])/(16*nc^2*Pi*x) + 
     (a^3*(45 + 27*nc^2 + 19*x - 5*nc^2*x - 168*x^2 - 56*nc^2*x^2 + 105*x^3 + 
        35*nc^2*x^3)*H[1, 1, 1, 1, 0, 0, x])/(16*nc^2*Pi*(-1 + x)*x) + 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 0, 1, x])/(8*nc^2*Pi*x) + 
     (a^3*(-3 + nc^2)*H[1, 1, 1, 1, 1, 0, x])/(8*nc^2*Pi*x) + 
     (a^3*(126 - 108*nc^2 + 36*nc^4 - 186*x + 186*nc^2*x - 62*nc^4*x + 
        465*x^2 - 465*nc^2*x^2 + 155*nc^4*x^2)*H[1, 1, 1, 1, 1, 1, x])/
      (16*nc^2*Pi*x) + (a^3*H[0, 0, 0, x]*(8172 + 14788*nc^2 + (14886*I)*Pi - 
        (2570*I)*nc^2*Pi - 1524*Pi^2 - 184*nc^2*Pi^2 - (120*I)*Pi^3 + 
        (24*I)*nc^2*Pi^3 - 26136*x - 3960*nc^2*x - (13986*I)*Pi*x + 
        (4734*I)*nc^2*Pi*x + 189*Pi^2*x - 195*nc^2*Pi^2*x - (1728*I)*Pi^3*x - 
        (576*I)*nc^2*Pi^3*x - 6534*x^2 + 2178*nc^2*x^2 + (17550*I)*Pi*x^2 - 
        (3474*I)*nc^2*Pi*x^2 + 549*Pi^2*x^2 - 387*nc^2*Pi^2*x^2 + 
        (1080*I)*Pi^3*x^2 + (360*I)*nc^2*Pi^3*x^2 - 3984*Zeta[3] - 
        2928*nc^2*Zeta[3] + 25920*x*Zeta[3] + 8640*nc^2*x*Zeta[3] - 
        16200*x^2*Zeta[3] - 5400*nc^2*x^2*Zeta[3]))/(576*nc^2*Pi*(-1 + x)) + 
     (a^3*H[0, 0, x]*(-1678320 - 1139600*nc^2 - (597780*I)*Pi + 
        (881580*I)*nc^2*Pi - 121770*Pi^2 - 81330*nc^2*Pi^2 - 
        (120960*I)*Pi^3 - (36360*I)*nc^2*Pi^3 + 4185*Pi^4 + 2799*nc^2*Pi^4 + 
        311040*x - 103680*nc^2*x - (204120*I)*Pi*x - (1072440*I)*nc^2*Pi*x + 
        568620*Pi^2*x + 36180*nc^2*Pi^2*x + (405000*I)*Pi^3*x + 
        (64800*I)*nc^2*Pi^3*x - 11448*Pi^4*x - 3816*nc^2*Pi^4*x + 
        2410560*x^2 - 803520*nc^2*x^2 - (1759320*I)*Pi*x^2 + 
        (586440*I)*nc^2*Pi*x^2 - 403380*Pi^2*x^2 + 98820*nc^2*Pi^2*x^2 - 
        (238950*I)*Pi^3*x^2 - (12150*I)*nc^2*Pi^3*x^2 + 7155*Pi^4*x^2 + 
        2385*nc^2*Pi^4*x^2 + 1188000*Zeta[3] + 661680*nc^2*Zeta[3] + 
        (324000*I)*Pi*Zeta[3] - (146880*I)*nc^2*Pi*Zeta[3] - 
        1759320*x*Zeta[3] - 664200*nc^2*x*Zeta[3] + (1244160*I)*Pi*x*
         Zeta[3] + (414720*I)*nc^2*Pi*x*Zeta[3] + 743580*x^2*Zeta[3] + 
        523260*nc^2*x^2*Zeta[3] - (777600*I)*Pi*x^2*Zeta[3] - 
        (259200*I)*nc^2*Pi*x^2*Zeta[3]))/(51840*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, 0, 0, x]*((19116*I)*Pi - (6372*I)*nc^2*Pi + 1377*Pi^2 - 
        1251*nc^2*Pi^2 - (324*I)*Pi^3 + (324*I)*nc^2*Pi^3 - 53298*x + 
        35326*nc^2*x - (18846*I)*Pi*x + (14754*I)*nc^2*Pi*x - 13932*Pi^2*x + 
        1776*nc^2*Pi^2*x - (1764*I)*Pi^3*x - (396*I)*nc^2*Pi^3*x + 
        99630*x^2 - 71226*nc^2*x^2 + (26406*I)*Pi*x^2 - 
        (1674*I)*nc^2*Pi*x^2 + 14418*Pi^2*x^2 - 2610*nc^2*Pi^2*x^2 + 
        (1296*I)*Pi^3*x^2 + (432*I)*nc^2*Pi^3*x^2 - 124902*x^3 + 
        41634*nc^2*x^3 + (16686*I)*Pi*x^3 + (1566*I)*nc^2*Pi*x^3 - 
        11097*Pi^2*x^3 + 1251*nc^2*Pi^2*x^3 - (810*I)*Pi^3*x^3 - 
        (270*I)*nc^2*Pi^3*x^3 + 648*Zeta[3] - 3456*nc^2*Zeta[3] - 
        10944*x*Zeta[3] - 144*nc^2*x*Zeta[3] + 23328*x^2*Zeta[3] + 
        7776*nc^2*x^2*Zeta[3] - 14580*x^3*Zeta[3] - 4860*nc^2*x^3*Zeta[3]))/
      (1728*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, 0, x]*((3186*I)*Pi - (1062*I)*nc^2*Pi + 192*Pi^2 + 
        24*nc^2*Pi^2 + (252*I)*Pi^3 - (120*I)*nc^2*Pi^3 + 4590*x - 
        1530*nc^2*x + (6480*I)*Pi*x + (1336*I)*nc^2*Pi*x - 2832*Pi^2*x - 
        4*nc^2*Pi^2*x - (120*I)*Pi^3*x + (180*I)*nc^2*Pi^3*x - 18360*x^2 + 
        6120*nc^2*x^2 - (19980*I)*Pi*x^2 + (6732*I)*nc^2*Pi*x^2 + 
        4797*Pi^2*x^2 - 1563*nc^2*Pi^2*x^2 - (1008*I)*Pi^3*x^2 - 
        (336*I)*nc^2*Pi^3*x^2 + 17550*x^3 - 5850*nc^2*x^3 + 
        (21546*I)*Pi*x^3 - (4806*I)*nc^2*Pi*x^3 - 5067*Pi^2*x^3 + 
        1281*nc^2*Pi^2*x^3 + (630*I)*Pi^3*x^3 + (210*I)*nc^2*Pi^3*x^3 - 
        432*Zeta[3] + 360*nc^2*Zeta[3] - 2988*x*Zeta[3] - 
        2004*nc^2*x*Zeta[3] + 17280*x^2*Zeta[3] + 5760*nc^2*x^2*Zeta[3] - 
        10800*x^3*Zeta[3] - 3600*nc^2*x^3*Zeta[3]))/(576*nc^2*Pi*(-1 + x)*
       x) + (a^3*H[1, 1, 0, x]*(3780 - 1260*nc^2 + (7686*I)*Pi - 
        (1746*I)*nc^2*Pi - 1560*Pi^2 - 96*nc^2*Pi^2 + (252*I)*Pi^3 - 
        (84*I)*nc^2*Pi^3 - 20520*x + 6840*nc^2*x - (9864*I)*Pi*x + 
        (5152*I)*nc^2*Pi*x + 4092*Pi^2*x - 1960*nc^2*Pi^2*x - 
        (300*I)*Pi^3*x + (156*I)*nc^2*Pi^3*x + 34290*x^2 - 11430*nc^2*x^2 + 
        (2808*I)*Pi*x^2 + (1440*I)*nc^2*Pi*x^2 - 5067*Pi^2*x^2 + 
        2709*nc^2*Pi^2*x^2 - (144*I)*Pi^3*x^2 - (48*I)*nc^2*Pi^3*x^2 - 
        17550*x^3 + 5850*nc^2*x^3 + (9558*I)*Pi*x^3 - (810*I)*nc^2*Pi*x^3 + 
        675*Pi^2*x^3 - 1245*nc^2*Pi^2*x^3 + (90*I)*Pi^3*x^3 + 
        (30*I)*nc^2*Pi^3*x^3 - 2088*Zeta[3] - 384*nc^2*Zeta[3] - 
        1008*x*Zeta[3] - 624*nc^2*x*Zeta[3] + 6912*x^2*Zeta[3] + 
        2304*nc^2*x^2*Zeta[3] - 4320*x^3*Zeta[3] - 1440*nc^2*x^3*Zeta[3]))/
      (576*nc^2*Pi*(-1 + x)*x) + (a^3*H[0, 0, 1, x]*
       ((9036*I)*Pi - (10156*I)*nc^2*Pi + (3620*I)*nc^4*Pi - 1344*Pi^2 + 
        1531*nc^2*Pi^2 - 563*nc^4*Pi^2 - (354*I)*Pi^3 + (180*I)*nc^2*Pi^3 - 
        (6*I)*nc^4*Pi^3 + 4590*x - 1530*nc^2*x - (19530*I)*Pi*x + 
        (19030*I)*nc^2*Pi*x - (6464*I)*nc^4*Pi*x + 2157*Pi^2*x - 
        1870*nc^2*Pi^2*x + 653*nc^4*Pi^2*x + (1110*I)*Pi^3*x - 
        (12*I)*nc^2*Pi^3*x - (60*I)*nc^4*Pi^3*x - 18360*x^2 + 6120*nc^2*x^2 + 
        (31482*I)*Pi*x^2 - (19998*I)*nc^2*Pi*x^2 + (4752*I)*nc^4*Pi*x^2 - 
        3042*Pi^2*x^2 + 3054*nc^2*Pi^2*x^2 - 1020*nc^4*Pi^2*x^2 - 
        (3654*I)*Pi^3*x^2 - (378*I)*nc^2*Pi^3*x^2 - (210*I)*nc^4*Pi^3*x^2 + 
        17550*x^3 - 5850*nc^2*x^3 - (9558*I)*Pi*x^3 + (5562*I)*nc^2*Pi*x^3 - 
        (1188*I)*nc^4*Pi*x^3 - 675*Pi^2*x^3 - 795*nc^2*Pi^2*x^3 + 
        510*nc^4*Pi^2*x^3 + (2340*I)*Pi^3*x^3 + (180*I)*nc^2*Pi^3*x^3 + 
        (150*I)*nc^4*Pi^3*x^3 + 432*Zeta[3] - 180*nc^2*Zeta[3] - 
        108*nc^4*Zeta[3] - 4032*x*Zeta[3] - 1068*nc^2*x*Zeta[3] + 
        468*nc^4*x*Zeta[3] + 16632*x^2*Zeta[3] + 7560*nc^2*x^2*Zeta[3] - 
        504*nc^4*x^2*Zeta[3] - 10260*x^3*Zeta[3] - 4860*nc^2*x^3*Zeta[3] + 
        360*nc^4*x^3*Zeta[3]))/(576*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, 1, x]*(3780 - 1260*nc^2 + (11664*I)*Pi - (9940*I)*nc^2*Pi + 
        (3008*I)*nc^4*Pi - 3246*Pi^2 + 2398*nc^2*Pi^2 - 644*nc^4*Pi^2 - 
        (678*I)*Pi^3 + (642*I)*nc^2*Pi^3 - (6*I)*nc^4*Pi^3 - 20520*x + 
        6840*nc^2*x - (31590*I)*Pi*x + (21406*I)*nc^2*Pi*x - 
        (5420*I)*nc^4*Pi*x + 8967*Pi^2*x - 5221*nc^2*Pi^2*x + 
        1094*nc^4*Pi^2*x + (834*I)*Pi^3*x - (870*I)*nc^2*Pi^3*x + 
        (102*I)*nc^4*Pi^3*x + 34290*x^2 - 11430*nc^2*x^2 + (44658*I)*Pi*x^2 - 
        (22086*I)*nc^2*Pi*x^2 + (3600*I)*nc^4*Pi*x^2 - 10404*Pi^2*x^2 + 
        4656*nc^2*Pi^2*x^2 - 594*nc^4*Pi^2*x^2 - (1062*I)*Pi^3*x^2 + 
        (486*I)*nc^2*Pi^3*x^2 - (210*I)*nc^4*Pi^3*x^2 - 17550*x^3 + 
        5850*nc^2*x^3 - (21546*I)*Pi*x^3 + (9558*I)*nc^2*Pi*x^3 - 
        (1188*I)*nc^4*Pi*x^3 + 5067*Pi^2*x^3 - 2097*nc^2*Pi^2*x^3 + 
        204*nc^4*Pi^2*x^3 + (720*I)*Pi^3*x^3 - (360*I)*nc^2*Pi^3*x^3 + 
        (150*I)*nc^4*Pi^3*x^3 + 3924*Zeta[3] - 4020*nc^2*Zeta[3] + 
        216*nc^4*Zeta[3] - 972*x*Zeta[3] + 2220*nc^2*x*Zeta[3] + 
        144*nc^4*x*Zeta[3] - 3456*x^2*Zeta[3] + 6912*nc^2*x^2*Zeta[3] - 
        2016*nc^4*x^2*Zeta[3] + 2700*x^3*Zeta[3] - 4860*nc^2*x^3*Zeta[3] + 
        1440*nc^4*x^3*Zeta[3]))/(576*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 1, 1, x]*(-32418 + 7946*nc^2 + 1760*nc^4 + (10818*I)*Pi - 
        (6538*I)*nc^2*Pi + (1784*I)*nc^4*Pi - 1122*Pi^2 + 1486*nc^2*Pi^2 - 
        542*nc^4*Pi^2 - (546*I)*Pi^3 + (606*I)*nc^2*Pi^3 - (72*I)*nc^4*Pi^3 + 
        71622*x - 33686*nc^2*x + 4576*nc^4*x - (31932*I)*Pi*x + 
        (18400*I)*nc^2*Pi*x - (4196*I)*nc^4*Pi*x - 165*Pi^2*x - 
        1597*nc^2*Pi^2*x + 812*nc^4*Pi^2*x + (1074*I)*Pi^3*x - 
        (642*I)*nc^2*Pi^3*x + (132*I)*nc^4*Pi^3*x - 45738*x^2 + 
        27918*nc^2*x^2 - 6336*nc^4*x^2 + (38664*I)*Pi*x^2 - 
        (20088*I)*nc^2*Pi*x^2 + (3600*I)*nc^4*Pi*x^2 + 1836*Pi^2*x^2 + 
        132*nc^2*Pi^2*x^2 - 372*nc^4*Pi^2*x^2 - (1638*I)*Pi^3*x^2 + 
        (294*I)*nc^2*Pi^3*x^2 - (210*I)*nc^4*Pi^3*x^2 + 6534*x^3 - 
        2178*nc^2*x^3 - (17550*I)*Pi*x^3 + (8226*I)*nc^2*Pi*x^3 - 
        (1188*I)*nc^4*Pi*x^3 - 549*Pi^2*x^3 - 21*nc^2*Pi^2*x^3 + 
        102*nc^4*Pi^2*x^3 + (1080*I)*Pi^3*x^3 - (240*I)*nc^2*Pi^3*x^3 + 
        (150*I)*nc^4*Pi^3*x^3 + 5172*Zeta[3] - 3996*nc^2*Zeta[3] + 
        264*nc^4*Zeta[3] - 4452*x*Zeta[3] + 324*nc^2*x*Zeta[3] + 
        672*nc^4*x*Zeta[3] - 3780*x^2*Zeta[3] + 11844*nc^2*x^2*Zeta[3] - 
        3276*nc^4*x^2*Zeta[3] + 3240*x^3*Zeta[3] - 8280*nc^2*x^3*Zeta[3] + 
        2340*nc^4*x^3*Zeta[3]))/(576*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, 1, x]*(-100602 + 59498*nc^2 - 12064*nc^4 + (33426*I)*Pi - 
        (31386*I)*nc^2*Pi + (10536*I)*nc^4*Pi - 8478*Pi^2 + 6549*nc^2*Pi^2 - 
        1893*nc^4*Pi^2 - (1314*I)*Pi^3 + (486*I)*nc^2*Pi^3 - 
        (162*I)*nc^4*Pi^3 + 250776*x - 147572*nc^2*x + 31072*nc^4*x - 
        (74088*I)*Pi*x + (66324*I)*nc^2*Pi*x - (21228*I)*nc^4*Pi*x + 
        15903*Pi^2*x - 10500*nc^2*Pi^2*x + 2703*nc^4*Pi^2*x + 
        (3294*I)*Pi^3*x + (18*I)*nc^2*Pi^3*x + (18*I)*nc^4*Pi^3*x - 
        275076*x^2 + 129708*nc^2*x^2 - 19008*nc^4*x^2 + (76464*I)*Pi*x^2 - 
        (54000*I)*nc^2*Pi*x^2 + (14256*I)*nc^4*Pi*x^2 - 18873*Pi^2*x^2 + 
        11439*nc^2*Pi^2*x^2 - 2574*nc^4*Pi^2*x^2 - (8802*I)*Pi^3*x^2 - 
        (414*I)*nc^2*Pi^3*x^2 - (630*I)*nc^4*Pi^3*x^2 + 124902*x^3 - 
        41634*nc^2*x^3 - (16686*I)*Pi*x^3 + (12690*I)*nc^2*Pi*x^3 - 
        (3564*I)*nc^4*Pi*x^3 + 11097*Pi^2*x^3 - 6147*nc^2*Pi^2*x^3 + 
        1224*nc^4*Pi^2*x^3 + (5670*I)*Pi^3*x^3 + (90*I)*nc^2*Pi^3*x^3 + 
        (450*I)*nc^4*Pi^3*x^3 - 1260*Zeta[3] + 3492*nc^2*Zeta[3] - 
        792*nc^4*Zeta[3] - 4140*x*Zeta[3] - 11916*nc^2*x*Zeta[3] + 
        3276*nc^4*x*Zeta[3] + 25596*x^2*Zeta[3] + 29700*nc^2*x^2*Zeta[3] - 
        5292*nc^4*x^2*Zeta[3] - 14580*x^3*Zeta[3] - 19980*nc^2*x^3*Zeta[3] + 
        3780*nc^4*x^3*Zeta[3]))/(1728*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[1, 0, x]*((-113400*I)*Pi + (37800*I)*nc^2*Pi - 120870*Pi^2 + 
        44370*nc^2*Pi^2 - (14400*I)*Pi^3 + (2160*I)*nc^2*Pi^3 + 2889*Pi^4 - 
        225*nc^2*Pi^4 + 401760*x - 133920*nc^2*x + (150660*I)*Pi*x + 
        (125380*I)*nc^2*Pi*x + 391770*Pi^2*x - 185350*nc^2*Pi^2*x + 
        (31230*I)*Pi^3*x - (26610*I)*nc^2*Pi^3*x + 4401*Pi^4*x + 
        2325*nc^2*Pi^4*x - 1205280*x^2 + 401760*nc^2*x^2 - 
        (236520*I)*Pi*x^2 - (301320*I)*nc^2*Pi*x^2 - 440100*Pi^2*x^2 + 
        241380*nc^2*Pi^2*x^2 - (12690*I)*Pi^3*x^2 + (26910*I)*nc^2*Pi^3*x^2 - 
        11376*Pi^4*x^2 - 3792*nc^2*Pi^4*x^2 + 803520*x^3 - 267840*nc^2*x^3 - 
        (586440*I)*Pi*x^3 + (195480*I)*nc^2*Pi*x^3 + 326430*Pi^2*x^3 - 
        120690*nc^2*Pi^2*x^3 + (8640*I)*Pi^3*x^3 - (15120*I)*nc^2*Pi^3*x^3 + 
        7110*Pi^4*x^3 + 2370*nc^2*Pi^4*x^3 - 69120*Zeta[3] + 
        38880*nc^2*Zeta[3] - (34560*I)*Pi*Zeta[3] - (7920*I)*nc^2*Pi*
         Zeta[3] + 557280*x*Zeta[3] - 26640*nc^2*x*Zeta[3] + 
        (169200*I)*Pi*x*Zeta[3] - (36720*I)*nc^2*Pi*x*Zeta[3] - 
        709560*x^2*Zeta[3] + 29160*nc^2*x^2*Zeta[3] + (25920*I)*Pi*x^2*
         Zeta[3] + (8640*I)*nc^2*Pi*x^2*Zeta[3] + 382320*x^3*Zeta[3] + 
        19440*nc^2*x^3*Zeta[3] - (16200*I)*Pi*x^3*Zeta[3] - 
        (5400*I)*nc^2*Pi*x^3*Zeta[3]))/(17280*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, 1, x]*((1006020*I)*Pi - (594980*I)*nc^2*Pi + 
        (120640*I)*nc^4*Pi - 219150*Pi^2 + 120650*nc^2*Pi^2 - 
        21220*nc^4*Pi^2 - (48780*I)*Pi^3 + (27330*I)*nc^2*Pi^3 - 
        (3990*I)*nc^4*Pi^3 + 4173*Pi^4 - 2115*nc^2*Pi^4 - 282*nc^4*Pi^4 + 
        401760*x - 133920*nc^2*x - (2302020*I)*Pi*x + (1407140*I)*nc^2*Pi*x - 
        (310720*I)*nc^4*Pi*x + 534060*Pi^2*x - 287780*nc^2*Pi^2*x + 
        53080*nc^4*Pi^2*x + (17730*I)*Pi^3*x - (54900*I)*nc^2*Pi^3*x + 
        (4890*I)*nc^4*Pi^3*x + 3237*Pi^4*x - 51*nc^2*Pi^4*x + 
        1677*nc^4*Pi^4*x - 1205280*x^2 + 401760*nc^2*x^2 + 
        (1995840*I)*Pi*x^2 - (1045440*I)*nc^2*Pi*x^2 + 
        (190080*I)*nc^4*Pi*x^2 - 539190*Pi^2*x^2 + 238770*nc^2*Pi^2*x^2 - 
        29520*nc^4*Pi^2*x^2 + (91530*I)*Pi^3*x^2 + (46530*I)*nc^2*Pi^3*x^2 - 
        (4500*I)*nc^4*Pi^3*x^2 - 23211*Pi^4*x^2 - 5973*nc^2*Pi^4*x^2 - 
        441*nc^4*Pi^4*x^2 + 803520*x^3 - 267840*nc^2*x^3 - 
        (586440*I)*Pi*x^3 + (195480*I)*nc^2*Pi*x^3 + 326430*Pi^2*x^3 - 
        96930*nc^2*Pi^2*x^3 - 5940*nc^4*Pi^2*x^3 - (59130*I)*Pi^3*x^3 - 
        (17010*I)*nc^2*Pi^3*x^3 + 14625*Pi^4*x^3 + 3615*nc^2*Pi^4*x^3 + 
        315*nc^4*Pi^4*x^3 + 50760*Zeta[3] - 18180*nc^2*Zeta[3] - 
        8460*nc^4*Zeta[3] - (114840*I)*Pi*Zeta[3] + (42840*I)*nc^2*Pi*
         Zeta[3] - (5040*I)*nc^4*Pi*Zeta[3] + 373680*x*Zeta[3] + 
        28620*nc^2*x*Zeta[3] + 40860*nc^4*x*Zeta[3] + 
        (129960*I)*Pi*x*Zeta[3] - (110520*I)*nc^2*Pi*x*Zeta[3] + 
        (16920*I)*nc^4*Pi*x*Zeta[3] - 1065960*x^2*Zeta[3] + 
        42120*nc^2*x^2*Zeta[3] - 47520*nc^4*x^2*Zeta[3] + 
        (184680*I)*Pi*x^2*Zeta[3] + (91800*I)*nc^2*Pi*x^2*Zeta[3] - 
        (7560*I)*nc^4*Pi*x^2*Zeta[3] + 788940*x^3*Zeta[3] - 
        116100*nc^2*x^3*Zeta[3] + 36720*nc^4*x^3*Zeta[3] - 
        (113400*I)*Pi*x^3*Zeta[3] - (59400*I)*nc^2*Pi*x^3*Zeta[3] + 
        (5400*I)*nc^4*Pi*x^3*Zeta[3]))/(17280*nc^2*Pi*(-1 + x)*x) - 
     (a^3*H[1, 1, x]*(2883600 + 277760*nc^2 - 696160*nc^4 - (2133540*I)*Pi + 
        (1062420*I)*nc^2*Pi - (193440*I)*nc^4*Pi + 246510*Pi^2 - 
        201090*nc^2*Pi^2 + 51000*nc^4*Pi^2 + (124740*I)*Pi^3 - 
        (68220*I)*nc^2*Pi^3 + (24120*I)*nc^4*Pi^3 - 14049*Pi^4 - 
        2106*nc^2*Pi^4 - 126*nc^4*Pi^4 - 8015760*x + 1432960*nc^2*x + 
        696160*nc^4*x + (5856300*I)*Pi*x - (3443820*I)*nc^2*Pi*x + 
        (763680*I)*nc^4*Pi*x - 8370*Pi^2*x + 276150*nc^2*Pi^2*x - 
        128220*nc^4*Pi^2*x - (53190*I)*Pi^3*x + (140130*I)*nc^2*Pi^3*x - 
        (37620*I)*nc^4*Pi^3*x + 1899*Pi^4*x - 4788*nc^2*Pi^4*x + 
        1233*nc^4*Pi^4*x + 7542720*x^2 - 2514240*nc^2*x^2 - 
        (5482080*I)*Pi*x^2 + (2967840*I)*nc^2*Pi*x^2 - 
        (570240*I)*nc^4*Pi*x^2 - 641520*Pi^2*x^2 + 95040*nc^2*Pi^2*x^2 + 
        59400*nc^4*Pi^2*x^2 - (159570*I)*Pi^3*x^2 - (46170*I)*nc^2*Pi^3*x^2 + 
        (13500*I)*nc^4*Pi^3*x^2 + 19170*Pi^4*x^2 + 26046*nc^2*Pi^4*x^2 - 
        4914*nc^4*Pi^4*x^2 - 2410560*x^3 + 803520*nc^2*x^3 + 
        (1759320*I)*Pi*x^3 - (586440*I)*nc^2*Pi*x^3 + 403380*Pi^2*x^3 - 
        170100*nc^2*Pi^2*x^3 + 17820*nc^4*Pi^2*x^3 + (131220*I)*Pi^3*x^3 + 
        (11340*I)*nc^2*Pi^3*x^3 - 10665*Pi^4*x^3 - 17595*nc^2*Pi^4*x^3 + 
        3510*nc^4*Pi^4*x^3 - 608040*Zeta[3] - 327960*nc^2*Zeta[3] + 
        213120*nc^4*Zeta[3] + (427680*I)*Pi*Zeta[3] - (321840*I)*nc^2*Pi*
         Zeta[3] + (87480*I)*nc^4*Pi*Zeta[3] + 888300*x*Zeta[3] + 
        48780*nc^2*x*Zeta[3] - 326520*nc^4*x*Zeta[3] - 
        (330480*I)*Pi*x*Zeta[3] + (224640*I)*nc^2*Pi*x*Zeta[3] - 
        (25920*I)*nc^4*Pi*x*Zeta[3] - 442260*x^2*Zeta[3] + 
        134460*nc^2*x^2*Zeta[3] + 223560*nc^4*x^2*Zeta[3] - 
        (699840*I)*Pi*x^2*Zeta[3] + (492480*I)*nc^2*Pi*x^2*Zeta[3] - 
        (181440*I)*nc^4*Pi*x^2*Zeta[3] - 97200*x^3*Zeta[3] - 
        77760*nc^2*x^3*Zeta[3] - 110160*nc^4*x^3*Zeta[3] + 
        (486000*I)*Pi*x^3*Zeta[3] - (356400*I)*nc^2*Pi*x^3*Zeta[3] + 
        (129600*I)*nc^4*Pi*x^3*Zeta[3]))/(51840*nc^2*Pi*(-1 + x)*x) + 
     (a^3*H[0, x]*((-5767200*I)*Pi - (1475680*I)*nc^2*Pi + 2163240*Pi^2 + 
        113560*nc^2*Pi^2 + (778680*I)*Pi^3 + (13560*I)*nc^2*Pi^3 - 
        48978*Pi^4 - 4890*nc^2*Pi^4 - (19386*I)*Pi^5 + (6498*I)*nc^2*Pi^5 + 
        (7853760*I)*Pi*x - (2617920*I)*nc^2*Pi*x - 2459160*Pi^2*x + 
        1277640*nc^2*Pi^2*x - (1187460*I)*Pi^3*x + (397980*I)*nc^2*Pi^3*x - 
        52515*Pi^4*x - 53775*nc^2*Pi^4*x - (22032*I)*Pi^5*x - 
        (7344*I)*nc^2*Pi^5*x + 1579500*Pi^2*x^2 - 526500*nc^2*Pi^2*x^2 + 
        (1006020*I)*Pi^3*x^2 - (264060*I)*nc^2*Pi^3*x^2 + 26190*Pi^4*x^2 + 
        12690*nc^2*Pi^4*x^2 + (13770*I)*Pi^5*x^2 + (4590*I)*nc^2*Pi^5*x^2 + 
        1950480*Zeta[3] - 487440*nc^2*Zeta[3] + (2058480*I)*Pi*Zeta[3] + 
        (858960*I)*nc^2*Pi*Zeta[3] - 357480*Pi^2*Zeta[3] - 
        39960*nc^2*Pi^2*Zeta[3] - 4072680*x*Zeta[3] + 424440*nc^2*x*Zeta[3] - 
        (6123600*I)*Pi*x*Zeta[3] - (97200*I)*nc^2*Pi*x*Zeta[3] + 
        544320*Pi^2*x*Zeta[3] + 181440*nc^2*Pi^2*x*Zeta[3] + 
        2196720*x^2*Zeta[3] - 1159920*nc^2*x^2*Zeta[3] + 
        (3596400*I)*Pi*x^2*Zeta[3] - (97200*I)*nc^2*Pi*x^2*Zeta[3] - 
        340200*Pi^2*x^2*Zeta[3] - 113400*nc^2*Pi^2*x^2*Zeta[3] - 
        1833840*Zeta[5] - 550800*nc^2*Zeta[5] + 3654720*x*Zeta[5] + 
        1218240*nc^2*x*Zeta[5] - 2284200*x^2*Zeta[5] - 
        761400*nc^2*x^2*Zeta[5]))/(103680*nc^2*Pi*(-1 + x)) + 
     (a^3*(8436960*Pi^2 - 453600*nc^2*Pi^2 - 589680*nc^4*Pi^2 - 
        (4638060*I)*Pi^3 + (2775220*I)*nc^2*Pi^3 - 324891*Pi^4 - 
        610043*nc^2*Pi^4 + 48132*nc^4*Pi^4 - (178668*I)*Pi^5 - 
        (47292*I)*nc^2*Pi^5 - (10080*I)*nc^4*Pi^5 + 52578*Pi^6 - 
        23400*nc^2*Pi^6 + 12427*nc^4*Pi^6 - 25310880*Pi^2*x + 
        6078240*nc^2*Pi^2*x + 589680*nc^4*Pi^2*x + (10659600*I)*Pi^3*x - 
        (6214320*I)*nc^2*Pi^3*x + 1444338*Pi^4*x + 467586*nc^2*Pi^4*x + 
        25326*nc^4*Pi^4*x + (915705*I)*Pi^5*x - (288099*I)*nc^2*Pi^5*x + 
        (64260*I)*nc^4*Pi^5*x - 40893*Pi^6*x + 40605*nc^2*Pi^6*x - 
        13559*nc^4*Pi^6*x + 16873920*Pi^2*x^2 - 5624640*nc^2*Pi^2*x^2 - 
        (12315240*I)*Pi^3*x^2 + (4105080*I)*nc^2*Pi^3*x^2 - 
        1064259*Pi^4*x^2 + 213381*nc^2*Pi^4*x^2 - 45738*nc^4*Pi^4*x^2 - 
        (665847*I)*Pi^5*x^2 + (277641*I)*nc^2*Pi^5*x^2 - 
        (64260*I)*nc^4*Pi^5*x^2 + 29190*Pi^6*x^2 - 29010*nc^2*Pi^6*x^2 + 
        9685*nc^4*Pi^6*x^2 - 46403280*Zeta[3] + 3193680*nc^2*Zeta[3] + 
        1224720*nc^4*Zeta[3] - (34700400*I)*Pi*Zeta[3] + 
        (10478160*I)*nc^2*Pi*Zeta[3] - (362880*I)*nc^4*Pi*Zeta[3] + 
        5760720*Pi^2*Zeta[3] - 3079440*nc^2*Pi^2*Zeta[3] + 
        907200*nc^4*Pi^2*Zeta[3] + (813960*I)*Pi^3*Zeta[3] - 
        (1131480*I)*nc^2*Pi^3*Zeta[3] + (461160*I)*nc^4*Pi^3*Zeta[3] + 
        158737320*x*Zeta[3] - 32046840*nc^2*x*Zeta[3] - 
        1224720*nc^4*x*Zeta[3] + (76885200*I)*Pi*x*Zeta[3] - 
        (26263440*I)*nc^2*Pi*x*Zeta[3] + (952560*I)*nc^4*Pi*x*Zeta[3] - 
        4252500*Pi^2*x*Zeta[3] - 699300*nc^2*Pi^2*x*Zeta[3] + 
        (1202040*I)*Pi^3*x*Zeta[3] + (1459080*I)*nc^2*Pi^3*x*Zeta[3] - 
        (264600*I)*nc^4*Pi^3*x*Zeta[3] - 74571840*x^2*Zeta[3] + 
        24857280*nc^2*x^2*Zeta[3] - (59330880*I)*Pi*x^2*Zeta[3] + 
        (19776960*I)*nc^2*Pi*x^2*Zeta[3] - (1496880*I)*nc^4*Pi*x^2*Zeta[3] + 
        2154600*Pi^2*x^2*Zeta[3] + 567000*nc^2*Pi^2*x^2*Zeta[3] - 
        (680400*I)*Pi^3*x^2*Zeta[3] - (982800*I)*nc^2*Pi^3*x^2*Zeta[3] + 
        (189000*I)*nc^4*Pi^3*x^2*Zeta[3] + 7930440*Zeta[3]^2 + 
        279720*nc^2*Zeta[3]^2 - 204120*nc^4*Zeta[3]^2 - 
        14084280*x*Zeta[3]^2 + 1020600*nc^2*x*Zeta[3]^2 - 
        1428840*nc^4*x*Zeta[3]^2 + 9185400*x^2*Zeta[3]^2 - 
        1020600*nc^2*x^2*Zeta[3]^2 + 1020600*nc^4*x^2*Zeta[3]^2 + 
        10228680*Zeta[5] + 8595720*nc^2*Zeta[5] - 907200*nc^4*Zeta[5] + 
        (6395760*I)*Pi*Zeta[5] + (10659600*I)*nc^2*Pi*Zeta[5] - 
        (8709120*I)*nc^4*Pi*Zeta[5] - 15445080*x*Zeta[5] - 
        7779240*nc^2*x*Zeta[5] - 1542240*nc^4*x*Zeta[5] + 
        (46811520*I)*Pi*x*Zeta[5] - (30119040*I)*nc^2*Pi*x*Zeta[5] + 
        (11430720*I)*nc^4*Pi*x*Zeta[5] + 11192580*x^2*Zeta[5] + 
        2438100*nc^2*x^2*Zeta[5] + 1542240*nc^4*x^2*Zeta[5] - 
        (32319000*I)*Pi*x^2*Zeta[5] + (21886200*I)*nc^2*Pi*x^2*Zeta[5] - 
        (8164800*I)*nc^4*Pi*x^2*Zeta[5]))/(725760*nc^2*Pi*(-1 + x)) + 
     (a^3*H[1, x]*((5767200*I)*Pi + (555520*I)*nc^2*Pi - 
        (1392320*I)*nc^4*Pi - 742500*Pi^2 - 538540*nc^2*Pi^2 + 
        477440*nc^4*Pi^2 + (80460*I)*Pi^3 - (67980*I)*nc^2*Pi^3 + 
        (49920*I)*nc^4*Pi^3 + 23643*Pi^4 - 8229*nc^2*Pi^4 - 9858*nc^4*Pi^4 + 
        (846*I)*Pi^5 + (1836*I)*nc^2*Pi^5 - (2862*I)*nc^4*Pi^5 - 
        (13620960*I)*Pi*x + (2062400*I)*nc^2*Pi*x + (1392320*I)*nc^4*Pi*x + 
        42660*Pi^2*x + 1229740*nc^2*Pi^2*x - 706400*nc^4*Pi^2*x - 
        (372600*I)*Pi^3*x + (245760*I)*nc^2*Pi^3*x - (49920*I)*nc^4*Pi^3*x - 
        96723*Pi^4*x - 1083*nc^2*Pi^4*x + 9768*nc^4*Pi^4*x - 
        (30546*I)*Pi^5*x + (15444*I)*nc^2*Pi^5*x + (54*I)*nc^4*Pi^5*x + 
        (7853760*I)*Pi*x^2 - (2617920*I)*nc^2*Pi*x^2 + 2279340*Pi^2*x^2 - 
        1217700*nc^2*Pi^2*x^2 + 228960*nc^4*Pi^2*x^2 + (575100*I)*Pi^3*x^2 - 
        (120420*I)*nc^2*Pi^3*x^2 + 119718*Pi^4*x^2 - 24606*nc^2*Pi^4*x^2 + 
        8208*nc^4*Pi^4*x^2 + (34020*I)*Pi^5*x^2 - (34020*I)*nc^2*Pi^5*x^2 + 
        (11340*I)*nc^4*Pi^5*x^2 - 1579500*Pi^2*x^3 + 526500*nc^2*Pi^2*x^3 - 
        (72900*I)*Pi^3*x^3 + (95580*I)*nc^2*Pi^3*x^3 - 122526*Pi^4*x^3 + 
        31050*nc^2*Pi^4*x^3 - 10098*nc^4*Pi^4*x^3 - (24300*I)*Pi^5*x^3 + 
        (24300*I)*nc^2*Pi^5*x^3 - (8100*I)*nc^4*Pi^5*x^3 + 1438560*Zeta[3] - 
        679680*nc^2*Zeta[3] - 3600*nc^4*Zeta[3] + (274320*I)*Pi*Zeta[3] - 
        (493920*I)*nc^2*Pi*Zeta[3] + (167040*I)*nc^4*Pi*Zeta[3] + 
        64800*Pi^2*Zeta[3] + 46440*nc^2*Pi^2*Zeta[3] - 
        7560*nc^4*Pi^2*Zeta[3] - 4953960*x*Zeta[3] + 448920*nc^2*x*Zeta[3] + 
        463680*nc^4*x*Zeta[3] - (1019520*I)*Pi*x*Zeta[3] + 
        (1018800*I)*nc^2*Pi*x*Zeta[3] - (69840*I)*nc^4*Pi*x*Zeta[3] - 
        254880*Pi^2*x*Zeta[3] + 42120*nc^2*Pi^2*x*Zeta[3] - 
        31320*nc^4*Pi^2*x*Zeta[3] + 10050480*x^2*Zeta[3] - 
        2857680*nc^2*x^2*Zeta[3] - 460080*nc^4*x^2*Zeta[3] + 
        (1224720*I)*Pi*x^2*Zeta[3] - (1756080*I)*nc^2*Pi*x^2*Zeta[3] + 
        (298080*I)*nc^4*Pi*x^2*Zeta[3] + 155520*Pi^2*x^2*Zeta[3] + 
        51840*nc^2*Pi^2*x^2*Zeta[3] - 7795440*x^3*Zeta[3] + 
        2170800*nc^2*x^3*Zeta[3] - (1302480*I)*Pi*x^3*Zeta[3] + 
        (1535760*I)*nc^2*Pi*x^3*Zeta[3] - (330480*I)*nc^4*Pi*x^3*Zeta[3] - 
        97200*Pi^2*x^3*Zeta[3] - 32400*nc^2*Pi^2*x^3*Zeta[3] + 
        239760*Zeta[5] - 19440*nc^2*Zeta[5] - 187920*nc^4*Zeta[5] - 
        272160*x*Zeta[5] - 434160*nc^2*x*Zeta[5] + 304560*nc^4*x*Zeta[5] + 
        38880*x^2*Zeta[5] + 1101600*nc^2*x^2*Zeta[5] - 
        272160*nc^4*x^2*Zeta[5] + 48600*x^3*Zeta[5] - 
        761400*nc^2*x^3*Zeta[5] + 194400*nc^4*x^3*Zeta[5]))/
      (103680*nc^2*Pi*(-1 + x)*x) + 
     nf*(-(a^3*(154 - (14*I)*Pi + 5*Pi^2)*H[0, 0, 0, x])/
        (36*nc*Pi*(-1 + x)) + (7*a^3*(-2 + nc^2)*(-4*I + Pi)*H[0, 0, 1, x])/
        (144*nc*x) - (7*a^3*(-4*I + Pi)*H[0, 1, 0, x])/(72*nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(77 - (21*I)*Pi + 6*Pi^2)*H[0, 1, 1, x])/
        (108*nc*Pi*x) - (a^3*(77 - (21*I)*Pi + 6*Pi^2)*H[1, 0, 0, x])/
        (54*nc*Pi*(-1 + x)) + (7*a^3*(-2 + nc^2)*(-4*I + Pi)*H[1, 0, 1, x])/
        (144*nc*x) - (7*a^3*(-4*I + Pi)*H[1, 1, 0, x])/(72*nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(154 - (14*I)*Pi + 5*Pi^2)*H[1, 1, 1, x])/
        (72*nc*Pi*x) + (a^3*(98 - (3*I)*Pi)*H[0, 0, 0, 0, x])/
        (36*nc*Pi*(-1 + x)) - ((I/24)*a^3*(-2 + nc^2)*H[0, 0, 0, 1, x])/
        (nc*x) - ((I/12)*a^3*H[0, 0, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(14 - (3*I)*Pi)*H[0, 0, 1, 1, x])/(72*nc*Pi*x) + 
       (a^3*(14 - (3*I)*Pi)*H[0, 1, 0, 0, x])/(36*nc*Pi*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[0, 1, 0, 1, x])/(nc*x) - 
       ((I/12)*a^3*H[0, 1, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(14 - I*Pi)*H[0, 1, 1, 1, x])/(24*nc*Pi*x) + 
       (a^3*(14 - I*Pi)*H[1, 0, 0, 0, x])/(12*nc*Pi*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[1, 0, 0, 1, x])/(nc*x) - 
       ((I/12)*a^3*H[1, 0, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(14 - (3*I)*Pi)*H[1, 0, 1, 1, x])/(72*nc*Pi*x) + 
       (a^3*(14 - (3*I)*Pi)*H[1, 1, 0, 0, x])/(36*nc*Pi*(-1 + x)) - 
       ((I/24)*a^3*(-2 + nc^2)*H[1, 1, 0, 1, x])/(nc*x) - 
       ((I/12)*a^3*H[1, 1, 1, 0, x])/(nc*(-1 + x)) + 
       (a^3*(-2 + nc^2)*(98 - (3*I)*Pi)*H[1, 1, 1, 1, x])/(72*nc*Pi*x) - 
       (5*a^3*H[0, 0, 0, 0, 0, x])/(4*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[0, 0, 0, 1, 1, x])/(24*nc*Pi*x) - 
       (a^3*H[0, 0, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[0, 0, 1, 1, 1, x])/(8*nc*Pi*x) - 
       (a^3*H[0, 1, 0, 0, 0, x])/(4*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[0, 1, 0, 1, 1, x])/(24*nc*Pi*x) - 
       (a^3*H[0, 1, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (7*a^3*(-2 + nc^2)*H[0, 1, 1, 1, 1, x])/(24*nc*Pi*x) - 
       (7*a^3*H[1, 0, 0, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[1, 0, 0, 1, 1, x])/(24*nc*Pi*x) - 
       (a^3*H[1, 0, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[1, 0, 1, 1, 1, x])/(8*nc*Pi*x) - 
       (a^3*H[1, 1, 0, 0, 0, x])/(4*nc*Pi*(-1 + x)) + 
       (a^3*(-2 + nc^2)*H[1, 1, 0, 1, 1, x])/(24*nc*Pi*x) - 
       (a^3*H[1, 1, 1, 0, 0, x])/(12*nc*Pi*(-1 + x)) + 
       (5*a^3*(-2 + nc^2)*H[1, 1, 1, 1, 1, x])/(8*nc*Pi*x) + 
       (a^3*H[0, 0, x]*(775 - (231*I)*Pi + 84*Pi^2 + (9*I)*Pi^3 - 
          90*Zeta[3]))/(162*nc*Pi*(-1 + x)) + 
       (a^3*H[1, 0, x]*((-154*I)*Pi + 49*Pi^2 + (6*I)*Pi^3 + 18*Zeta[3]))/
        (108*nc*Pi*(-1 + x)) + (a^3*H[0, x]*((62000*I)*Pi - 21560*Pi^2 - 
          (3360*I)*Pi^3 + 303*Pi^4 - 10080*Zeta[3] - (11520*I)*Pi*Zeta[3]))/
        (12960*nc*Pi*(-1 + x)) + (a^3*H[1, 1, x]*(6200 - 3100*nc^2 - 
          (1848*I)*Pi + (924*I)*nc^2*Pi + 672*Pi^2 - 336*nc^2*Pi^2 + 
          (90*I)*Pi^3 - (45*I)*nc^2*Pi^3 - 6200*x + 3100*nc^2*x + 
          (1848*I)*Pi*x - (924*I)*nc^2*Pi*x - 672*Pi^2*x + 336*nc^2*Pi^2*x - 
          (108*I)*Pi^3*x + (45*I)*nc^2*Pi^3*x - 828*Zeta[3] + 
          414*nc^2*Zeta[3] + 936*x*Zeta[3] - 414*nc^2*x*Zeta[3]))/
        (1296*nc*Pi*(-1 + x)*x) + (a^3*H[0, 1, x]*((-616*I)*Pi + 
          (308*I)*nc^2*Pi + 196*Pi^2 - 98*nc^2*Pi^2 + (30*I)*Pi^3 - 
          (15*I)*nc^2*Pi^3 + (616*I)*Pi*x - (308*I)*nc^2*Pi*x - 196*Pi^2*x + 
          98*nc^2*Pi^2*x - (36*I)*Pi^3*x + (15*I)*nc^2*Pi^3*x + 36*Zeta[3] - 
          18*nc^2*Zeta[3] + 18*nc^2*x*Zeta[3]))/(432*nc*Pi*(-1 + x)*x) - 
       (a^3*H[1, x]*((62000*I)*Pi - (31000*I)*nc^2*Pi - 21560*Pi^2 + 
          10780*nc^2*Pi^2 - (4200*I)*Pi^3 + (2100*I)*nc^2*Pi^3 + 516*Pi^4 - 
          258*nc^2*Pi^4 - (62000*I)*Pi*x + (31000*I)*nc^2*Pi*x + 
          21560*Pi^2*x - 10780*nc^2*Pi^2*x + (3360*I)*Pi^3*x - 
          (2100*I)*nc^2*Pi^3*x - 303*Pi^4*x + 258*nc^2*Pi^4*x - 
          5040*Zeta[3] + 2520*nc^2*Zeta[3] - (11520*I)*Pi*Zeta[3] + 
          (5760*I)*nc^2*Pi*Zeta[3] + 10080*x*Zeta[3] - 2520*nc^2*x*Zeta[3] + 
          (11520*I)*Pi*x*Zeta[3] - (5760*I)*nc^2*Pi*x*Zeta[3]))/
        (12960*nc*Pi*(-1 + x)*x) + (a^3*((-3080*I)*Pi^3 + 994*Pi^4 + 
          (129*I)*Pi^5 + 18480*Zeta[3] + 180*Pi^2*Zeta[3] + 3240*Zeta[5]))/
        (12960*nc*Pi*(-1 + x))))}, {0, 0}, {0, 0}}


==> anc/CDR2Helicity_gggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1, x^2/(-1 + x), 1, 1/(2*x), -1/2, 1/(2*x), 1/(2*x), -1/(2*(-1 + x)), 
  1/(2*x), 1/(4*x^2)}, {0, -x, 0, -1/(2*x), 1/2, 0, -1/(2*x), 1/(2*x), 0, 
  -1/(4*x^2)}, {0, -(x/(-1 + x)), 0, -1/(2*x), 1/(2*x), -1/(2*x), 0, 
  1/(2*(-1 + x)), 0, -1/(4*x^2)}, {1, 1, 0, 1/(2*x), -1/(2*x), 0, 0, 
  -1/(2*x), 1/(2*x), 1/(4*x^2)}, {0, -x, 0, 0, 1/2, -1/(2*x), 0, 1/(2*x), 
  -1/(2*x), -1/(4*x^2)}, {0, x^2/(-1 + x), 0, 0, -1/2, 0, 0, -1/(2*(-1 + x)), 
  0, 1/(4*x^2)}, {0, 1, 1, 0, -1/(2*x), 1/(2*x), 1/(2*x), -1/(2*x), 0, 
  1/(4*x^2)}, {0, -(x/(-1 + x)), 0, 0, 1/(2*x), 0, -1/(2*x), 1/(2*(-1 + x)), 
  -1/(2*x), -1/(4*x^2)}, {0, -(x/(-1 + x)), 0, 0, 1/(2*x), 0, -1/(2*x), 
  1/(2*(-1 + x)), -1/(2*x), -1/(4*x^2)}, {0, 1, 1, 0, -1/(2*x), 1/(2*x), 
  1/(2*x), -1/(2*x), 0, 1/(4*x^2)}, {0, x^2/(-1 + x), 0, 0, -1/2, 0, 0, 
  -1/(2*(-1 + x)), 0, 1/(4*x^2)}, {0, -x, 0, 0, 1/2, -1/(2*x), 0, 1/(2*x), 
  -1/(2*x), -1/(4*x^2)}, {1, 1, 0, 1/(2*x), -1/(2*x), 0, 0, -1/(2*x), 
  1/(2*x), 1/(4*x^2)}, {0, -(x/(-1 + x)), 0, -1/(2*x), 1/(2*x), -1/(2*x), 0, 
  1/(2*(-1 + x)), 0, -1/(4*x^2)}, {0, -x, 0, -1/(2*x), 1/2, 0, -1/(2*x), 
  1/(2*x), 0, -1/(4*x^2)}, {1, x^2/(-1 + x), 1, 1/(2*x), -1/2, 1/(2*x), 
  1/(2*x), -1/(2*(-1 + x)), 1/(2*x), 1/(4*x^2)}}


==> anc/CDR2Helicity_ggqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 1, 2*(-1 + x)*x, -2*x, -2*(-1 + x)}, {-2, 1, 2*(-1 + x)*x, -2*(-1 + x), 
  -2*x}, {0, 0, 2*(-1 + x)*x, -2*x, -2*x}, {0, 0, 2*(-1 + x)*x, -2*(-1 + x), 
  -2*(-1 + x)}, {0, 0, 2*(-1 + x)*x, -2*(-1 + x), -2*(-1 + x)}, 
 {0, 0, -2*(-1 + x)*x, 2*x, 2*x}, {-2, 1, 2*(-1 + x)*x, -2*(-1 + x), -2*x}, 
 {0, 1, 2*(-1 + x)*x, -2*x, -2*(-1 + x)}}


==> anc/CDR2Helicity_qqbarQ2Q2bar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-x, (2*x)/(-1 + x), -8*x, (32*x)/(-1 + x), -128*x, (512*x)/(-1 + x)}, 
 {-x, 2, -4*x, 8, -16*x, 32}, {-x, 2, -4*x, 8, -16*x, 32}, 
 {-((-1 + x)*x), 2*x, -8*(-1 + x)*x, 32*x, -128*(-1 + x)*x, 512*x}}


==> anc/README.txt <==
*****************************************************************************************************
* Four-particle scattering amplitudes in QCD at NNLO to higher orders in the dimensional regulator  * 
* Taushif Ahmed, Johannes Henn and Bernhard Mistlberger 					    *
*****************************************************************************************************

The ancillary files of this directory include the four-particle scattering amplitudes of QCD through NNLO in perturbation theory. 
Files are in Mathematica readable form.




---- Amplitude Files:

The following definitions are used:
x=-s13/s12.
ep=(4-d)/2 ... dimensional regulator.
a=a_R Z ... strong coupling constant as in eq. (2.4).
nc= number of colours.
nf= number of massles quark flavours.
The functions H[a1,...an;x] are HPLs as defined in eq 2.6.



gggg:
Amplitude_gggg_LO.m
Amplitude_gggg_NLO.m
Amplitude_gggg_NNLO.m
The files corresponding to the four-gluon scattering amplitude contain a 10 x 6 matrix with entries A_ij.
The entry A_ij corresponds to the coefficient of the i-th Lorentz and j-th colour structure as described in the paper.


ggqqbar:
Amplitude_ggqqbar_LO.m
Amplitude_ggqqbar_NLO.m
Amplitude_ggqqbar_NNLO.m
The files corresponding to the two-gluon and two-quark scattering amplitude contain a 5 x 3 matrix with entries A_ij.
The entry A_ij corresponds to the coefficient of the i-th Lorentz and j-th colour structure as described in the paper.


qqbarQ2Q2bar:
Amplitude_qqbarQ2Q2bar_LO.m
Amplitude_qqbarQ2Q2bar_NLO.m
Amplitude_qqbarQ2Q2bar_NNLO.m
The files corresponding to the four-quark scattering amplitude contain a 6 x 2 matrix with entries A_ij.
The entry A_ij corresponds to the coefficient of the i-th Lorentz and j-th colour structure as described in the paper.





---CDR to helicity amplitudes

The files

CDR2Helicity_gggg.m
CDR2Helicity_ggqqbar.m
CDR2Helicity_qqbarQ2Q2bar.m

contain matrices that relate the scalar amplitude coefficients of the CDR basis to the helicity amplitudes as discussed in the paper. For example, to relate the LO gggg amplitude from CDR to HV simply perform

Get["CDR2Helicity_gggg.m"].Get["Amplitude_gggg_LO.m"]

in Mathematica.

